Non-holomorphic modular forms from zeta generators

We study non-holomorphic modular forms built from iterated integrals of holomorphic modular forms for SL$(2,\mathbb Z)$ known as equivariant iterated Eisenstein integrals. A special subclass of them furnishes an equivalent description of the modular graph forms appearing in the low-energy expansion of string amplitudes at genus one. Notably the Fourier expansion of modular graph forms contains single-valued multiple zeta values. We deduce the appearance of products and higher-depth instances of multiple zeta values in equivariant iterated Eisenstein integrals, and ultimately modular graph forms, from the appearance of simpler odd Riemann zeta values. This analysis relies on so-called zeta generators which act on certain non-commutative variables in the generating series of the iterated integrals. From an extension of these non-commutative variables we incorporate iterated integrals involving holomorphic cusp forms into our setup and use them to construct the modular completion of triple Eisenstein integrals. Our work represents a fully explicit realisation of the modular graph forms within Brown's framework of equivariant iterated Eisenstein integrals and reveals structural analogies between single-valued period functions appearing in genus zero and one string amplitudes.

==> anc/csvDepth2.txt <==
{csv[{0, 0}, {4, 4}] -> 0, csv[{0, 1}, {4, 4}] -> -1/2160*zeta[3], 
 csv[{0, 2}, {4, 4}] -> 0, csv[{1, 0}, {4, 4}] -> zeta[3]/2160, 
 csv[{1, 1}, {4, 4}] -> 0, csv[{1, 2}, {4, 4}] -> (5*zeta[5])/108, 
 csv[{2, 0}, {4, 4}] -> 0, csv[{2, 1}, {4, 4}] -> (-5*zeta[5])/108, 
 csv[{2, 2}, {4, 4}] -> (2*zeta[3]^2)/9, csv[{0, 0}, {4, 6}] -> 0, 
 csv[{0, 1}, {4, 6}] -> zeta[3]/907200, csv[{0, 2}, {4, 6}] -> 0, 
 csv[{0, 3}, {4, 6}] -> -1/7200*zeta[5], csv[{0, 4}, {4, 6}] -> 
  -1/315*zeta[3]^2, csv[{1, 0}, {4, 6}] -> -1/226800*zeta[3], 
 csv[{1, 1}, {4, 6}] -> 0, csv[{1, 2}, {4, 6}] -> zeta[5]/21600, 
 csv[{1, 3}, {4, 6}] -> zeta[3]^2/1260, csv[{1, 4}, {4, 6}] -> 
  (7*zeta[7])/360, csv[{2, 0}, {4, 6}] -> 0, 
 csv[{2, 1}, {4, 6}] -> -1/21600*zeta[5], csv[{2, 2}, {4, 6}] -> 
  -1/1890*zeta[3]^2, csv[{2, 3}, {4, 6}] -> (-7*zeta[7])/720, 
 csv[{2, 4}, {4, 6}] -> (2*zeta[3]*zeta[5])/15, csv[{0, 0}, {6, 4}] -> 0, 
 csv[{0, 1}, {6, 4}] -> zeta[3]/226800, csv[{0, 2}, {6, 4}] -> 0, 
 csv[{1, 0}, {6, 4}] -> -1/907200*zeta[3], csv[{1, 1}, {6, 4}] -> 0, 
 csv[{1, 2}, {6, 4}] -> zeta[5]/21600, csv[{2, 0}, {6, 4}] -> 0, 
 csv[{2, 1}, {6, 4}] -> -1/21600*zeta[5], csv[{2, 2}, {6, 4}] -> 
  zeta[3]^2/1890, csv[{3, 0}, {6, 4}] -> zeta[5]/7200, 
 csv[{3, 1}, {6, 4}] -> -1/1260*zeta[3]^2, csv[{3, 2}, {6, 4}] -> 
  (7*zeta[7])/720, csv[{4, 0}, {6, 4}] -> zeta[3]^2/315, 
 csv[{4, 1}, {6, 4}] -> (-7*zeta[7])/360, csv[{4, 2}, {6, 4}] -> 
  (2*zeta[3]*zeta[5])/15, csv[{0, 0}, {4, 8}] -> 0, 
 csv[{0, 1}, {4, 8}] -> -1/76204800*zeta[3], csv[{0, 2}, {4, 8}] -> 0, 
 csv[{0, 3}, {4, 8}] -> 0, csv[{0, 4}, {4, 8}] -> 0, 
 csv[{0, 5}, {4, 8}] -> -1/15120*zeta[7], csv[{0, 6}, {4, 8}] -> 
  -1/420*(zeta[3]*zeta[5]), csv[{1, 0}, {4, 8}] -> zeta[3]/12700800, 
 csv[{1, 1}, {4, 8}] -> 0, csv[{1, 2}, {4, 8}] -> 0, 
 csv[{1, 3}, {4, 8}] -> 0, csv[{1, 4}, {4, 8}] -> zeta[7]/75600, 
 csv[{1, 5}, {4, 8}] -> (zeta[3]*zeta[5])/2520, 
 csv[{1, 6}, {4, 8}] -> (5*zeta[9])/378, csv[{2, 0}, {4, 8}] -> 0, 
 csv[{2, 1}, {4, 8}] -> 0, csv[{2, 2}, {4, 8}] -> 0, 
 csv[{2, 3}, {4, 8}] -> -1/151200*zeta[7], csv[{2, 4}, {4, 8}] -> 
  -1/6300*(zeta[3]*zeta[5]), csv[{2, 5}, {4, 8}] -> (-5*zeta[9])/1134, 
 csv[{2, 6}, {4, 8}] -> (2*zeta[3]*zeta[7])/21, csv[{0, 0}, {8, 4}] -> 0, 
 csv[{0, 1}, {8, 4}] -> -1/12700800*zeta[3], csv[{0, 2}, {8, 4}] -> 0, 
 csv[{1, 0}, {8, 4}] -> zeta[3]/76204800, csv[{1, 1}, {8, 4}] -> 0, 
 csv[{1, 2}, {8, 4}] -> 0, csv[{2, 0}, {8, 4}] -> 0, 
 csv[{2, 1}, {8, 4}] -> 0, csv[{2, 2}, {8, 4}] -> 0, 
 csv[{3, 0}, {8, 4}] -> 0, csv[{3, 1}, {8, 4}] -> 0, 
 csv[{3, 2}, {8, 4}] -> zeta[7]/151200, csv[{4, 0}, {8, 4}] -> 0, 
 csv[{4, 1}, {8, 4}] -> -1/75600*zeta[7], csv[{4, 2}, {8, 4}] -> 
  (zeta[3]*zeta[5])/6300, csv[{5, 0}, {8, 4}] -> zeta[7]/15120, 
 csv[{5, 1}, {8, 4}] -> -1/2520*(zeta[3]*zeta[5]), 
 csv[{5, 2}, {8, 4}] -> (5*zeta[9])/1134, csv[{6, 0}, {8, 4}] -> 
  (zeta[3]*zeta[5])/420, csv[{6, 1}, {8, 4}] -> (-5*zeta[9])/378, 
 csv[{6, 2}, {8, 4}] -> (2*zeta[3]*zeta[7])/21, csv[{0, 0}, {4, 10}] -> 0, 
 csv[{0, 1}, {4, 10}] -> zeta[3]/5173217280, csv[{0, 2}, {4, 10}] -> 0, 
 csv[{0, 3}, {4, 10}] -> 0, csv[{0, 4}, {4, 10}] -> 0, 
 csv[{0, 5}, {4, 10}] -> 0, csv[{0, 6}, {4, 10}] -> 0, 
 csv[{0, 7}, {4, 10}] -> -1/25920*zeta[9], csv[{0, 8}, {4, 10}] -> 
  (-5*zeta[3]*zeta[7])/2673, csv[{1, 0}, {4, 10}] -> -1/646652160*zeta[3], 
 csv[{1, 1}, {4, 10}] -> 0, csv[{1, 2}, {4, 10}] -> 0, 
 csv[{1, 3}, {4, 10}] -> 0, csv[{1, 4}, {4, 10}] -> 0, 
 csv[{1, 5}, {4, 10}] -> 0, csv[{1, 6}, {4, 10}] -> zeta[9]/181440, 
 csv[{1, 7}, {4, 10}] -> (5*zeta[3]*zeta[7])/21384, 
 csv[{1, 8}, {4, 10}] -> (11*zeta[11])/1080, csv[{2, 0}, {4, 10}] -> 0, 
 csv[{2, 1}, {4, 10}] -> 0, csv[{2, 2}, {4, 10}] -> 0, 
 csv[{2, 3}, {4, 10}] -> 0, csv[{2, 4}, {4, 10}] -> 0, 
 csv[{2, 5}, {4, 10}] -> -1/544320*zeta[9], csv[{2, 6}, {4, 10}] -> 
  (-5*zeta[3]*zeta[7])/74844, csv[{2, 7}, {4, 10}] -> (-11*zeta[11])/4320, 
 csv[{2, 8}, {4, 10}] -> (2*zeta[3]*zeta[9])/27, csv[{0, 0}, {10, 4}] -> 0, 
 csv[{0, 1}, {10, 4}] -> zeta[3]/646652160, csv[{0, 2}, {10, 4}] -> 0, 
 csv[{1, 0}, {10, 4}] -> -1/5173217280*zeta[3], csv[{1, 1}, {10, 4}] -> 0, 
 csv[{1, 2}, {10, 4}] -> 0, csv[{2, 0}, {10, 4}] -> 0, 
 csv[{2, 1}, {10, 4}] -> 0, csv[{2, 2}, {10, 4}] -> 0, 
 csv[{3, 0}, {10, 4}] -> 0, csv[{3, 1}, {10, 4}] -> 0, 
 csv[{3, 2}, {10, 4}] -> 0, csv[{4, 0}, {10, 4}] -> 0, 
 csv[{4, 1}, {10, 4}] -> 0, csv[{4, 2}, {10, 4}] -> 0, 
 csv[{5, 0}, {10, 4}] -> 0, csv[{5, 1}, {10, 4}] -> 0, 
 csv[{5, 2}, {10, 4}] -> zeta[9]/544320, csv[{6, 0}, {10, 4}] -> 0, 
 csv[{6, 1}, {10, 4}] -> -1/181440*zeta[9], csv[{6, 2}, {10, 4}] -> 
  (5*zeta[3]*zeta[7])/74844, csv[{7, 0}, {10, 4}] -> zeta[9]/25920, 
 csv[{7, 1}, {10, 4}] -> (-5*zeta[3]*zeta[7])/21384, 
 csv[{7, 2}, {10, 4}] -> (11*zeta[11])/4320, csv[{8, 0}, {10, 4}] -> 
  (5*zeta[3]*zeta[7])/2673, csv[{8, 1}, {10, 4}] -> (-11*zeta[11])/1080, 
 csv[{8, 2}, {10, 4}] -> (2*zeta[3]*zeta[9])/27, csv[{0, 0}, {4, 12}] -> 0, 
 csv[{0, 1}, {4, 12}] -> (-691*zeta[3])/215766270720000, 
 csv[{0, 2}, {4, 12}] -> 0, csv[{0, 3}, {4, 12}] -> 0, 
 csv[{0, 4}, {4, 12}] -> 0, csv[{0, 5}, {4, 12}] -> 0, 
 csv[{0, 6}, {4, 12}] -> 0, csv[{0, 7}, {4, 12}] -> 0, 
 csv[{0, 8}, {4, 12}] -> 0, csv[{0, 9}, {4, 12}] -> -1/39600*zeta[11], 
 csv[{0, 10}, {4, 12}] -> (-691*zeta[3]*zeta[9])/450450, 
 csv[{1, 0}, {4, 12}] -> (691*zeta[3])/21576627072000, 
 csv[{1, 1}, {4, 12}] -> 0, csv[{1, 2}, {4, 12}] -> 0, 
 csv[{1, 3}, {4, 12}] -> 0, csv[{1, 4}, {4, 12}] -> 0, 
 csv[{1, 5}, {4, 12}] -> 0, csv[{1, 6}, {4, 12}] -> 0, 
 csv[{1, 7}, {4, 12}] -> 0, csv[{1, 8}, {4, 12}] -> zeta[11]/356400, 
 csv[{1, 9}, {4, 12}] -> (691*zeta[3]*zeta[9])/4504500, 
 csv[{1, 10}, {4, 12}] -> (2275*zeta[13])/273636, csv[{2, 0}, {4, 12}] -> 0, 
 csv[{2, 1}, {4, 12}] -> 0, csv[{2, 2}, {4, 12}] -> 0, 
 csv[{2, 3}, {4, 12}] -> 0, csv[{2, 4}, {4, 12}] -> 0, 
 csv[{2, 5}, {4, 12}] -> 0, csv[{2, 6}, {4, 12}] -> 0, 
 csv[{2, 7}, {4, 12}] -> -1/1425600*zeta[11], 
 csv[{2, 8}, {4, 12}] -> (-691*zeta[3]*zeta[9])/20270250, 
 csv[{2, 9}, {4, 12}] -> (-455*zeta[13])/273636, 
 csv[{2, 10}, {4, 12}] -> (2*zeta[3]*zeta[11])/33, csv[{0, 0}, {12, 4}] -> 0, 
 csv[{0, 1}, {12, 4}] -> (-691*zeta[3])/21576627072000, 
 csv[{0, 2}, {12, 4}] -> 0, csv[{1, 0}, {12, 4}] -> 
  (691*zeta[3])/215766270720000, csv[{1, 1}, {12, 4}] -> 0, 
 csv[{1, 2}, {12, 4}] -> 0, csv[{2, 0}, {12, 4}] -> 0, 
 csv[{2, 1}, {12, 4}] -> 0, csv[{2, 2}, {12, 4}] -> 0, 
 csv[{3, 0}, {12, 4}] -> 0, csv[{3, 1}, {12, 4}] -> 0, 
 csv[{3, 2}, {12, 4}] -> 0, csv[{4, 0}, {12, 4}] -> 0, 
 csv[{4, 1}, {12, 4}] -> 0, csv[{4, 2}, {12, 4}] -> 0, 
 csv[{5, 0}, {12, 4}] -> 0, csv[{5, 1}, {12, 4}] -> 0, 
 csv[{5, 2}, {12, 4}] -> 0, csv[{6, 0}, {12, 4}] -> 0, 
 csv[{6, 1}, {12, 4}] -> 0, csv[{6, 2}, {12, 4}] -> 0, 
 csv[{7, 0}, {12, 4}] -> 0, csv[{7, 1}, {12, 4}] -> 0, 
 csv[{7, 2}, {12, 4}] -> zeta[11]/1425600, csv[{8, 0}, {12, 4}] -> 0, 
 csv[{8, 1}, {12, 4}] -> -1/356400*zeta[11], csv[{8, 2}, {12, 4}] -> 
  (691*zeta[3]*zeta[9])/20270250, csv[{9, 0}, {12, 4}] -> zeta[11]/39600, 
 csv[{9, 1}, {12, 4}] -> (-691*zeta[3]*zeta[9])/4504500, 
 csv[{9, 2}, {12, 4}] -> (455*zeta[13])/273636, 
 csv[{10, 0}, {12, 4}] -> (691*zeta[3]*zeta[9])/450450, 
 csv[{10, 1}, {12, 4}] -> (-2275*zeta[13])/273636, 
 csv[{10, 2}, {12, 4}] -> (2*zeta[3]*zeta[11])/33, csv[{0, 0}, {4, 14}] -> 0, 
 csv[{0, 1}, {4, 14}] -> zeta[3]/17485474406400, csv[{0, 2}, {4, 14}] -> 0, 
 csv[{0, 3}, {4, 14}] -> 0, csv[{0, 4}, {4, 14}] -> 0, 
 csv[{0, 5}, {4, 14}] -> 0, csv[{0, 6}, {4, 14}] -> 0, 
 csv[{0, 7}, {4, 14}] -> 0, csv[{0, 8}, {4, 14}] -> 0, 
 csv[{0, 9}, {4, 14}] -> 0, csv[{0, 10}, {4, 14}] -> 0, 
 csv[{0, 11}, {4, 14}] -> -1/56160*zeta[13], csv[{0, 12}, {4, 14}] -> 
  (-35*zeta[3]*zeta[11])/26949, csv[{1, 0}, {4, 14}] -> 
  -1/1457122867200*zeta[3], csv[{1, 1}, {4, 14}] -> 0, 
 csv[{1, 2}, {4, 14}] -> 0, csv[{1, 3}, {4, 14}] -> 0, 
 csv[{1, 4}, {4, 14}] -> 0, csv[{1, 5}, {4, 14}] -> 0, 
 csv[{1, 6}, {4, 14}] -> 0, csv[{1, 7}, {4, 14}] -> 0, 
 csv[{1, 8}, {4, 14}] -> 0, csv[{1, 9}, {4, 14}] -> 0, 
 csv[{1, 10}, {4, 14}] -> zeta[13]/617760, csv[{1, 11}, {4, 14}] -> 
  (35*zeta[3]*zeta[11])/323388, csv[{1, 12}, {4, 14}] -> 
  (691*zeta[15])/98280, csv[{2, 0}, {4, 14}] -> 0, csv[{2, 1}, {4, 14}] -> 0, 
 csv[{2, 2}, {4, 14}] -> 0, csv[{2, 3}, {4, 14}] -> 0, 
 csv[{2, 4}, {4, 14}] -> 0, csv[{2, 5}, {4, 14}] -> 0, 
 csv[{2, 6}, {4, 14}] -> 0, csv[{2, 7}, {4, 14}] -> 0, 
 csv[{2, 8}, {4, 14}] -> 0, csv[{2, 9}, {4, 14}] -> -1/3088800*zeta[13], 
 csv[{2, 10}, {4, 14}] -> (-35*zeta[3]*zeta[11])/1778634, 
 csv[{2, 11}, {4, 14}] -> (-691*zeta[15])/589680, 
 csv[{2, 12}, {4, 14}] -> (2*zeta[3]*zeta[13])/39, csv[{0, 0}, {14, 4}] -> 0, 
 csv[{0, 1}, {14, 4}] -> zeta[3]/1457122867200, csv[{0, 2}, {14, 4}] -> 0, 
 csv[{1, 0}, {14, 4}] -> -1/17485474406400*zeta[3], 
 csv[{1, 1}, {14, 4}] -> 0, csv[{1, 2}, {14, 4}] -> 0, 
 csv[{2, 0}, {14, 4}] -> 0, csv[{2, 1}, {14, 4}] -> 0, 
 csv[{2, 2}, {14, 4}] -> 0, csv[{3, 0}, {14, 4}] -> 0, 
 csv[{3, 1}, {14, 4}] -> 0, csv[{3, 2}, {14, 4}] -> 0, 
 csv[{4, 0}, {14, 4}] -> 0, csv[{4, 1}, {14, 4}] -> 0, 
 csv[{4, 2}, {14, 4}] -> 0, csv[{5, 0}, {14, 4}] -> 0, 
 csv[{5, 1}, {14, 4}] -> 0, csv[{5, 2}, {14, 4}] -> 0, 
 csv[{6, 0}, {14, 4}] -> 0, csv[{6, 1}, {14, 4}] -> 0, 
 csv[{6, 2}, {14, 4}] -> 0, csv[{7, 0}, {14, 4}] -> 0, 
 csv[{7, 1}, {14, 4}] -> 0, csv[{7, 2}, {14, 4}] -> 0, 
 csv[{8, 0}, {14, 4}] -> 0, csv[{8, 1}, {14, 4}] -> 0, 
 csv[{8, 2}, {14, 4}] -> 0, csv[{9, 0}, {14, 4}] -> 0, 
 csv[{9, 1}, {14, 4}] -> 0, csv[{9, 2}, {14, 4}] -> zeta[13]/3088800, 
 csv[{10, 0}, {14, 4}] -> 0, csv[{10, 1}, {14, 4}] -> -1/617760*zeta[13], 
 csv[{10, 2}, {14, 4}] -> (35*zeta[3]*zeta[11])/1778634, 
 csv[{11, 0}, {14, 4}] -> zeta[13]/56160, csv[{11, 1}, {14, 4}] -> 
  (-35*zeta[3]*zeta[11])/323388, csv[{11, 2}, {14, 4}] -> 
  (691*zeta[15])/589680, csv[{12, 0}, {14, 4}] -> 
  (35*zeta[3]*zeta[11])/26949, csv[{12, 1}, {14, 4}] -> 
  (-691*zeta[15])/98280, csv[{12, 2}, {14, 4}] -> (2*zeta[3]*zeta[13])/39, 
 csv[{0, 0}, {4, 16}] -> 0, csv[{0, 1}, {4, 16}] -> 
  (-3617*zeta[3])/3361246195507200000, csv[{0, 2}, {4, 16}] -> 0, 
 csv[{0, 3}, {4, 16}] -> 0, csv[{0, 4}, {4, 16}] -> 0, 
 csv[{0, 5}, {4, 16}] -> 0, csv[{0, 6}, {4, 16}] -> 0, 
 csv[{0, 7}, {4, 16}] -> 0, csv[{0, 8}, {4, 16}] -> 0, 
 csv[{0, 9}, {4, 16}] -> 0, csv[{0, 10}, {4, 16}] -> 0, 
 csv[{0, 11}, {4, 16}] -> 0, csv[{0, 12}, {4, 16}] -> 0, 
 csv[{0, 13}, {4, 16}] -> -1/75600*zeta[15], csv[{0, 14}, {4, 16}] -> 
  (-3617*zeta[3]*zeta[13])/3213000, csv[{1, 0}, {4, 16}] -> 
  (3617*zeta[3])/240089013964800000, csv[{1, 1}, {4, 16}] -> 0, 
 csv[{1, 2}, {4, 16}] -> 0, csv[{1, 3}, {4, 16}] -> 0, 
 csv[{1, 4}, {4, 16}] -> 0, csv[{1, 5}, {4, 16}] -> 0, 
 csv[{1, 6}, {4, 16}] -> 0, csv[{1, 7}, {4, 16}] -> 0, 
 csv[{1, 8}, {4, 16}] -> 0, csv[{1, 9}, {4, 16}] -> 0, 
 csv[{1, 10}, {4, 16}] -> 0, csv[{1, 11}, {4, 16}] -> 0, 
 csv[{1, 12}, {4, 16}] -> zeta[15]/982800, csv[{1, 13}, {4, 16}] -> 
  (3617*zeta[3]*zeta[13])/44982000, csv[{1, 14}, {4, 16}] -> 
  (595*zeta[17])/97659, csv[{2, 0}, {4, 16}] -> 0, csv[{2, 1}, {4, 16}] -> 0, 
 csv[{2, 2}, {4, 16}] -> 0, csv[{2, 3}, {4, 16}] -> 0, 
 csv[{2, 4}, {4, 16}] -> 0, csv[{2, 5}, {4, 16}] -> 0, 
 csv[{2, 6}, {4, 16}] -> 0, csv[{2, 7}, {4, 16}] -> 0, 
 csv[{2, 8}, {4, 16}] -> 0, csv[{2, 9}, {4, 16}] -> 0, 
 csv[{2, 10}, {4, 16}] -> 0, csv[{2, 11}, {4, 16}] -> -1/5896800*zeta[15], 
 csv[{2, 12}, {4, 16}] -> (-3617*zeta[3]*zeta[13])/292383000, 
 csv[{2, 13}, {4, 16}] -> (-85*zeta[17])/97659, 
 csv[{2, 14}, {4, 16}] -> (2*zeta[3]*zeta[15])/45, csv[{0, 0}, {16, 4}] -> 0, 
 csv[{0, 1}, {16, 4}] -> (-3617*zeta[3])/240089013964800000, 
 csv[{0, 2}, {16, 4}] -> 0, csv[{1, 0}, {16, 4}] -> 
  (3617*zeta[3])/3361246195507200000, csv[{1, 1}, {16, 4}] -> 0, 
 csv[{1, 2}, {16, 4}] -> 0, csv[{2, 0}, {16, 4}] -> 0, 
 csv[{2, 1}, {16, 4}] -> 0, csv[{2, 2}, {16, 4}] -> 0, 
 csv[{3, 0}, {16, 4}] -> 0, csv[{3, 1}, {16, 4}] -> 0, 
 csv[{3, 2}, {16, 4}] -> 0, csv[{4, 0}, {16, 4}] -> 0, 
 csv[{4, 1}, {16, 4}] -> 0, csv[{4, 2}, {16, 4}] -> 0, 
 csv[{5, 0}, {16, 4}] -> 0, csv[{5, 1}, {16, 4}] -> 0, 
 csv[{5, 2}, {16, 4}] -> 0, csv[{6, 0}, {16, 4}] -> 0, 
 csv[{6, 1}, {16, 4}] -> 0, csv[{6, 2}, {16, 4}] -> 0, 
 csv[{7, 0}, {16, 4}] -> 0, csv[{7, 1}, {16, 4}] -> 0, 
 csv[{7, 2}, {16, 4}] -> 0, csv[{8, 0}, {16, 4}] -> 0, 
 csv[{8, 1}, {16, 4}] -> 0, csv[{8, 2}, {16, 4}] -> 0, 
 csv[{9, 0}, {16, 4}] -> 0, csv[{9, 1}, {16, 4}] -> 0, 
 csv[{9, 2}, {16, 4}] -> 0, csv[{10, 0}, {16, 4}] -> 0, 
 csv[{10, 1}, {16, 4}] -> 0, csv[{10, 2}, {16, 4}] -> 0, 
 csv[{11, 0}, {16, 4}] -> 0, csv[{11, 1}, {16, 4}] -> 0, 
 csv[{11, 2}, {16, 4}] -> zeta[15]/5896800, csv[{12, 0}, {16, 4}] -> 0, 
 csv[{12, 1}, {16, 4}] -> -1/982800*zeta[15], 
 csv[{12, 2}, {16, 4}] -> (3617*zeta[3]*zeta[13])/292383000, 
 csv[{13, 0}, {16, 4}] -> zeta[15]/75600, csv[{13, 1}, {16, 4}] -> 
  (-3617*zeta[3]*zeta[13])/44982000, csv[{13, 2}, {16, 4}] -> 
  (85*zeta[17])/97659, csv[{14, 0}, {16, 4}] -> 
  (3617*zeta[3]*zeta[13])/3213000, csv[{14, 1}, {16, 4}] -> 
  (-595*zeta[17])/97659, csv[{14, 2}, {16, 4}] -> (2*zeta[3]*zeta[15])/45, 
 csv[{0, 0}, {6, 6}] -> 0, csv[{0, 1}, {6, 6}] -> 0, 
 csv[{0, 2}, {6, 6}] -> 0, csv[{0, 3}, {6, 6}] -> zeta[5]/302400, 
 csv[{0, 4}, {6, 6}] -> 0, csv[{1, 0}, {6, 6}] -> 0, 
 csv[{1, 1}, {6, 6}] -> 0, csv[{1, 2}, {6, 6}] -> -1/907200*zeta[5], 
 csv[{1, 3}, {6, 6}] -> 0, csv[{1, 4}, {6, 6}] -> -1/7200*zeta[7], 
 csv[{2, 0}, {6, 6}] -> 0, csv[{2, 1}, {6, 6}] -> zeta[5]/907200, 
 csv[{2, 2}, {6, 6}] -> 0, csv[{2, 3}, {6, 6}] -> zeta[7]/14400, 
 csv[{2, 4}, {6, 6}] -> 0, csv[{3, 0}, {6, 6}] -> -1/302400*zeta[5], 
 csv[{3, 1}, {6, 6}] -> 0, csv[{3, 2}, {6, 6}] -> -1/14400*zeta[7], 
 csv[{3, 3}, {6, 6}] -> 0, csv[{3, 4}, {6, 6}] -> (7*zeta[9])/1800, 
 csv[{4, 0}, {6, 6}] -> 0, csv[{4, 1}, {6, 6}] -> zeta[7]/7200, 
 csv[{4, 2}, {6, 6}] -> 0, csv[{4, 3}, {6, 6}] -> (-7*zeta[9])/1800, 
 csv[{4, 4}, {6, 6}] -> (2*zeta[5]^2)/25, csv[{0, 0}, {6, 8}] -> 0, 
 csv[{0, 1}, {6, 8}] -> 0, csv[{0, 2}, {6, 8}] -> 0, 
 csv[{0, 3}, {6, 8}] -> -1/423360000*zeta[5], csv[{0, 4}, {6, 8}] -> 0, 
 csv[{0, 5}, {6, 8}] -> zeta[7]/635040, csv[{0, 6}, {6, 8}] -> 
  (zeta[3]*zeta[5])/29400, csv[{1, 0}, {6, 8}] -> 0, 
 csv[{1, 1}, {6, 8}] -> 0, csv[{1, 2}, {6, 8}] -> zeta[5]/317520000, 
 csv[{1, 3}, {6, 8}] -> 0, csv[{1, 4}, {6, 8}] -> -1/3175200*zeta[7], 
 csv[{1, 5}, {6, 8}] -> -1/176400*(zeta[3]*zeta[5]), 
 csv[{1, 6}, {6, 8}] -> -1/14400*zeta[9], csv[{2, 0}, {6, 8}] -> 0, 
 csv[{2, 1}, {6, 8}] -> -1/127008000*zeta[5], csv[{2, 2}, {6, 8}] -> 0, 
 csv[{2, 3}, {6, 8}] -> zeta[7]/6350400, csv[{2, 4}, {6, 8}] -> 
  (zeta[3]*zeta[5])/441000, csv[{2, 5}, {6, 8}] -> zeta[9]/43200, 
 csv[{2, 6}, {6, 8}] -> 0, csv[{3, 0}, {6, 8}] -> zeta[5]/21168000, 
 csv[{3, 1}, {6, 8}] -> 0, csv[{3, 2}, {6, 8}] -> -1/6350400*zeta[7], 
 csv[{3, 3}, {6, 8}] -> -1/588000*(zeta[3]*zeta[5]), 
 csv[{3, 4}, {6, 8}] -> -1/72000*zeta[9], csv[{3, 5}, {6, 8}] -> 0, 
 csv[{3, 6}, {6, 8}] -> (11*zeta[11])/4200, csv[{4, 0}, {6, 8}] -> 0, 
 csv[{4, 1}, {6, 8}] -> zeta[7]/3175200, csv[{4, 2}, {6, 8}] -> 
  (zeta[3]*zeta[5])/441000, csv[{4, 3}, {6, 8}] -> zeta[9]/72000, 
 csv[{4, 4}, {6, 8}] -> 0, csv[{4, 5}, {6, 8}] -> (-11*zeta[11])/6300, 
 csv[{4, 6}, {6, 8}] -> (2*zeta[5]*zeta[7])/35, csv[{0, 0}, {8, 6}] -> 0, 
 csv[{0, 1}, {8, 6}] -> 0, csv[{0, 2}, {8, 6}] -> 0, 
 csv[{0, 3}, {8, 6}] -> -1/21168000*zeta[5], csv[{0, 4}, {8, 6}] -> 0, 
 csv[{1, 0}, {8, 6}] -> 0, csv[{1, 1}, {8, 6}] -> 0, 
 csv[{1, 2}, {8, 6}] -> zeta[5]/127008000, csv[{1, 3}, {8, 6}] -> 0, 
 csv[{1, 4}, {8, 6}] -> -1/3175200*zeta[7], csv[{2, 0}, {8, 6}] -> 0, 
 csv[{2, 1}, {8, 6}] -> -1/317520000*zeta[5], csv[{2, 2}, {8, 6}] -> 0, 
 csv[{2, 3}, {8, 6}] -> zeta[7]/6350400, csv[{2, 4}, {8, 6}] -> 
  -1/441000*(zeta[3]*zeta[5]), csv[{3, 0}, {8, 6}] -> zeta[5]/423360000, 
 csv[{3, 1}, {8, 6}] -> 0, csv[{3, 2}, {8, 6}] -> -1/6350400*zeta[7], 
 csv[{3, 3}, {8, 6}] -> (zeta[3]*zeta[5])/588000, 
 csv[{3, 4}, {8, 6}] -> -1/72000*zeta[9], csv[{4, 0}, {8, 6}] -> 0, 
 csv[{4, 1}, {8, 6}] -> zeta[7]/3175200, csv[{4, 2}, {8, 6}] -> 
  -1/441000*(zeta[3]*zeta[5]), csv[{4, 3}, {8, 6}] -> zeta[9]/72000, 
 csv[{4, 4}, {8, 6}] -> 0, csv[{5, 0}, {8, 6}] -> -1/635040*zeta[7], 
 csv[{5, 1}, {8, 6}] -> (zeta[3]*zeta[5])/176400, 
 csv[{5, 2}, {8, 6}] -> -1/43200*zeta[9], csv[{5, 3}, {8, 6}] -> 0, 
 csv[{5, 4}, {8, 6}] -> (11*zeta[11])/6300, csv[{6, 0}, {8, 6}] -> 
  -1/29400*(zeta[3]*zeta[5]), csv[{6, 1}, {8, 6}] -> zeta[9]/14400, 
 csv[{6, 2}, {8, 6}] -> 0, csv[{6, 3}, {8, 6}] -> (-11*zeta[11])/4200, 
 csv[{6, 4}, {8, 6}] -> (2*zeta[5]*zeta[7])/35, csv[{0, 0}, {6, 10}] -> 0, 
 csv[{0, 1}, {6, 10}] -> 0, csv[{0, 2}, {6, 10}] -> 0, 
 csv[{0, 3}, {6, 10}] -> zeta[5]/60354201600, csv[{0, 4}, {6, 10}] -> 0, 
 csv[{0, 5}, {6, 10}] -> 0, csv[{0, 6}, {6, 10}] -> 0, 
 csv[{0, 7}, {6, 10}] -> zeta[9]/1088640, csv[{0, 8}, {6, 10}] -> 
  zeta[5]^2/35640, csv[{1, 0}, {6, 10}] -> 0, csv[{1, 1}, {6, 10}] -> 0, 
 csv[{1, 2}, {6, 10}] -> -1/30177100800*zeta[5], csv[{1, 3}, {6, 10}] -> 0, 
 csv[{1, 4}, {6, 10}] -> 0, csv[{1, 5}, {6, 10}] -> 0, 
 csv[{1, 6}, {6, 10}] -> -1/7620480*zeta[9], csv[{1, 7}, {6, 10}] -> 
  -1/285120*zeta[5]^2, csv[{1, 8}, {6, 10}] -> -1/19440*zeta[11], 
 csv[{2, 0}, {6, 10}] -> 0, csv[{2, 1}, {6, 10}] -> zeta[5]/8622028800, 
 csv[{2, 2}, {6, 10}] -> 0, csv[{2, 3}, {6, 10}] -> 0, 
 csv[{2, 4}, {6, 10}] -> 0, csv[{2, 5}, {6, 10}] -> zeta[9]/22861440, 
 csv[{2, 6}, {6, 10}] -> zeta[5]^2/997920, csv[{2, 7}, {6, 10}] -> 
  zeta[11]/77760, csv[{2, 8}, {6, 10}] -> 0, csv[{3, 0}, {6, 10}] -> 
  -1/1077753600*zeta[5], csv[{3, 1}, {6, 10}] -> 0, 
 csv[{3, 2}, {6, 10}] -> 0, csv[{3, 3}, {6, 10}] -> 0, 
 csv[{3, 4}, {6, 10}] -> -1/38102400*zeta[9], 
 csv[{3, 5}, {6, 10}] -> -1/1995840*zeta[5]^2, 
 csv[{3, 6}, {6, 10}] -> -1/181440*zeta[11], csv[{3, 7}, {6, 10}] -> 0, 
 csv[{3, 8}, {6, 10}] -> (1001*zeta[13])/497520, csv[{4, 0}, {6, 10}] -> 0, 
 csv[{4, 1}, {6, 10}] -> 0, csv[{4, 2}, {6, 10}] -> 0, 
 csv[{4, 3}, {6, 10}] -> zeta[9]/38102400, csv[{4, 4}, {6, 10}] -> 
  zeta[5]^2/2494800, csv[{4, 5}, {6, 10}] -> zeta[11]/272160, 
 csv[{4, 6}, {6, 10}] -> 0, csv[{4, 7}, {6, 10}] -> (-1001*zeta[13])/995040, 
 csv[{4, 8}, {6, 10}] -> (2*zeta[5]*zeta[9])/45, csv[{0, 0}, {10, 6}] -> 0, 
 csv[{0, 1}, {10, 6}] -> 0, csv[{0, 2}, {10, 6}] -> 0, 
 csv[{0, 3}, {10, 6}] -> zeta[5]/1077753600, csv[{0, 4}, {10, 6}] -> 0, 
 csv[{1, 0}, {10, 6}] -> 0, csv[{1, 1}, {10, 6}] -> 0, 
 csv[{1, 2}, {10, 6}] -> -1/8622028800*zeta[5], csv[{1, 3}, {10, 6}] -> 0, 
 csv[{1, 4}, {10, 6}] -> 0, csv[{2, 0}, {10, 6}] -> 0, 
 csv[{2, 1}, {10, 6}] -> zeta[5]/30177100800, csv[{2, 2}, {10, 6}] -> 0, 
 csv[{2, 3}, {10, 6}] -> 0, csv[{2, 4}, {10, 6}] -> 0, 
 csv[{3, 0}, {10, 6}] -> -1/60354201600*zeta[5], csv[{3, 1}, {10, 6}] -> 0, 
 csv[{3, 2}, {10, 6}] -> 0, csv[{3, 3}, {10, 6}] -> 0, 
 csv[{3, 4}, {10, 6}] -> -1/38102400*zeta[9], csv[{4, 0}, {10, 6}] -> 0, 
 csv[{4, 1}, {10, 6}] -> 0, csv[{4, 2}, {10, 6}] -> 0, 
 csv[{4, 3}, {10, 6}] -> zeta[9]/38102400, csv[{4, 4}, {10, 6}] -> 
  -1/2494800*zeta[5]^2, csv[{5, 0}, {10, 6}] -> 0, csv[{5, 1}, {10, 6}] -> 0, 
 csv[{5, 2}, {10, 6}] -> -1/22861440*zeta[9], 
 csv[{5, 3}, {10, 6}] -> zeta[5]^2/1995840, csv[{5, 4}, {10, 6}] -> 
  -1/272160*zeta[11], csv[{6, 0}, {10, 6}] -> 0, 
 csv[{6, 1}, {10, 6}] -> zeta[9]/7620480, csv[{6, 2}, {10, 6}] -> 
  -1/997920*zeta[5]^2, csv[{6, 3}, {10, 6}] -> zeta[11]/181440, 
 csv[{6, 4}, {10, 6}] -> 0, csv[{7, 0}, {10, 6}] -> -1/1088640*zeta[9], 
 csv[{7, 1}, {10, 6}] -> zeta[5]^2/285120, csv[{7, 2}, {10, 6}] -> 
  -1/77760*zeta[11], csv[{7, 3}, {10, 6}] -> 0, 
 csv[{7, 4}, {10, 6}] -> (1001*zeta[13])/995040, 
 csv[{8, 0}, {10, 6}] -> -1/35640*zeta[5]^2, csv[{8, 1}, {10, 6}] -> 
  zeta[11]/19440, csv[{8, 2}, {10, 6}] -> 0, csv[{8, 3}, {10, 6}] -> 
  (-1001*zeta[13])/497520, csv[{8, 4}, {10, 6}] -> (2*zeta[5]*zeta[9])/45, 
 csv[{0, 0}, {6, 12}] -> 0, csv[{0, 1}, {6, 12}] -> 0, 
 csv[{0, 2}, {6, 12}] -> 0, csv[{0, 3}, {6, 12}] -> 
  (-691*zeta[5])/4315325414400000, csv[{0, 4}, {6, 12}] -> 0, 
 csv[{0, 5}, {6, 12}] -> 0, csv[{0, 6}, {6, 12}] -> 0, 
 csv[{0, 7}, {6, 12}] -> 0, csv[{0, 8}, {6, 12}] -> 0, 
 csv[{0, 9}, {6, 12}] -> zeta[11]/1663200, csv[{0, 10}, {6, 12}] -> 
  (691*zeta[5]*zeta[7])/29729700, csv[{1, 0}, {6, 12}] -> 0, 
 csv[{1, 1}, {6, 12}] -> 0, csv[{1, 2}, {6, 12}] -> 
  (691*zeta[5])/1618247030400000, csv[{1, 3}, {6, 12}] -> 0, 
 csv[{1, 4}, {6, 12}] -> 0, csv[{1, 5}, {6, 12}] -> 0, 
 csv[{1, 6}, {6, 12}] -> 0, csv[{1, 7}, {6, 12}] -> 0, 
 csv[{1, 8}, {6, 12}] -> -1/14968800*zeta[11], 
 csv[{1, 9}, {6, 12}] -> (-691*zeta[5]*zeta[7])/297297000, 
 csv[{1, 10}, {6, 12}] -> -1/24000*zeta[13], csv[{2, 0}, {6, 12}] -> 0, 
 csv[{2, 1}, {6, 12}] -> (-691*zeta[5])/359610451200000, 
 csv[{2, 2}, {6, 12}] -> 0, csv[{2, 3}, {6, 12}] -> 0, 
 csv[{2, 4}, {6, 12}] -> 0, csv[{2, 5}, {6, 12}] -> 0, 
 csv[{2, 6}, {6, 12}] -> 0, csv[{2, 7}, {6, 12}] -> zeta[11]/59875200, 
 csv[{2, 8}, {6, 12}] -> (691*zeta[5]*zeta[7])/1337836500, 
 csv[{2, 9}, {6, 12}] -> zeta[13]/120000, csv[{2, 10}, {6, 12}] -> 0, 
 csv[{3, 0}, {6, 12}] -> (691*zeta[5])/35961045120000, 
 csv[{3, 1}, {6, 12}] -> 0, csv[{3, 2}, {6, 12}] -> 0, 
 csv[{3, 3}, {6, 12}] -> 0, csv[{3, 4}, {6, 12}] -> 0, 
 csv[{3, 5}, {6, 12}] -> 0, csv[{3, 6}, {6, 12}] -> -1/139708800*zeta[11], 
 csv[{3, 7}, {6, 12}] -> (-691*zeta[5]*zeta[7])/3567564000, 
 csv[{3, 8}, {6, 12}] -> -1/360000*zeta[13], csv[{3, 9}, {6, 12}] -> 0, 
 csv[{3, 10}, {6, 12}] -> (13*zeta[15])/7920, csv[{4, 0}, {6, 12}] -> 0, 
 csv[{4, 1}, {6, 12}] -> 0, csv[{4, 2}, {6, 12}] -> 0, 
 csv[{4, 3}, {6, 12}] -> 0, csv[{4, 4}, {6, 12}] -> 0, 
 csv[{4, 5}, {6, 12}] -> zeta[11]/209563200, csv[{4, 6}, {6, 12}] -> 
  (691*zeta[5]*zeta[7])/6243237000, csv[{4, 7}, {6, 12}] -> zeta[13]/720000, 
 csv[{4, 8}, {6, 12}] -> 0, csv[{4, 9}, {6, 12}] -> (-13*zeta[15])/19800, 
 csv[{4, 10}, {6, 12}] -> (2*zeta[5]*zeta[11])/55, csv[{0, 0}, {12, 6}] -> 0, 
 csv[{0, 1}, {12, 6}] -> 0, csv[{0, 2}, {12, 6}] -> 0, 
 csv[{0, 3}, {12, 6}] -> (-691*zeta[5])/35961045120000, 
 csv[{0, 4}, {12, 6}] -> 0, csv[{1, 0}, {12, 6}] -> 0, 
 csv[{1, 1}, {12, 6}] -> 0, csv[{1, 2}, {12, 6}] -> 
  (691*zeta[5])/359610451200000, csv[{1, 3}, {12, 6}] -> 0, 
 csv[{1, 4}, {12, 6}] -> 0, csv[{2, 0}, {12, 6}] -> 0, 
 csv[{2, 1}, {12, 6}] -> (-691*zeta[5])/1618247030400000, 
 csv[{2, 2}, {12, 6}] -> 0, csv[{2, 3}, {12, 6}] -> 0, 
 csv[{2, 4}, {12, 6}] -> 0, csv[{3, 0}, {12, 6}] -> 
  (691*zeta[5])/4315325414400000, csv[{3, 1}, {12, 6}] -> 0, 
 csv[{3, 2}, {12, 6}] -> 0, csv[{3, 3}, {12, 6}] -> 0, 
 csv[{3, 4}, {12, 6}] -> 0, csv[{4, 0}, {12, 6}] -> 0, 
 csv[{4, 1}, {12, 6}] -> 0, csv[{4, 2}, {12, 6}] -> 0, 
 csv[{4, 3}, {12, 6}] -> 0, csv[{4, 4}, {12, 6}] -> 0, 
 csv[{5, 0}, {12, 6}] -> 0, csv[{5, 1}, {12, 6}] -> 0, 
 csv[{5, 2}, {12, 6}] -> 0, csv[{5, 3}, {12, 6}] -> 0, 
 csv[{5, 4}, {12, 6}] -> -1/209563200*zeta[11], csv[{6, 0}, {12, 6}] -> 0, 
 csv[{6, 1}, {12, 6}] -> 0, csv[{6, 2}, {12, 6}] -> 0, 
 csv[{6, 3}, {12, 6}] -> zeta[11]/139708800, csv[{6, 4}, {12, 6}] -> 
  (-691*zeta[5]*zeta[7])/6243237000, csv[{7, 0}, {12, 6}] -> 0, 
 csv[{7, 1}, {12, 6}] -> 0, csv[{7, 2}, {12, 6}] -> -1/59875200*zeta[11], 
 csv[{7, 3}, {12, 6}] -> (691*zeta[5]*zeta[7])/3567564000, 
 csv[{7, 4}, {12, 6}] -> -1/720000*zeta[13], csv[{8, 0}, {12, 6}] -> 0, 
 csv[{8, 1}, {12, 6}] -> zeta[11]/14968800, csv[{8, 2}, {12, 6}] -> 
  (-691*zeta[5]*zeta[7])/1337836500, csv[{8, 3}, {12, 6}] -> zeta[13]/360000, 
 csv[{8, 4}, {12, 6}] -> 0, csv[{9, 0}, {12, 6}] -> -1/1663200*zeta[11], 
 csv[{9, 1}, {12, 6}] -> (691*zeta[5]*zeta[7])/297297000, 
 csv[{9, 2}, {12, 6}] -> -1/120000*zeta[13], csv[{9, 3}, {12, 6}] -> 0, 
 csv[{9, 4}, {12, 6}] -> (13*zeta[15])/19800, 
 csv[{10, 0}, {12, 6}] -> (-691*zeta[5]*zeta[7])/29729700, 
 csv[{10, 1}, {12, 6}] -> zeta[13]/24000, csv[{10, 2}, {12, 6}] -> 0, 
 csv[{10, 3}, {12, 6}] -> (-13*zeta[15])/7920, 
 csv[{10, 4}, {12, 6}] -> (2*zeta[5]*zeta[11])/55, csv[{0, 0}, {6, 14}] -> 0, 
 csv[{0, 1}, {6, 14}] -> 0, csv[{0, 2}, {6, 14}] -> 0, 
 csv[{0, 3}, {6, 14}] -> zeta[5]/534278384640000, csv[{0, 4}, {6, 14}] -> 0, 
 csv[{0, 5}, {6, 14}] -> 0, csv[{0, 6}, {6, 14}] -> 0, 
 csv[{0, 7}, {6, 14}] -> 0, csv[{0, 8}, {6, 14}] -> 0, 
 csv[{0, 9}, {6, 14}] -> 0, csv[{0, 10}, {6, 14}] -> 0, 
 csv[{0, 11}, {6, 14}] -> zeta[13]/2358720, csv[{0, 12}, {6, 14}] -> 
  (zeta[5]*zeta[9])/50700, csv[{1, 0}, {6, 14}] -> 0, 
 csv[{1, 1}, {6, 14}] -> 0, csv[{1, 2}, {6, 14}] -> 
  -1/160283515392000*zeta[5], csv[{1, 3}, {6, 14}] -> 0, 
 csv[{1, 4}, {6, 14}] -> 0, csv[{1, 5}, {6, 14}] -> 0, 
 csv[{1, 6}, {6, 14}] -> 0, csv[{1, 7}, {6, 14}] -> 0, 
 csv[{1, 8}, {6, 14}] -> 0, csv[{1, 9}, {6, 14}] -> 0, 
 csv[{1, 10}, {6, 14}] -> -1/25945920*zeta[13], 
 csv[{1, 11}, {6, 14}] -> -1/608400*(zeta[5]*zeta[9]), 
 csv[{1, 12}, {6, 14}] -> (-7*zeta[15])/199008, csv[{2, 0}, {6, 14}] -> 0, 
 csv[{2, 1}, {6, 14}] -> zeta[5]/29142457344000, csv[{2, 2}, {6, 14}] -> 0, 
 csv[{2, 3}, {6, 14}] -> 0, csv[{2, 4}, {6, 14}] -> 0, 
 csv[{2, 5}, {6, 14}] -> 0, csv[{2, 6}, {6, 14}] -> 0, 
 csv[{2, 7}, {6, 14}] -> 0, csv[{2, 8}, {6, 14}] -> 0, 
 csv[{2, 9}, {6, 14}] -> zeta[13]/129729600, csv[{2, 10}, {6, 14}] -> 
  (zeta[5]*zeta[9])/3346200, csv[{2, 11}, {6, 14}] -> (7*zeta[15])/1194048, 
 csv[{2, 12}, {6, 14}] -> 0, csv[{3, 0}, {6, 14}] -> 
  -1/2428538112000*zeta[5], csv[{3, 1}, {6, 14}] -> 0, 
 csv[{3, 2}, {6, 14}] -> 0, csv[{3, 3}, {6, 14}] -> 0, 
 csv[{3, 4}, {6, 14}] -> 0, csv[{3, 5}, {6, 14}] -> 0, 
 csv[{3, 6}, {6, 14}] -> 0, csv[{3, 7}, {6, 14}] -> 0, 
 csv[{3, 8}, {6, 14}] -> -1/389188800*zeta[13], 
 csv[{3, 9}, {6, 14}] -> -1/11154000*(zeta[5]*zeta[9]), 
 csv[{3, 10}, {6, 14}] -> (-7*zeta[15])/4378176, csv[{3, 11}, {6, 14}] -> 0, 
 csv[{3, 12}, {6, 14}] -> (11747*zeta[17])/8463780, 
 csv[{4, 0}, {6, 14}] -> 0, csv[{4, 1}, {6, 14}] -> 0, 
 csv[{4, 2}, {6, 14}] -> 0, csv[{4, 3}, {6, 14}] -> 0, 
 csv[{4, 4}, {6, 14}] -> 0, csv[{4, 5}, {6, 14}] -> 0, 
 csv[{4, 6}, {6, 14}] -> 0, csv[{4, 7}, {6, 14}] -> zeta[13]/778377600, 
 csv[{4, 8}, {6, 14}] -> (zeta[5]*zeta[9])/25096500, 
 csv[{4, 9}, {6, 14}] -> (7*zeta[15])/10945440, csv[{4, 10}, {6, 14}] -> 0, 
 csv[{4, 11}, {6, 14}] -> (-11747*zeta[17])/25391340, 
 csv[{4, 12}, {6, 14}] -> (2*zeta[5]*zeta[13])/65, csv[{0, 0}, {14, 6}] -> 0, 
 csv[{0, 1}, {14, 6}] -> 0, csv[{0, 2}, {14, 6}] -> 0, 
 csv[{0, 3}, {14, 6}] -> zeta[5]/2428538112000, csv[{0, 4}, {14, 6}] -> 0, 
 csv[{1, 0}, {14, 6}] -> 0, csv[{1, 1}, {14, 6}] -> 0, 
 csv[{1, 2}, {14, 6}] -> -1/29142457344000*zeta[5], 
 csv[{1, 3}, {14, 6}] -> 0, csv[{1, 4}, {14, 6}] -> 0, 
 csv[{2, 0}, {14, 6}] -> 0, csv[{2, 1}, {14, 6}] -> zeta[5]/160283515392000, 
 csv[{2, 2}, {14, 6}] -> 0, csv[{2, 3}, {14, 6}] -> 0, 
 csv[{2, 4}, {14, 6}] -> 0, csv[{3, 0}, {14, 6}] -> 
  -1/534278384640000*zeta[5], csv[{3, 1}, {14, 6}] -> 0, 
 csv[{3, 2}, {14, 6}] -> 0, csv[{3, 3}, {14, 6}] -> 0, 
 csv[{3, 4}, {14, 6}] -> 0, csv[{4, 0}, {14, 6}] -> 0, 
 csv[{4, 1}, {14, 6}] -> 0, csv[{4, 2}, {14, 6}] -> 0, 
 csv[{4, 3}, {14, 6}] -> 0, csv[{4, 4}, {14, 6}] -> 0, 
 csv[{5, 0}, {14, 6}] -> 0, csv[{5, 1}, {14, 6}] -> 0, 
 csv[{5, 2}, {14, 6}] -> 0, csv[{5, 3}, {14, 6}] -> 0, 
 csv[{5, 4}, {14, 6}] -> 0, csv[{6, 0}, {14, 6}] -> 0, 
 csv[{6, 1}, {14, 6}] -> 0, csv[{6, 2}, {14, 6}] -> 0, 
 csv[{6, 3}, {14, 6}] -> 0, csv[{6, 4}, {14, 6}] -> 0, 
 csv[{7, 0}, {14, 6}] -> 0, csv[{7, 1}, {14, 6}] -> 0, 
 csv[{7, 2}, {14, 6}] -> 0, csv[{7, 3}, {14, 6}] -> 0, 
 csv[{7, 4}, {14, 6}] -> -1/778377600*zeta[13], csv[{8, 0}, {14, 6}] -> 0, 
 csv[{8, 1}, {14, 6}] -> 0, csv[{8, 2}, {14, 6}] -> 0, 
 csv[{8, 3}, {14, 6}] -> zeta[13]/389188800, csv[{8, 4}, {14, 6}] -> 
  -1/25096500*(zeta[5]*zeta[9]), csv[{9, 0}, {14, 6}] -> 0, 
 csv[{9, 1}, {14, 6}] -> 0, csv[{9, 2}, {14, 6}] -> -1/129729600*zeta[13], 
 csv[{9, 3}, {14, 6}] -> (zeta[5]*zeta[9])/11154000, 
 csv[{9, 4}, {14, 6}] -> (-7*zeta[15])/10945440, csv[{10, 0}, {14, 6}] -> 0, 
 csv[{10, 1}, {14, 6}] -> zeta[13]/25945920, csv[{10, 2}, {14, 6}] -> 
  -1/3346200*(zeta[5]*zeta[9]), csv[{10, 3}, {14, 6}] -> 
  (7*zeta[15])/4378176, csv[{10, 4}, {14, 6}] -> 0, 
 csv[{11, 0}, {14, 6}] -> -1/2358720*zeta[13], 
 csv[{11, 1}, {14, 6}] -> (zeta[5]*zeta[9])/608400, 
 csv[{11, 2}, {14, 6}] -> (-7*zeta[15])/1194048, csv[{11, 3}, {14, 6}] -> 0, 
 csv[{11, 4}, {14, 6}] -> (11747*zeta[17])/25391340, 
 csv[{12, 0}, {14, 6}] -> -1/50700*(zeta[5]*zeta[9]), 
 csv[{12, 1}, {14, 6}] -> (7*zeta[15])/199008, csv[{12, 2}, {14, 6}] -> 0, 
 csv[{12, 3}, {14, 6}] -> (-11747*zeta[17])/8463780, 
 csv[{12, 4}, {14, 6}] -> (2*zeta[5]*zeta[13])/65, csv[{0, 0}, {8, 8}] -> 0, 
 csv[{0, 1}, {8, 8}] -> 0, csv[{0, 2}, {8, 8}] -> 0, 
 csv[{0, 3}, {8, 8}] -> 0, csv[{0, 4}, {8, 8}] -> 0, 
 csv[{0, 5}, {8, 8}] -> -1/25401600*zeta[7], csv[{0, 6}, {8, 8}] -> 0, 
 csv[{1, 0}, {8, 8}] -> 0, csv[{1, 1}, {8, 8}] -> 0, 
 csv[{1, 2}, {8, 8}] -> 0, csv[{1, 3}, {8, 8}] -> 0, 
 csv[{1, 4}, {8, 8}] -> zeta[7]/127008000, csv[{1, 5}, {8, 8}] -> 0, 
 csv[{1, 6}, {8, 8}] -> zeta[9]/889056, csv[{2, 0}, {8, 8}] -> 0, 
 csv[{2, 1}, {8, 8}] -> 0, csv[{2, 2}, {8, 8}] -> 0, 
 csv[{2, 3}, {8, 8}] -> -1/254016000*zeta[7], csv[{2, 4}, {8, 8}] -> 0, 
 csv[{2, 5}, {8, 8}] -> -1/2667168*zeta[9], csv[{2, 6}, {8, 8}] -> 0, 
 csv[{3, 0}, {8, 8}] -> 0, csv[{3, 1}, {8, 8}] -> 0, 
 csv[{3, 2}, {8, 8}] -> zeta[7]/254016000, csv[{3, 3}, {8, 8}] -> 0, 
 csv[{3, 4}, {8, 8}] -> zeta[9]/4445280, csv[{3, 5}, {8, 8}] -> 0, 
 csv[{3, 6}, {8, 8}] -> -1/151200*zeta[11], csv[{4, 0}, {8, 8}] -> 0, 
 csv[{4, 1}, {8, 8}] -> -1/127008000*zeta[7], csv[{4, 2}, {8, 8}] -> 0, 
 csv[{4, 3}, {8, 8}] -> -1/4445280*zeta[9], csv[{4, 4}, {8, 8}] -> 0, 
 csv[{4, 5}, {8, 8}] -> zeta[11]/226800, csv[{4, 6}, {8, 8}] -> 0, 
 csv[{5, 0}, {8, 8}] -> zeta[7]/25401600, csv[{5, 1}, {8, 8}] -> 0, 
 csv[{5, 2}, {8, 8}] -> zeta[9]/2667168, csv[{5, 3}, {8, 8}] -> 0, 
 csv[{5, 4}, {8, 8}] -> -1/226800*zeta[11], csv[{5, 5}, {8, 8}] -> 0, 
 csv[{5, 6}, {8, 8}] -> (715*zeta[13])/609462, csv[{6, 0}, {8, 8}] -> 0, 
 csv[{6, 1}, {8, 8}] -> -1/889056*zeta[9], csv[{6, 2}, {8, 8}] -> 0, 
 csv[{6, 3}, {8, 8}] -> zeta[11]/151200, csv[{6, 4}, {8, 8}] -> 0, 
 csv[{6, 5}, {8, 8}] -> (-715*zeta[13])/609462, 
 csv[{6, 6}, {8, 8}] -> (2*zeta[7]^2)/49, csv[{0, 0}, {8, 10}] -> 0, 
 csv[{0, 1}, {8, 10}] -> 0, csv[{0, 2}, {8, 10}] -> 0, 
 csv[{0, 3}, {8, 10}] -> 0, csv[{0, 4}, {8, 10}] -> 0, 
 csv[{0, 5}, {8, 10}] -> zeta[7]/84495882240, csv[{0, 6}, {8, 10}] -> 0, 
 csv[{0, 7}, {8, 10}] -> -1/43545600*zeta[9], 
 csv[{0, 8}, {8, 10}] -> -1/2095632*(zeta[3]*zeta[7]), 
 csv[{1, 0}, {8, 10}] -> 0, csv[{1, 1}, {8, 10}] -> 0, 
 csv[{1, 2}, {8, 10}] -> 0, csv[{1, 3}, {8, 10}] -> 0, 
 csv[{1, 4}, {8, 10}] -> -1/105619852800*zeta[7], csv[{1, 5}, {8, 10}] -> 0, 
 csv[{1, 6}, {8, 10}] -> zeta[9]/304819200, csv[{1, 7}, {8, 10}] -> 
  (zeta[3]*zeta[7])/16765056, csv[{1, 8}, {8, 10}] -> zeta[11]/1632960, 
 csv[{2, 0}, {8, 10}] -> 0, csv[{2, 1}, {8, 10}] -> 0, 
 csv[{2, 2}, {8, 10}] -> 0, csv[{2, 3}, {8, 10}] -> zeta[7]/84495882240, 
 csv[{2, 4}, {8, 10}] -> 0, csv[{2, 5}, {8, 10}] -> -1/914457600*zeta[9], 
 csv[{2, 6}, {8, 10}] -> -1/58677696*(zeta[3]*zeta[7]), 
 csv[{2, 7}, {8, 10}] -> -1/6531840*zeta[11], csv[{2, 8}, {8, 10}] -> 0, 
 csv[{3, 0}, {8, 10}] -> 0, csv[{3, 1}, {8, 10}] -> 0, 
 csv[{3, 2}, {8, 10}] -> -1/42247941120*zeta[7], csv[{3, 3}, {8, 10}] -> 0, 
 csv[{3, 4}, {8, 10}] -> zeta[9]/1524096000, csv[{3, 5}, {8, 10}] -> 
  (zeta[3]*zeta[7])/117355392, csv[{3, 6}, {8, 10}] -> zeta[11]/15240960, 
 csv[{3, 7}, {8, 10}] -> 0, csv[{3, 8}, {8, 10}] -> (-11*zeta[13])/2268000, 
 csv[{4, 0}, {8, 10}] -> 0, csv[{4, 1}, {8, 10}] -> zeta[7]/12070840320, 
 csv[{4, 2}, {8, 10}] -> 0, csv[{4, 3}, {8, 10}] -> -1/1524096000*zeta[9], 
 csv[{4, 4}, {8, 10}] -> -1/146694240*(zeta[3]*zeta[7]), 
 csv[{4, 5}, {8, 10}] -> -1/22861440*zeta[11], csv[{4, 6}, {8, 10}] -> 0, 
 csv[{4, 7}, {8, 10}] -> (11*zeta[13])/4536000, csv[{4, 8}, {8, 10}] -> 0, 
 csv[{5, 0}, {8, 10}] -> -1/1508855040*zeta[7], csv[{5, 1}, {8, 10}] -> 0, 
 csv[{5, 2}, {8, 10}] -> zeta[9]/914457600, csv[{5, 3}, {8, 10}] -> 
  (zeta[3]*zeta[7])/117355392, csv[{5, 4}, {8, 10}] -> zeta[11]/22861440, 
 csv[{5, 5}, {8, 10}] -> 0, csv[{5, 6}, {8, 10}] -> (-11*zeta[13])/6350400, 
 csv[{5, 7}, {8, 10}] -> 0, csv[{5, 8}, {8, 10}] -> (143*zeta[15])/158760, 
 csv[{6, 0}, {8, 10}] -> 0, csv[{6, 1}, {8, 10}] -> -1/304819200*zeta[9], 
 csv[{6, 2}, {8, 10}] -> -1/58677696*(zeta[3]*zeta[7]), 
 csv[{6, 3}, {8, 10}] -> -1/15240960*zeta[11], csv[{6, 4}, {8, 10}] -> 0, 
 csv[{6, 5}, {8, 10}] -> (11*zeta[13])/6350400, csv[{6, 6}, {8, 10}] -> 0, 
 csv[{6, 7}, {8, 10}] -> (-143*zeta[15])/211680, 
 csv[{6, 8}, {8, 10}] -> (2*zeta[7]*zeta[9])/63, csv[{0, 0}, {10, 8}] -> 0, 
 csv[{0, 1}, {10, 8}] -> 0, csv[{0, 2}, {10, 8}] -> 0, 
 csv[{0, 3}, {10, 8}] -> 0, csv[{0, 4}, {10, 8}] -> 0, 
 csv[{0, 5}, {10, 8}] -> zeta[7]/1508855040, csv[{0, 6}, {10, 8}] -> 0, 
 csv[{1, 0}, {10, 8}] -> 0, csv[{1, 1}, {10, 8}] -> 0, 
 csv[{1, 2}, {10, 8}] -> 0, csv[{1, 3}, {10, 8}] -> 0, 
 csv[{1, 4}, {10, 8}] -> -1/12070840320*zeta[7], csv[{1, 5}, {10, 8}] -> 0, 
 csv[{1, 6}, {10, 8}] -> zeta[9]/304819200, csv[{2, 0}, {10, 8}] -> 0, 
 csv[{2, 1}, {10, 8}] -> 0, csv[{2, 2}, {10, 8}] -> 0, 
 csv[{2, 3}, {10, 8}] -> zeta[7]/42247941120, csv[{2, 4}, {10, 8}] -> 0, 
 csv[{2, 5}, {10, 8}] -> -1/914457600*zeta[9], 
 csv[{2, 6}, {10, 8}] -> (zeta[3]*zeta[7])/58677696, 
 csv[{3, 0}, {10, 8}] -> 0, csv[{3, 1}, {10, 8}] -> 0, 
 csv[{3, 2}, {10, 8}] -> -1/84495882240*zeta[7], csv[{3, 3}, {10, 8}] -> 0, 
 csv[{3, 4}, {10, 8}] -> zeta[9]/1524096000, csv[{3, 5}, {10, 8}] -> 
  -1/117355392*(zeta[3]*zeta[7]), csv[{3, 6}, {10, 8}] -> zeta[11]/15240960, 
 csv[{4, 0}, {10, 8}] -> 0, csv[{4, 1}, {10, 8}] -> zeta[7]/105619852800, 
 csv[{4, 2}, {10, 8}] -> 0, csv[{4, 3}, {10, 8}] -> -1/1524096000*zeta[9], 
 csv[{4, 4}, {10, 8}] -> (zeta[3]*zeta[7])/146694240, 
 csv[{4, 5}, {10, 8}] -> -1/22861440*zeta[11], csv[{4, 6}, {10, 8}] -> 0, 
 csv[{5, 0}, {10, 8}] -> -1/84495882240*zeta[7], csv[{5, 1}, {10, 8}] -> 0, 
 csv[{5, 2}, {10, 8}] -> zeta[9]/914457600, csv[{5, 3}, {10, 8}] -> 
  -1/117355392*(zeta[3]*zeta[7]), csv[{5, 4}, {10, 8}] -> zeta[11]/22861440, 
 csv[{5, 5}, {10, 8}] -> 0, csv[{5, 6}, {10, 8}] -> (-11*zeta[13])/6350400, 
 csv[{6, 0}, {10, 8}] -> 0, csv[{6, 1}, {10, 8}] -> -1/304819200*zeta[9], 
 csv[{6, 2}, {10, 8}] -> (zeta[3]*zeta[7])/58677696, 
 csv[{6, 3}, {10, 8}] -> -1/15240960*zeta[11], csv[{6, 4}, {10, 8}] -> 0, 
 csv[{6, 5}, {10, 8}] -> (11*zeta[13])/6350400, csv[{6, 6}, {10, 8}] -> 0, 
 csv[{7, 0}, {10, 8}] -> zeta[9]/43545600, csv[{7, 1}, {10, 8}] -> 
  -1/16765056*(zeta[3]*zeta[7]), csv[{7, 2}, {10, 8}] -> zeta[11]/6531840, 
 csv[{7, 3}, {10, 8}] -> 0, csv[{7, 4}, {10, 8}] -> (-11*zeta[13])/4536000, 
 csv[{7, 5}, {10, 8}] -> 0, csv[{7, 6}, {10, 8}] -> (143*zeta[15])/211680, 
 csv[{8, 0}, {10, 8}] -> (zeta[3]*zeta[7])/2095632, 
 csv[{8, 1}, {10, 8}] -> -1/1632960*zeta[11], csv[{8, 2}, {10, 8}] -> 0, 
 csv[{8, 3}, {10, 8}] -> (11*zeta[13])/2268000, csv[{8, 4}, {10, 8}] -> 0, 
 csv[{8, 5}, {10, 8}] -> (-143*zeta[15])/158760, 
 csv[{8, 6}, {10, 8}] -> (2*zeta[7]*zeta[9])/63, csv[{0, 0}, {8, 12}] -> 0, 
 csv[{0, 1}, {8, 12}] -> 0, csv[{0, 2}, {8, 12}] -> 0, 
 csv[{0, 3}, {8, 12}] -> 0, csv[{0, 4}, {8, 12}] -> 0, 
 csv[{0, 5}, {8, 12}] -> (-691*zeta[7])/12687056718336000, 
 csv[{0, 6}, {8, 12}] -> 0, csv[{0, 7}, {8, 12}] -> 0, 
 csv[{0, 8}, {8, 12}] -> 0, csv[{0, 9}, {8, 12}] -> -1/66528000*zeta[11], 
 csv[{0, 10}, {8, 12}] -> (-691*zeta[5]*zeta[7])/1664863200, 
 csv[{1, 0}, {8, 12}] -> 0, csv[{1, 1}, {8, 12}] -> 0, 
 csv[{1, 2}, {8, 12}] -> 0, csv[{1, 3}, {8, 12}] -> 0, 
 csv[{1, 4}, {8, 12}] -> (691*zeta[7])/10572547265280000, 
 csv[{1, 5}, {8, 12}] -> 0, csv[{1, 6}, {8, 12}] -> 0, 
 csv[{1, 7}, {8, 12}] -> 0, csv[{1, 8}, {8, 12}] -> zeta[11]/598752000, 
 csv[{1, 9}, {8, 12}] -> (691*zeta[5]*zeta[7])/16648632000, 
 csv[{1, 10}, {8, 12}] -> zeta[13]/2095632, csv[{2, 0}, {8, 12}] -> 0, 
 csv[{2, 1}, {8, 12}] -> 0, csv[{2, 2}, {8, 12}] -> 0, 
 csv[{2, 3}, {8, 12}] -> (-691*zeta[7])/6041455580160000, 
 csv[{2, 4}, {8, 12}] -> 0, csv[{2, 5}, {8, 12}] -> 0, 
 csv[{2, 6}, {8, 12}] -> 0, csv[{2, 7}, {8, 12}] -> -1/2395008000*zeta[11], 
 csv[{2, 8}, {8, 12}] -> (-691*zeta[5]*zeta[7])/74918844000, 
 csv[{2, 9}, {8, 12}] -> -1/10478160*zeta[13], csv[{2, 10}, {8, 12}] -> 0, 
 csv[{3, 0}, {8, 12}] -> 0, csv[{3, 1}, {8, 12}] -> 0, 
 csv[{3, 2}, {8, 12}] -> (691*zeta[7])/2265545842560000, 
 csv[{3, 3}, {8, 12}] -> 0, csv[{3, 4}, {8, 12}] -> 0, 
 csv[{3, 5}, {8, 12}] -> 0, csv[{3, 6}, {8, 12}] -> zeta[11]/5588352000, 
 csv[{3, 7}, {8, 12}] -> (691*zeta[5]*zeta[7])/199783584000, 
 csv[{3, 8}, {8, 12}] -> zeta[13]/31434480, csv[{3, 9}, {8, 12}] -> 0, 
 csv[{3, 10}, {8, 12}] -> (-13*zeta[15])/3316800, csv[{4, 0}, {8, 12}] -> 0, 
 csv[{4, 1}, {8, 12}] -> (-691*zeta[7])/503454631680000, 
 csv[{4, 2}, {8, 12}] -> 0, csv[{4, 3}, {8, 12}] -> 0, 
 csv[{4, 4}, {8, 12}] -> 0, csv[{4, 5}, {8, 12}] -> -1/8382528000*zeta[11], 
 csv[{4, 6}, {8, 12}] -> (-691*zeta[5]*zeta[7])/349621272000, 
 csv[{4, 7}, {8, 12}] -> -1/62868960*zeta[13], csv[{4, 8}, {8, 12}] -> 0, 
 csv[{4, 9}, {8, 12}] -> (13*zeta[15])/8292000, csv[{4, 10}, {8, 12}] -> 0, 
 csv[{5, 0}, {8, 12}] -> (691*zeta[7])/50345463168000, 
 csv[{5, 1}, {8, 12}] -> 0, csv[{5, 2}, {8, 12}] -> 0, 
 csv[{5, 3}, {8, 12}] -> 0, csv[{5, 4}, {8, 12}] -> zeta[11]/8382528000, 
 csv[{5, 5}, {8, 12}] -> (691*zeta[5]*zeta[7])/419545526400, 
 csv[{5, 6}, {8, 12}] -> zeta[13]/88016544, csv[{5, 7}, {8, 12}] -> 0, 
 csv[{5, 8}, {8, 12}] -> (-13*zeta[15])/14925600, csv[{5, 9}, {8, 12}] -> 0, 
 csv[{5, 10}, {8, 12}] -> (5525*zeta[17])/7519743, csv[{6, 0}, {8, 12}] -> 0, 
 csv[{6, 1}, {8, 12}] -> 0, csv[{6, 2}, {8, 12}] -> 0, 
 csv[{6, 3}, {8, 12}] -> -1/5588352000*zeta[11], 
 csv[{6, 4}, {8, 12}] -> (-691*zeta[5]*zeta[7])/349621272000, 
 csv[{6, 5}, {8, 12}] -> -1/88016544*zeta[13], csv[{6, 6}, {8, 12}] -> 0, 
 csv[{6, 7}, {8, 12}] -> (13*zeta[15])/19900800, csv[{6, 8}, {8, 12}] -> 0, 
 csv[{6, 9}, {8, 12}] -> (-1105*zeta[17])/2506581, 
 csv[{6, 10}, {8, 12}] -> (2*zeta[7]*zeta[11])/77, csv[{0, 0}, {12, 8}] -> 0, 
 csv[{0, 1}, {12, 8}] -> 0, csv[{0, 2}, {12, 8}] -> 0, 
 csv[{0, 3}, {12, 8}] -> 0, csv[{0, 4}, {12, 8}] -> 0, 
 csv[{0, 5}, {12, 8}] -> (-691*zeta[7])/50345463168000, 
 csv[{0, 6}, {12, 8}] -> 0, csv[{1, 0}, {12, 8}] -> 0, 
 csv[{1, 1}, {12, 8}] -> 0, csv[{1, 2}, {12, 8}] -> 0, 
 csv[{1, 3}, {12, 8}] -> 0, csv[{1, 4}, {12, 8}] -> 
  (691*zeta[7])/503454631680000, csv[{1, 5}, {12, 8}] -> 0, 
 csv[{1, 6}, {12, 8}] -> 0, csv[{2, 0}, {12, 8}] -> 0, 
 csv[{2, 1}, {12, 8}] -> 0, csv[{2, 2}, {12, 8}] -> 0, 
 csv[{2, 3}, {12, 8}] -> (-691*zeta[7])/2265545842560000, 
 csv[{2, 4}, {12, 8}] -> 0, csv[{2, 5}, {12, 8}] -> 0, 
 csv[{2, 6}, {12, 8}] -> 0, csv[{3, 0}, {12, 8}] -> 0, 
 csv[{3, 1}, {12, 8}] -> 0, csv[{3, 2}, {12, 8}] -> 
  (691*zeta[7])/6041455580160000, csv[{3, 3}, {12, 8}] -> 0, 
 csv[{3, 4}, {12, 8}] -> 0, csv[{3, 5}, {12, 8}] -> 0, 
 csv[{3, 6}, {12, 8}] -> zeta[11]/5588352000, csv[{4, 0}, {12, 8}] -> 0, 
 csv[{4, 1}, {12, 8}] -> (-691*zeta[7])/10572547265280000, 
 csv[{4, 2}, {12, 8}] -> 0, csv[{4, 3}, {12, 8}] -> 0, 
 csv[{4, 4}, {12, 8}] -> 0, csv[{4, 5}, {12, 8}] -> -1/8382528000*zeta[11], 
 csv[{4, 6}, {12, 8}] -> (691*zeta[5]*zeta[7])/349621272000, 
 csv[{5, 0}, {12, 8}] -> (691*zeta[7])/12687056718336000, 
 csv[{5, 1}, {12, 8}] -> 0, csv[{5, 2}, {12, 8}] -> 0, 
 csv[{5, 3}, {12, 8}] -> 0, csv[{5, 4}, {12, 8}] -> zeta[11]/8382528000, 
 csv[{5, 5}, {12, 8}] -> (-691*zeta[5]*zeta[7])/419545526400, 
 csv[{5, 6}, {12, 8}] -> zeta[13]/88016544, csv[{6, 0}, {12, 8}] -> 0, 
 csv[{6, 1}, {12, 8}] -> 0, csv[{6, 2}, {12, 8}] -> 0, 
 csv[{6, 3}, {12, 8}] -> -1/5588352000*zeta[11], 
 csv[{6, 4}, {12, 8}] -> (691*zeta[5]*zeta[7])/349621272000, 
 csv[{6, 5}, {12, 8}] -> -1/88016544*zeta[13], csv[{6, 6}, {12, 8}] -> 0, 
 csv[{7, 0}, {12, 8}] -> 0, csv[{7, 1}, {12, 8}] -> 0, 
 csv[{7, 2}, {12, 8}] -> zeta[11]/2395008000, 
 csv[{7, 3}, {12, 8}] -> (-691*zeta[5]*zeta[7])/199783584000, 
 csv[{7, 4}, {12, 8}] -> zeta[13]/62868960, csv[{7, 5}, {12, 8}] -> 0, 
 csv[{7, 6}, {12, 8}] -> (-13*zeta[15])/19900800, csv[{8, 0}, {12, 8}] -> 0, 
 csv[{8, 1}, {12, 8}] -> -1/598752000*zeta[11], 
 csv[{8, 2}, {12, 8}] -> (691*zeta[5]*zeta[7])/74918844000, 
 csv[{8, 3}, {12, 8}] -> -1/31434480*zeta[13], csv[{8, 4}, {12, 8}] -> 0, 
 csv[{8, 5}, {12, 8}] -> (13*zeta[15])/14925600, csv[{8, 6}, {12, 8}] -> 0, 
 csv[{9, 0}, {12, 8}] -> zeta[11]/66528000, csv[{9, 1}, {12, 8}] -> 
  (-691*zeta[5]*zeta[7])/16648632000, csv[{9, 2}, {12, 8}] -> 
  zeta[13]/10478160, csv[{9, 3}, {12, 8}] -> 0, 
 csv[{9, 4}, {12, 8}] -> (-13*zeta[15])/8292000, csv[{9, 5}, {12, 8}] -> 0, 
 csv[{9, 6}, {12, 8}] -> (1105*zeta[17])/2506581, 
 csv[{10, 0}, {12, 8}] -> (691*zeta[5]*zeta[7])/1664863200, 
 csv[{10, 1}, {12, 8}] -> -1/2095632*zeta[13], csv[{10, 2}, {12, 8}] -> 0, 
 csv[{10, 3}, {12, 8}] -> (13*zeta[15])/3316800, csv[{10, 4}, {12, 8}] -> 0, 
 csv[{10, 5}, {12, 8}] -> (-5525*zeta[17])/7519743, 
 csv[{10, 6}, {12, 8}] -> (2*zeta[7]*zeta[11])/77, 
 csv[{0, 0}, {10, 10}] -> 0, csv[{0, 1}, {10, 10}] -> 0, 
 csv[{0, 2}, {10, 10}] -> 0, csv[{0, 3}, {10, 10}] -> 0, 
 csv[{0, 4}, {10, 10}] -> 0, csv[{0, 5}, {10, 10}] -> 0, 
 csv[{0, 6}, {10, 10}] -> 0, csv[{0, 7}, {10, 10}] -> zeta[9]/1724405760, 
 csv[{0, 8}, {10, 10}] -> 0, csv[{1, 0}, {10, 10}] -> 0, 
 csv[{1, 1}, {10, 10}] -> 0, csv[{1, 2}, {10, 10}] -> 0, 
 csv[{1, 3}, {10, 10}] -> 0, csv[{1, 4}, {10, 10}] -> 0, 
 csv[{1, 5}, {10, 10}] -> 0, csv[{1, 6}, {10, 10}] -> -1/12070840320*zeta[9], 
 csv[{1, 7}, {10, 10}] -> 0, csv[{1, 8}, {10, 10}] -> -1/78382080*zeta[11], 
 csv[{2, 0}, {10, 10}] -> 0, csv[{2, 1}, {10, 10}] -> 0, 
 csv[{2, 2}, {10, 10}] -> 0, csv[{2, 3}, {10, 10}] -> 0, 
 csv[{2, 4}, {10, 10}] -> 0, csv[{2, 5}, {10, 10}] -> zeta[9]/36212520960, 
 csv[{2, 6}, {10, 10}] -> 0, csv[{2, 7}, {10, 10}] -> zeta[11]/313528320, 
 csv[{2, 8}, {10, 10}] -> 0, csv[{3, 0}, {10, 10}] -> 0, 
 csv[{3, 1}, {10, 10}] -> 0, csv[{3, 2}, {10, 10}] -> 0, 
 csv[{3, 3}, {10, 10}] -> 0, csv[{3, 4}, {10, 10}] -> -1/60354201600*zeta[9], 
 csv[{3, 5}, {10, 10}] -> 0, csv[{3, 6}, {10, 10}] -> -1/731566080*zeta[11], 
 csv[{3, 7}, {10, 10}] -> 0, csv[{3, 8}, {10, 10}] -> zeta[13]/29393280, 
 csv[{4, 0}, {10, 10}] -> 0, csv[{4, 1}, {10, 10}] -> 0, 
 csv[{4, 2}, {10, 10}] -> 0, csv[{4, 3}, {10, 10}] -> zeta[9]/60354201600, 
 csv[{4, 4}, {10, 10}] -> 0, csv[{4, 5}, {10, 10}] -> zeta[11]/1097349120, 
 csv[{4, 6}, {10, 10}] -> 0, csv[{4, 7}, {10, 10}] -> -1/58786560*zeta[13], 
 csv[{4, 8}, {10, 10}] -> 0, csv[{5, 0}, {10, 10}] -> 0, 
 csv[{5, 1}, {10, 10}] -> 0, csv[{5, 2}, {10, 10}] -> -1/36212520960*zeta[9], 
 csv[{5, 3}, {10, 10}] -> 0, csv[{5, 4}, {10, 10}] -> -1/1097349120*zeta[11], 
 csv[{5, 5}, {10, 10}] -> 0, csv[{5, 6}, {10, 10}] -> zeta[13]/82301184, 
 csv[{5, 7}, {10, 10}] -> 0, csv[{5, 8}, {10, 10}] -> 
  (-143*zeta[15])/112837536, csv[{6, 0}, {10, 10}] -> 0, 
 csv[{6, 1}, {10, 10}] -> zeta[9]/12070840320, csv[{6, 2}, {10, 10}] -> 0, 
 csv[{6, 3}, {10, 10}] -> zeta[11]/731566080, csv[{6, 4}, {10, 10}] -> 0, 
 csv[{6, 5}, {10, 10}] -> -1/82301184*zeta[13], csv[{6, 6}, {10, 10}] -> 0, 
 csv[{6, 7}, {10, 10}] -> (143*zeta[15])/150450048, 
 csv[{6, 8}, {10, 10}] -> 0, csv[{7, 0}, {10, 10}] -> -1/1724405760*zeta[9], 
 csv[{7, 1}, {10, 10}] -> 0, csv[{7, 2}, {10, 10}] -> -1/313528320*zeta[11], 
 csv[{7, 3}, {10, 10}] -> 0, csv[{7, 4}, {10, 10}] -> zeta[13]/58786560, 
 csv[{7, 5}, {10, 10}] -> 0, csv[{7, 6}, {10, 10}] -> 
  (-143*zeta[15])/150450048, csv[{7, 7}, {10, 10}] -> 0, 
 csv[{7, 8}, {10, 10}] -> (2431*zeta[17])/4687632, 
 csv[{8, 0}, {10, 10}] -> 0, csv[{8, 1}, {10, 10}] -> zeta[11]/78382080, 
 csv[{8, 2}, {10, 10}] -> 0, csv[{8, 3}, {10, 10}] -> -1/29393280*zeta[13], 
 csv[{8, 4}, {10, 10}] -> 0, csv[{8, 5}, {10, 10}] -> 
  (143*zeta[15])/112837536, csv[{8, 6}, {10, 10}] -> 0, 
 csv[{8, 7}, {10, 10}] -> (-2431*zeta[17])/4687632, 
 csv[{8, 8}, {10, 10}] -> (2*zeta[9]^2)/81}


==> anc/csvDepth2ToF.txt <==
{csv[{0, 0}, {4, 4}] -> 0, csv[{0, 1}, {4, 4}] -> -1/2160*M[f[3]], 
 csv[{0, 2}, {4, 4}] -> 0, csv[{1, 0}, {4, 4}] -> M[f[3]]/2160, 
 csv[{1, 1}, {4, 4}] -> 0, csv[{1, 2}, {4, 4}] -> (5*M[f[5]])/108, 
 csv[{2, 0}, {4, 4}] -> 0, csv[{2, 1}, {4, 4}] -> (-5*M[f[5]])/108, 
 csv[{2, 2}, {4, 4}] -> (4*M[f[3], f[3]])/9, csv[{0, 0}, {4, 6}] -> 0, 
 csv[{0, 1}, {4, 6}] -> M[f[3]]/907200, csv[{0, 2}, {4, 6}] -> 0, 
 csv[{0, 3}, {4, 6}] -> -1/7200*M[f[5]], csv[{0, 4}, {4, 6}] -> 
  (-2*M[f[3], f[3]])/315, csv[{1, 0}, {4, 6}] -> -1/226800*M[f[3]], 
 csv[{1, 1}, {4, 6}] -> 0, csv[{1, 2}, {4, 6}] -> M[f[5]]/21600, 
 csv[{1, 3}, {4, 6}] -> M[f[3], f[3]]/630, csv[{1, 4}, {4, 6}] -> 
  (7*M[f[7]])/360, csv[{2, 0}, {4, 6}] -> 0, 
 csv[{2, 1}, {4, 6}] -> -1/21600*M[f[5]], csv[{2, 2}, {4, 6}] -> 
  -1/945*M[f[3], f[3]], csv[{2, 3}, {4, 6}] -> (-7*M[f[7]])/720, 
 csv[{2, 4}, {4, 6}] -> (2*M[f[3], f[5]])/15 + (2*M[f[5], f[3]])/15, 
 csv[{0, 0}, {6, 4}] -> 0, csv[{0, 1}, {6, 4}] -> M[f[3]]/226800, 
 csv[{0, 2}, {6, 4}] -> 0, csv[{1, 0}, {6, 4}] -> -1/907200*M[f[3]], 
 csv[{1, 1}, {6, 4}] -> 0, csv[{1, 2}, {6, 4}] -> M[f[5]]/21600, 
 csv[{2, 0}, {6, 4}] -> 0, csv[{2, 1}, {6, 4}] -> -1/21600*M[f[5]], 
 csv[{2, 2}, {6, 4}] -> M[f[3], f[3]]/945, csv[{3, 0}, {6, 4}] -> 
  M[f[5]]/7200, csv[{3, 1}, {6, 4}] -> -1/630*M[f[3], f[3]], 
 csv[{3, 2}, {6, 4}] -> (7*M[f[7]])/720, csv[{4, 0}, {6, 4}] -> 
  (2*M[f[3], f[3]])/315, csv[{4, 1}, {6, 4}] -> (-7*M[f[7]])/360, 
 csv[{4, 2}, {6, 4}] -> (2*M[f[3], f[5]])/15 + (2*M[f[5], f[3]])/15, 
 csv[{0, 0}, {4, 8}] -> 0, csv[{0, 1}, {4, 8}] -> -1/76204800*M[f[3]], 
 csv[{0, 2}, {4, 8}] -> 0, csv[{0, 3}, {4, 8}] -> 0, 
 csv[{0, 4}, {4, 8}] -> 0, csv[{0, 5}, {4, 8}] -> -1/15120*M[f[7]], 
 csv[{0, 6}, {4, 8}] -> -1/420*M[f[3], f[5]] - M[f[5], f[3]]/420, 
 csv[{1, 0}, {4, 8}] -> M[f[3]]/12700800, csv[{1, 1}, {4, 8}] -> 0, 
 csv[{1, 2}, {4, 8}] -> 0, csv[{1, 3}, {4, 8}] -> 0, 
 csv[{1, 4}, {4, 8}] -> M[f[7]]/75600, csv[{1, 5}, {4, 8}] -> 
  M[f[3], f[5]]/2520 + M[f[5], f[3]]/2520, csv[{1, 6}, {4, 8}] -> 
  (5*M[f[9]])/378, csv[{2, 0}, {4, 8}] -> 0, csv[{2, 1}, {4, 8}] -> 0, 
 csv[{2, 2}, {4, 8}] -> 0, csv[{2, 3}, {4, 8}] -> -1/151200*M[f[7]], 
 csv[{2, 4}, {4, 8}] -> -1/6300*M[f[3], f[5]] - M[f[5], f[3]]/6300, 
 csv[{2, 5}, {4, 8}] -> (-5*M[f[9]])/1134, csv[{2, 6}, {4, 8}] -> 
  (2*M[f[3], f[7]])/21 + (2*M[f[7], f[3]])/21, csv[{0, 0}, {8, 4}] -> 0, 
 csv[{0, 1}, {8, 4}] -> -1/12700800*M[f[3]], csv[{0, 2}, {8, 4}] -> 0, 
 csv[{1, 0}, {8, 4}] -> M[f[3]]/76204800, csv[{1, 1}, {8, 4}] -> 0, 
 csv[{1, 2}, {8, 4}] -> 0, csv[{2, 0}, {8, 4}] -> 0, 
 csv[{2, 1}, {8, 4}] -> 0, csv[{2, 2}, {8, 4}] -> 0, 
 csv[{3, 0}, {8, 4}] -> 0, csv[{3, 1}, {8, 4}] -> 0, 
 csv[{3, 2}, {8, 4}] -> M[f[7]]/151200, csv[{4, 0}, {8, 4}] -> 0, 
 csv[{4, 1}, {8, 4}] -> -1/75600*M[f[7]], csv[{4, 2}, {8, 4}] -> 
  M[f[3], f[5]]/6300 + M[f[5], f[3]]/6300, csv[{5, 0}, {8, 4}] -> 
  M[f[7]]/15120, csv[{5, 1}, {8, 4}] -> -1/2520*M[f[3], f[5]] - 
   M[f[5], f[3]]/2520, csv[{5, 2}, {8, 4}] -> (5*M[f[9]])/1134, 
 csv[{6, 0}, {8, 4}] -> M[f[3], f[5]]/420 + M[f[5], f[3]]/420, 
 csv[{6, 1}, {8, 4}] -> (-5*M[f[9]])/378, csv[{6, 2}, {8, 4}] -> 
  (2*M[f[3], f[7]])/21 + (2*M[f[7], f[3]])/21, csv[{0, 0}, {4, 10}] -> 0, 
 csv[{0, 1}, {4, 10}] -> M[f[3]]/5173217280, csv[{0, 2}, {4, 10}] -> 0, 
 csv[{0, 3}, {4, 10}] -> 0, csv[{0, 4}, {4, 10}] -> 0, 
 csv[{0, 5}, {4, 10}] -> 0, csv[{0, 6}, {4, 10}] -> 0, 
 csv[{0, 7}, {4, 10}] -> -1/25920*M[f[9]], csv[{0, 8}, {4, 10}] -> 
  (-5*M[f[3], f[7]])/2673 - (5*M[f[7], f[3]])/2673, 
 csv[{1, 0}, {4, 10}] -> -1/646652160*M[f[3]], csv[{1, 1}, {4, 10}] -> 0, 
 csv[{1, 2}, {4, 10}] -> 0, csv[{1, 3}, {4, 10}] -> 0, 
 csv[{1, 4}, {4, 10}] -> 0, csv[{1, 5}, {4, 10}] -> 0, 
 csv[{1, 6}, {4, 10}] -> M[f[9]]/181440, csv[{1, 7}, {4, 10}] -> 
  (5*M[f[3], f[7]])/21384 + (5*M[f[7], f[3]])/21384, 
 csv[{1, 8}, {4, 10}] -> (11*M[f[11]])/1080, csv[{2, 0}, {4, 10}] -> 0, 
 csv[{2, 1}, {4, 10}] -> 0, csv[{2, 2}, {4, 10}] -> 0, 
 csv[{2, 3}, {4, 10}] -> 0, csv[{2, 4}, {4, 10}] -> 0, 
 csv[{2, 5}, {4, 10}] -> -1/544320*M[f[9]], csv[{2, 6}, {4, 10}] -> 
  (-5*M[f[3], f[7]])/74844 - (5*M[f[7], f[3]])/74844, 
 csv[{2, 7}, {4, 10}] -> (-11*M[f[11]])/4320, 
 csv[{2, 8}, {4, 10}] -> (2*M[f[3], f[9]])/27 + (2*M[f[9], f[3]])/27, 
 csv[{0, 0}, {10, 4}] -> 0, csv[{0, 1}, {10, 4}] -> M[f[3]]/646652160, 
 csv[{0, 2}, {10, 4}] -> 0, csv[{1, 0}, {10, 4}] -> -1/5173217280*M[f[3]], 
 csv[{1, 1}, {10, 4}] -> 0, csv[{1, 2}, {10, 4}] -> 0, 
 csv[{2, 0}, {10, 4}] -> 0, csv[{2, 1}, {10, 4}] -> 0, 
 csv[{2, 2}, {10, 4}] -> 0, csv[{3, 0}, {10, 4}] -> 0, 
 csv[{3, 1}, {10, 4}] -> 0, csv[{3, 2}, {10, 4}] -> 0, 
 csv[{4, 0}, {10, 4}] -> 0, csv[{4, 1}, {10, 4}] -> 0, 
 csv[{4, 2}, {10, 4}] -> 0, csv[{5, 0}, {10, 4}] -> 0, 
 csv[{5, 1}, {10, 4}] -> 0, csv[{5, 2}, {10, 4}] -> M[f[9]]/544320, 
 csv[{6, 0}, {10, 4}] -> 0, csv[{6, 1}, {10, 4}] -> -1/181440*M[f[9]], 
 csv[{6, 2}, {10, 4}] -> (5*M[f[3], f[7]])/74844 + (5*M[f[7], f[3]])/74844, 
 csv[{7, 0}, {10, 4}] -> M[f[9]]/25920, csv[{7, 1}, {10, 4}] -> 
  (-5*M[f[3], f[7]])/21384 - (5*M[f[7], f[3]])/21384, 
 csv[{7, 2}, {10, 4}] -> (11*M[f[11]])/4320, csv[{8, 0}, {10, 4}] -> 
  (5*M[f[3], f[7]])/2673 + (5*M[f[7], f[3]])/2673, 
 csv[{8, 1}, {10, 4}] -> (-11*M[f[11]])/1080, 
 csv[{8, 2}, {10, 4}] -> (2*M[f[3], f[9]])/27 + (2*M[f[9], f[3]])/27, 
 csv[{0, 0}, {4, 12}] -> 0, csv[{0, 1}, {4, 12}] -> 
  (-691*M[f[3]])/215766270720000, csv[{0, 2}, {4, 12}] -> 0, 
 csv[{0, 3}, {4, 12}] -> 0, csv[{0, 4}, {4, 12}] -> 0, 
 csv[{0, 5}, {4, 12}] -> 0, csv[{0, 6}, {4, 12}] -> 0, 
 csv[{0, 7}, {4, 12}] -> 0, csv[{0, 8}, {4, 12}] -> 0, 
 csv[{0, 9}, {4, 12}] -> -1/39600*M[f[11]], csv[{0, 10}, {4, 12}] -> 
  (-691*M[f[3], f[9]])/450450 - (691*M[f[9], f[3]])/450450, 
 csv[{1, 0}, {4, 12}] -> (691*M[f[3]])/21576627072000, 
 csv[{1, 1}, {4, 12}] -> 0, csv[{1, 2}, {4, 12}] -> 0, 
 csv[{1, 3}, {4, 12}] -> 0, csv[{1, 4}, {4, 12}] -> 0, 
 csv[{1, 5}, {4, 12}] -> 0, csv[{1, 6}, {4, 12}] -> 0, 
 csv[{1, 7}, {4, 12}] -> 0, csv[{1, 8}, {4, 12}] -> M[f[11]]/356400, 
 csv[{1, 9}, {4, 12}] -> (691*M[f[3], f[9]])/4504500 + 
   (691*M[f[9], f[3]])/4504500, csv[{1, 10}, {4, 12}] -> 
  (2275*M[f[13]])/273636, csv[{2, 0}, {4, 12}] -> 0, 
 csv[{2, 1}, {4, 12}] -> 0, csv[{2, 2}, {4, 12}] -> 0, 
 csv[{2, 3}, {4, 12}] -> 0, csv[{2, 4}, {4, 12}] -> 0, 
 csv[{2, 5}, {4, 12}] -> 0, csv[{2, 6}, {4, 12}] -> 0, 
 csv[{2, 7}, {4, 12}] -> -1/1425600*M[f[11]], 
 csv[{2, 8}, {4, 12}] -> (-691*M[f[3], f[9]])/20270250 - 
   (691*M[f[9], f[3]])/20270250, csv[{2, 9}, {4, 12}] -> 
  (-455*M[f[13]])/273636, csv[{2, 10}, {4, 12}] -> 
  (2*M[f[3], f[11]])/33 + (2*M[f[11], f[3]])/33, csv[{0, 0}, {12, 4}] -> 0, 
 csv[{0, 1}, {12, 4}] -> (-691*M[f[3]])/21576627072000, 
 csv[{0, 2}, {12, 4}] -> 0, csv[{1, 0}, {12, 4}] -> 
  (691*M[f[3]])/215766270720000, csv[{1, 1}, {12, 4}] -> 0, 
 csv[{1, 2}, {12, 4}] -> 0, csv[{2, 0}, {12, 4}] -> 0, 
 csv[{2, 1}, {12, 4}] -> 0, csv[{2, 2}, {12, 4}] -> 0, 
 csv[{3, 0}, {12, 4}] -> 0, csv[{3, 1}, {12, 4}] -> 0, 
 csv[{3, 2}, {12, 4}] -> 0, csv[{4, 0}, {12, 4}] -> 0, 
 csv[{4, 1}, {12, 4}] -> 0, csv[{4, 2}, {12, 4}] -> 0, 
 csv[{5, 0}, {12, 4}] -> 0, csv[{5, 1}, {12, 4}] -> 0, 
 csv[{5, 2}, {12, 4}] -> 0, csv[{6, 0}, {12, 4}] -> 0, 
 csv[{6, 1}, {12, 4}] -> 0, csv[{6, 2}, {12, 4}] -> 0, 
 csv[{7, 0}, {12, 4}] -> 0, csv[{7, 1}, {12, 4}] -> 0, 
 csv[{7, 2}, {12, 4}] -> M[f[11]]/1425600, csv[{8, 0}, {12, 4}] -> 0, 
 csv[{8, 1}, {12, 4}] -> -1/356400*M[f[11]], csv[{8, 2}, {12, 4}] -> 
  (691*M[f[3], f[9]])/20270250 + (691*M[f[9], f[3]])/20270250, 
 csv[{9, 0}, {12, 4}] -> M[f[11]]/39600, csv[{9, 1}, {12, 4}] -> 
  (-691*M[f[3], f[9]])/4504500 - (691*M[f[9], f[3]])/4504500, 
 csv[{9, 2}, {12, 4}] -> (455*M[f[13]])/273636, 
 csv[{10, 0}, {12, 4}] -> (691*M[f[3], f[9]])/450450 + 
   (691*M[f[9], f[3]])/450450, csv[{10, 1}, {12, 4}] -> 
  (-2275*M[f[13]])/273636, csv[{10, 2}, {12, 4}] -> 
  (2*M[f[3], f[11]])/33 + (2*M[f[11], f[3]])/33, csv[{0, 0}, {4, 14}] -> 0, 
 csv[{0, 1}, {4, 14}] -> M[f[3]]/17485474406400, csv[{0, 2}, {4, 14}] -> 0, 
 csv[{0, 3}, {4, 14}] -> 0, csv[{0, 4}, {4, 14}] -> 0, 
 csv[{0, 5}, {4, 14}] -> 0, csv[{0, 6}, {4, 14}] -> 0, 
 csv[{0, 7}, {4, 14}] -> 0, csv[{0, 8}, {4, 14}] -> 0, 
 csv[{0, 9}, {4, 14}] -> 0, csv[{0, 10}, {4, 14}] -> 0, 
 csv[{0, 11}, {4, 14}] -> -1/56160*M[f[13]], csv[{0, 12}, {4, 14}] -> 
  (-35*M[f[3], f[11]])/26949 - (35*M[f[11], f[3]])/26949, 
 csv[{1, 0}, {4, 14}] -> -1/1457122867200*M[f[3]], csv[{1, 1}, {4, 14}] -> 0, 
 csv[{1, 2}, {4, 14}] -> 0, csv[{1, 3}, {4, 14}] -> 0, 
 csv[{1, 4}, {4, 14}] -> 0, csv[{1, 5}, {4, 14}] -> 0, 
 csv[{1, 6}, {4, 14}] -> 0, csv[{1, 7}, {4, 14}] -> 0, 
 csv[{1, 8}, {4, 14}] -> 0, csv[{1, 9}, {4, 14}] -> 0, 
 csv[{1, 10}, {4, 14}] -> M[f[13]]/617760, csv[{1, 11}, {4, 14}] -> 
  (35*M[f[3], f[11]])/323388 + (35*M[f[11], f[3]])/323388, 
 csv[{1, 12}, {4, 14}] -> (691*M[f[15]])/98280, csv[{2, 0}, {4, 14}] -> 0, 
 csv[{2, 1}, {4, 14}] -> 0, csv[{2, 2}, {4, 14}] -> 0, 
 csv[{2, 3}, {4, 14}] -> 0, csv[{2, 4}, {4, 14}] -> 0, 
 csv[{2, 5}, {4, 14}] -> 0, csv[{2, 6}, {4, 14}] -> 0, 
 csv[{2, 7}, {4, 14}] -> 0, csv[{2, 8}, {4, 14}] -> 0, 
 csv[{2, 9}, {4, 14}] -> -1/3088800*M[f[13]], 
 csv[{2, 10}, {4, 14}] -> (-35*M[f[3], f[11]])/1778634 - 
   (35*M[f[11], f[3]])/1778634, csv[{2, 11}, {4, 14}] -> 
  (-691*M[f[15]])/589680, csv[{2, 12}, {4, 14}] -> 
  (2*M[f[3], f[13]])/39 + (2*M[f[13], f[3]])/39, csv[{0, 0}, {14, 4}] -> 0, 
 csv[{0, 1}, {14, 4}] -> M[f[3]]/1457122867200, csv[{0, 2}, {14, 4}] -> 0, 
 csv[{1, 0}, {14, 4}] -> -1/17485474406400*M[f[3]], 
 csv[{1, 1}, {14, 4}] -> 0, csv[{1, 2}, {14, 4}] -> 0, 
 csv[{2, 0}, {14, 4}] -> 0, csv[{2, 1}, {14, 4}] -> 0, 
 csv[{2, 2}, {14, 4}] -> 0, csv[{3, 0}, {14, 4}] -> 0, 
 csv[{3, 1}, {14, 4}] -> 0, csv[{3, 2}, {14, 4}] -> 0, 
 csv[{4, 0}, {14, 4}] -> 0, csv[{4, 1}, {14, 4}] -> 0, 
 csv[{4, 2}, {14, 4}] -> 0, csv[{5, 0}, {14, 4}] -> 0, 
 csv[{5, 1}, {14, 4}] -> 0, csv[{5, 2}, {14, 4}] -> 0, 
 csv[{6, 0}, {14, 4}] -> 0, csv[{6, 1}, {14, 4}] -> 0, 
 csv[{6, 2}, {14, 4}] -> 0, csv[{7, 0}, {14, 4}] -> 0, 
 csv[{7, 1}, {14, 4}] -> 0, csv[{7, 2}, {14, 4}] -> 0, 
 csv[{8, 0}, {14, 4}] -> 0, csv[{8, 1}, {14, 4}] -> 0, 
 csv[{8, 2}, {14, 4}] -> 0, csv[{9, 0}, {14, 4}] -> 0, 
 csv[{9, 1}, {14, 4}] -> 0, csv[{9, 2}, {14, 4}] -> M[f[13]]/3088800, 
 csv[{10, 0}, {14, 4}] -> 0, csv[{10, 1}, {14, 4}] -> -1/617760*M[f[13]], 
 csv[{10, 2}, {14, 4}] -> (35*M[f[3], f[11]])/1778634 + 
   (35*M[f[11], f[3]])/1778634, csv[{11, 0}, {14, 4}] -> M[f[13]]/56160, 
 csv[{11, 1}, {14, 4}] -> (-35*M[f[3], f[11]])/323388 - 
   (35*M[f[11], f[3]])/323388, csv[{11, 2}, {14, 4}] -> 
  (691*M[f[15]])/589680, csv[{12, 0}, {14, 4}] -> 
  (35*M[f[3], f[11]])/26949 + (35*M[f[11], f[3]])/26949, 
 csv[{12, 1}, {14, 4}] -> (-691*M[f[15]])/98280, 
 csv[{12, 2}, {14, 4}] -> (2*M[f[3], f[13]])/39 + (2*M[f[13], f[3]])/39, 
 csv[{0, 0}, {4, 16}] -> 0, csv[{0, 1}, {4, 16}] -> 
  (-3617*M[f[3]])/3361246195507200000, csv[{0, 2}, {4, 16}] -> 0, 
 csv[{0, 3}, {4, 16}] -> 0, csv[{0, 4}, {4, 16}] -> 0, 
 csv[{0, 5}, {4, 16}] -> 0, csv[{0, 6}, {4, 16}] -> 0, 
 csv[{0, 7}, {4, 16}] -> 0, csv[{0, 8}, {4, 16}] -> 0, 
 csv[{0, 9}, {4, 16}] -> 0, csv[{0, 10}, {4, 16}] -> 0, 
 csv[{0, 11}, {4, 16}] -> 0, csv[{0, 12}, {4, 16}] -> 0, 
 csv[{0, 13}, {4, 16}] -> -1/75600*M[f[15]], csv[{0, 14}, {4, 16}] -> 
  (-3617*M[f[3], f[13]])/3213000 - (3617*M[f[13], f[3]])/3213000, 
 csv[{1, 0}, {4, 16}] -> (3617*M[f[3]])/240089013964800000, 
 csv[{1, 1}, {4, 16}] -> 0, csv[{1, 2}, {4, 16}] -> 0, 
 csv[{1, 3}, {4, 16}] -> 0, csv[{1, 4}, {4, 16}] -> 0, 
 csv[{1, 5}, {4, 16}] -> 0, csv[{1, 6}, {4, 16}] -> 0, 
 csv[{1, 7}, {4, 16}] -> 0, csv[{1, 8}, {4, 16}] -> 0, 
 csv[{1, 9}, {4, 16}] -> 0, csv[{1, 10}, {4, 16}] -> 0, 
 csv[{1, 11}, {4, 16}] -> 0, csv[{1, 12}, {4, 16}] -> M[f[15]]/982800, 
 csv[{1, 13}, {4, 16}] -> (3617*M[f[3], f[13]])/44982000 + 
   (3617*M[f[13], f[3]])/44982000, csv[{1, 14}, {4, 16}] -> 
  (595*M[f[17]])/97659, csv[{2, 0}, {4, 16}] -> 0, csv[{2, 1}, {4, 16}] -> 0, 
 csv[{2, 2}, {4, 16}] -> 0, csv[{2, 3}, {4, 16}] -> 0, 
 csv[{2, 4}, {4, 16}] -> 0, csv[{2, 5}, {4, 16}] -> 0, 
 csv[{2, 6}, {4, 16}] -> 0, csv[{2, 7}, {4, 16}] -> 0, 
 csv[{2, 8}, {4, 16}] -> 0, csv[{2, 9}, {4, 16}] -> 0, 
 csv[{2, 10}, {4, 16}] -> 0, csv[{2, 11}, {4, 16}] -> -1/5896800*M[f[15]], 
 csv[{2, 12}, {4, 16}] -> (-3617*M[f[3], f[13]])/292383000 - 
   (3617*M[f[13], f[3]])/292383000, csv[{2, 13}, {4, 16}] -> 
  (-85*M[f[17]])/97659, csv[{2, 14}, {4, 16}] -> 
  (2*M[f[3], f[15]])/45 + (2*M[f[15], f[3]])/45, csv[{0, 0}, {16, 4}] -> 0, 
 csv[{0, 1}, {16, 4}] -> (-3617*M[f[3]])/240089013964800000, 
 csv[{0, 2}, {16, 4}] -> 0, csv[{1, 0}, {16, 4}] -> 
  (3617*M[f[3]])/3361246195507200000, csv[{1, 1}, {16, 4}] -> 0, 
 csv[{1, 2}, {16, 4}] -> 0, csv[{2, 0}, {16, 4}] -> 0, 
 csv[{2, 1}, {16, 4}] -> 0, csv[{2, 2}, {16, 4}] -> 0, 
 csv[{3, 0}, {16, 4}] -> 0, csv[{3, 1}, {16, 4}] -> 0, 
 csv[{3, 2}, {16, 4}] -> 0, csv[{4, 0}, {16, 4}] -> 0, 
 csv[{4, 1}, {16, 4}] -> 0, csv[{4, 2}, {16, 4}] -> 0, 
 csv[{5, 0}, {16, 4}] -> 0, csv[{5, 1}, {16, 4}] -> 0, 
 csv[{5, 2}, {16, 4}] -> 0, csv[{6, 0}, {16, 4}] -> 0, 
 csv[{6, 1}, {16, 4}] -> 0, csv[{6, 2}, {16, 4}] -> 0, 
 csv[{7, 0}, {16, 4}] -> 0, csv[{7, 1}, {16, 4}] -> 0, 
 csv[{7, 2}, {16, 4}] -> 0, csv[{8, 0}, {16, 4}] -> 0, 
 csv[{8, 1}, {16, 4}] -> 0, csv[{8, 2}, {16, 4}] -> 0, 
 csv[{9, 0}, {16, 4}] -> 0, csv[{9, 1}, {16, 4}] -> 0, 
 csv[{9, 2}, {16, 4}] -> 0, csv[{10, 0}, {16, 4}] -> 0, 
 csv[{10, 1}, {16, 4}] -> 0, csv[{10, 2}, {16, 4}] -> 0, 
 csv[{11, 0}, {16, 4}] -> 0, csv[{11, 1}, {16, 4}] -> 0, 
 csv[{11, 2}, {16, 4}] -> M[f[15]]/5896800, csv[{12, 0}, {16, 4}] -> 0, 
 csv[{12, 1}, {16, 4}] -> -1/982800*M[f[15]], 
 csv[{12, 2}, {16, 4}] -> (3617*M[f[3], f[13]])/292383000 + 
   (3617*M[f[13], f[3]])/292383000, csv[{13, 0}, {16, 4}] -> M[f[15]]/75600, 
 csv[{13, 1}, {16, 4}] -> (-3617*M[f[3], f[13]])/44982000 - 
   (3617*M[f[13], f[3]])/44982000, csv[{13, 2}, {16, 4}] -> 
  (85*M[f[17]])/97659, csv[{14, 0}, {16, 4}] -> 
  (3617*M[f[3], f[13]])/3213000 + (3617*M[f[13], f[3]])/3213000, 
 csv[{14, 1}, {16, 4}] -> (-595*M[f[17]])/97659, 
 csv[{14, 2}, {16, 4}] -> (2*M[f[3], f[15]])/45 + (2*M[f[15], f[3]])/45, 
 csv[{0, 0}, {6, 6}] -> 0, csv[{0, 1}, {6, 6}] -> 0, 
 csv[{0, 2}, {6, 6}] -> 0, csv[{0, 3}, {6, 6}] -> M[f[5]]/302400, 
 csv[{0, 4}, {6, 6}] -> 0, csv[{1, 0}, {6, 6}] -> 0, 
 csv[{1, 1}, {6, 6}] -> 0, csv[{1, 2}, {6, 6}] -> -1/907200*M[f[5]], 
 csv[{1, 3}, {6, 6}] -> 0, csv[{1, 4}, {6, 6}] -> -1/7200*M[f[7]], 
 csv[{2, 0}, {6, 6}] -> 0, csv[{2, 1}, {6, 6}] -> M[f[5]]/907200, 
 csv[{2, 2}, {6, 6}] -> 0, csv[{2, 3}, {6, 6}] -> M[f[7]]/14400, 
 csv[{2, 4}, {6, 6}] -> 0, csv[{3, 0}, {6, 6}] -> -1/302400*M[f[5]], 
 csv[{3, 1}, {6, 6}] -> 0, csv[{3, 2}, {6, 6}] -> -1/14400*M[f[7]], 
 csv[{3, 3}, {6, 6}] -> 0, csv[{3, 4}, {6, 6}] -> (7*M[f[9]])/1800, 
 csv[{4, 0}, {6, 6}] -> 0, csv[{4, 1}, {6, 6}] -> M[f[7]]/7200, 
 csv[{4, 2}, {6, 6}] -> 0, csv[{4, 3}, {6, 6}] -> (-7*M[f[9]])/1800, 
 csv[{4, 4}, {6, 6}] -> (4*M[f[5], f[5]])/25, csv[{0, 0}, {6, 8}] -> 0, 
 csv[{0, 1}, {6, 8}] -> 0, csv[{0, 2}, {6, 8}] -> 0, 
 csv[{0, 3}, {6, 8}] -> -1/423360000*M[f[5]], csv[{0, 4}, {6, 8}] -> 0, 
 csv[{0, 5}, {6, 8}] -> M[f[7]]/635040, csv[{0, 6}, {6, 8}] -> 
  M[f[3], f[5]]/29400 + M[f[5], f[3]]/29400, csv[{1, 0}, {6, 8}] -> 0, 
 csv[{1, 1}, {6, 8}] -> 0, csv[{1, 2}, {6, 8}] -> M[f[5]]/317520000, 
 csv[{1, 3}, {6, 8}] -> 0, csv[{1, 4}, {6, 8}] -> -1/3175200*M[f[7]], 
 csv[{1, 5}, {6, 8}] -> -1/176400*M[f[3], f[5]] - M[f[5], f[3]]/176400, 
 csv[{1, 6}, {6, 8}] -> -1/14400*M[f[9]], csv[{2, 0}, {6, 8}] -> 0, 
 csv[{2, 1}, {6, 8}] -> -1/127008000*M[f[5]], csv[{2, 2}, {6, 8}] -> 0, 
 csv[{2, 3}, {6, 8}] -> M[f[7]]/6350400, csv[{2, 4}, {6, 8}] -> 
  M[f[3], f[5]]/441000 + M[f[5], f[3]]/441000, 
 csv[{2, 5}, {6, 8}] -> M[f[9]]/43200, csv[{2, 6}, {6, 8}] -> 0, 
 csv[{3, 0}, {6, 8}] -> M[f[5]]/21168000, csv[{3, 1}, {6, 8}] -> 0, 
 csv[{3, 2}, {6, 8}] -> -1/6350400*M[f[7]], csv[{3, 3}, {6, 8}] -> 
  -1/588000*M[f[3], f[5]] - M[f[5], f[3]]/588000, 
 csv[{3, 4}, {6, 8}] -> -1/72000*M[f[9]], csv[{3, 5}, {6, 8}] -> 0, 
 csv[{3, 6}, {6, 8}] -> (11*M[f[11]])/4200, csv[{4, 0}, {6, 8}] -> 0, 
 csv[{4, 1}, {6, 8}] -> M[f[7]]/3175200, csv[{4, 2}, {6, 8}] -> 
  M[f[3], f[5]]/441000 + M[f[5], f[3]]/441000, 
 csv[{4, 3}, {6, 8}] -> M[f[9]]/72000, csv[{4, 4}, {6, 8}] -> 0, 
 csv[{4, 5}, {6, 8}] -> (-11*M[f[11]])/6300, 
 csv[{4, 6}, {6, 8}] -> (2*M[f[5], f[7]])/35 + (2*M[f[7], f[5]])/35, 
 csv[{0, 0}, {8, 6}] -> 0, csv[{0, 1}, {8, 6}] -> 0, 
 csv[{0, 2}, {8, 6}] -> 0, csv[{0, 3}, {8, 6}] -> -1/21168000*M[f[5]], 
 csv[{0, 4}, {8, 6}] -> 0, csv[{1, 0}, {8, 6}] -> 0, 
 csv[{1, 1}, {8, 6}] -> 0, csv[{1, 2}, {8, 6}] -> M[f[5]]/127008000, 
 csv[{1, 3}, {8, 6}] -> 0, csv[{1, 4}, {8, 6}] -> -1/3175200*M[f[7]], 
 csv[{2, 0}, {8, 6}] -> 0, csv[{2, 1}, {8, 6}] -> -1/317520000*M[f[5]], 
 csv[{2, 2}, {8, 6}] -> 0, csv[{2, 3}, {8, 6}] -> M[f[7]]/6350400, 
 csv[{2, 4}, {8, 6}] -> -1/441000*M[f[3], f[5]] - M[f[5], f[3]]/441000, 
 csv[{3, 0}, {8, 6}] -> M[f[5]]/423360000, csv[{3, 1}, {8, 6}] -> 0, 
 csv[{3, 2}, {8, 6}] -> -1/6350400*M[f[7]], csv[{3, 3}, {8, 6}] -> 
  M[f[3], f[5]]/588000 + M[f[5], f[3]]/588000, 
 csv[{3, 4}, {8, 6}] -> -1/72000*M[f[9]], csv[{4, 0}, {8, 6}] -> 0, 
 csv[{4, 1}, {8, 6}] -> M[f[7]]/3175200, csv[{4, 2}, {8, 6}] -> 
  -1/441000*M[f[3], f[5]] - M[f[5], f[3]]/441000, 
 csv[{4, 3}, {8, 6}] -> M[f[9]]/72000, csv[{4, 4}, {8, 6}] -> 0, 
 csv[{5, 0}, {8, 6}] -> -1/635040*M[f[7]], csv[{5, 1}, {8, 6}] -> 
  M[f[3], f[5]]/176400 + M[f[5], f[3]]/176400, 
 csv[{5, 2}, {8, 6}] -> -1/43200*M[f[9]], csv[{5, 3}, {8, 6}] -> 0, 
 csv[{5, 4}, {8, 6}] -> (11*M[f[11]])/6300, csv[{6, 0}, {8, 6}] -> 
  -1/29400*M[f[3], f[5]] - M[f[5], f[3]]/29400, 
 csv[{6, 1}, {8, 6}] -> M[f[9]]/14400, csv[{6, 2}, {8, 6}] -> 0, 
 csv[{6, 3}, {8, 6}] -> (-11*M[f[11]])/4200, 
 csv[{6, 4}, {8, 6}] -> (2*M[f[5], f[7]])/35 + (2*M[f[7], f[5]])/35, 
 csv[{0, 0}, {6, 10}] -> 0, csv[{0, 1}, {6, 10}] -> 0, 
 csv[{0, 2}, {6, 10}] -> 0, csv[{0, 3}, {6, 10}] -> M[f[5]]/60354201600, 
 csv[{0, 4}, {6, 10}] -> 0, csv[{0, 5}, {6, 10}] -> 0, 
 csv[{0, 6}, {6, 10}] -> 0, csv[{0, 7}, {6, 10}] -> M[f[9]]/1088640, 
 csv[{0, 8}, {6, 10}] -> M[f[5], f[5]]/17820, csv[{1, 0}, {6, 10}] -> 0, 
 csv[{1, 1}, {6, 10}] -> 0, csv[{1, 2}, {6, 10}] -> -1/30177100800*M[f[5]], 
 csv[{1, 3}, {6, 10}] -> 0, csv[{1, 4}, {6, 10}] -> 0, 
 csv[{1, 5}, {6, 10}] -> 0, csv[{1, 6}, {6, 10}] -> -1/7620480*M[f[9]], 
 csv[{1, 7}, {6, 10}] -> -1/142560*M[f[5], f[5]], 
 csv[{1, 8}, {6, 10}] -> -1/19440*M[f[11]], csv[{2, 0}, {6, 10}] -> 0, 
 csv[{2, 1}, {6, 10}] -> M[f[5]]/8622028800, csv[{2, 2}, {6, 10}] -> 0, 
 csv[{2, 3}, {6, 10}] -> 0, csv[{2, 4}, {6, 10}] -> 0, 
 csv[{2, 5}, {6, 10}] -> M[f[9]]/22861440, csv[{2, 6}, {6, 10}] -> 
  M[f[5], f[5]]/498960, csv[{2, 7}, {6, 10}] -> M[f[11]]/77760, 
 csv[{2, 8}, {6, 10}] -> 0, csv[{3, 0}, {6, 10}] -> -1/1077753600*M[f[5]], 
 csv[{3, 1}, {6, 10}] -> 0, csv[{3, 2}, {6, 10}] -> 0, 
 csv[{3, 3}, {6, 10}] -> 0, csv[{3, 4}, {6, 10}] -> -1/38102400*M[f[9]], 
 csv[{3, 5}, {6, 10}] -> -1/997920*M[f[5], f[5]], 
 csv[{3, 6}, {6, 10}] -> -1/181440*M[f[11]], csv[{3, 7}, {6, 10}] -> 0, 
 csv[{3, 8}, {6, 10}] -> (1001*M[f[13]])/497520, csv[{4, 0}, {6, 10}] -> 0, 
 csv[{4, 1}, {6, 10}] -> 0, csv[{4, 2}, {6, 10}] -> 0, 
 csv[{4, 3}, {6, 10}] -> M[f[9]]/38102400, csv[{4, 4}, {6, 10}] -> 
  M[f[5], f[5]]/1247400, csv[{4, 5}, {6, 10}] -> M[f[11]]/272160, 
 csv[{4, 6}, {6, 10}] -> 0, csv[{4, 7}, {6, 10}] -> (-1001*M[f[13]])/995040, 
 csv[{4, 8}, {6, 10}] -> (2*M[f[5], f[9]])/45 + (2*M[f[9], f[5]])/45, 
 csv[{0, 0}, {10, 6}] -> 0, csv[{0, 1}, {10, 6}] -> 0, 
 csv[{0, 2}, {10, 6}] -> 0, csv[{0, 3}, {10, 6}] -> M[f[5]]/1077753600, 
 csv[{0, 4}, {10, 6}] -> 0, csv[{1, 0}, {10, 6}] -> 0, 
 csv[{1, 1}, {10, 6}] -> 0, csv[{1, 2}, {10, 6}] -> -1/8622028800*M[f[5]], 
 csv[{1, 3}, {10, 6}] -> 0, csv[{1, 4}, {10, 6}] -> 0, 
 csv[{2, 0}, {10, 6}] -> 0, csv[{2, 1}, {10, 6}] -> M[f[5]]/30177100800, 
 csv[{2, 2}, {10, 6}] -> 0, csv[{2, 3}, {10, 6}] -> 0, 
 csv[{2, 4}, {10, 6}] -> 0, csv[{3, 0}, {10, 6}] -> -1/60354201600*M[f[5]], 
 csv[{3, 1}, {10, 6}] -> 0, csv[{3, 2}, {10, 6}] -> 0, 
 csv[{3, 3}, {10, 6}] -> 0, csv[{3, 4}, {10, 6}] -> -1/38102400*M[f[9]], 
 csv[{4, 0}, {10, 6}] -> 0, csv[{4, 1}, {10, 6}] -> 0, 
 csv[{4, 2}, {10, 6}] -> 0, csv[{4, 3}, {10, 6}] -> M[f[9]]/38102400, 
 csv[{4, 4}, {10, 6}] -> -1/1247400*M[f[5], f[5]], csv[{5, 0}, {10, 6}] -> 0, 
 csv[{5, 1}, {10, 6}] -> 0, csv[{5, 2}, {10, 6}] -> -1/22861440*M[f[9]], 
 csv[{5, 3}, {10, 6}] -> M[f[5], f[5]]/997920, 
 csv[{5, 4}, {10, 6}] -> -1/272160*M[f[11]], csv[{6, 0}, {10, 6}] -> 0, 
 csv[{6, 1}, {10, 6}] -> M[f[9]]/7620480, csv[{6, 2}, {10, 6}] -> 
  -1/498960*M[f[5], f[5]], csv[{6, 3}, {10, 6}] -> M[f[11]]/181440, 
 csv[{6, 4}, {10, 6}] -> 0, csv[{7, 0}, {10, 6}] -> -1/1088640*M[f[9]], 
 csv[{7, 1}, {10, 6}] -> M[f[5], f[5]]/142560, 
 csv[{7, 2}, {10, 6}] -> -1/77760*M[f[11]], csv[{7, 3}, {10, 6}] -> 0, 
 csv[{7, 4}, {10, 6}] -> (1001*M[f[13]])/995040, 
 csv[{8, 0}, {10, 6}] -> -1/17820*M[f[5], f[5]], 
 csv[{8, 1}, {10, 6}] -> M[f[11]]/19440, csv[{8, 2}, {10, 6}] -> 0, 
 csv[{8, 3}, {10, 6}] -> (-1001*M[f[13]])/497520, 
 csv[{8, 4}, {10, 6}] -> (2*M[f[5], f[9]])/45 + (2*M[f[9], f[5]])/45, 
 csv[{0, 0}, {6, 12}] -> 0, csv[{0, 1}, {6, 12}] -> 0, 
 csv[{0, 2}, {6, 12}] -> 0, csv[{0, 3}, {6, 12}] -> 
  (-691*M[f[5]])/4315325414400000, csv[{0, 4}, {6, 12}] -> 0, 
 csv[{0, 5}, {6, 12}] -> 0, csv[{0, 6}, {6, 12}] -> 0, 
 csv[{0, 7}, {6, 12}] -> 0, csv[{0, 8}, {6, 12}] -> 0, 
 csv[{0, 9}, {6, 12}] -> M[f[11]]/1663200, csv[{0, 10}, {6, 12}] -> 
  (691*M[f[5], f[7]])/29729700 + (691*M[f[7], f[5]])/29729700, 
 csv[{1, 0}, {6, 12}] -> 0, csv[{1, 1}, {6, 12}] -> 0, 
 csv[{1, 2}, {6, 12}] -> (691*M[f[5]])/1618247030400000, 
 csv[{1, 3}, {6, 12}] -> 0, csv[{1, 4}, {6, 12}] -> 0, 
 csv[{1, 5}, {6, 12}] -> 0, csv[{1, 6}, {6, 12}] -> 0, 
 csv[{1, 7}, {6, 12}] -> 0, csv[{1, 8}, {6, 12}] -> -1/14968800*M[f[11]], 
 csv[{1, 9}, {6, 12}] -> (-691*M[f[5], f[7]])/297297000 - 
   (691*M[f[7], f[5]])/297297000, csv[{1, 10}, {6, 12}] -> -1/24000*M[f[13]], 
 csv[{2, 0}, {6, 12}] -> 0, csv[{2, 1}, {6, 12}] -> 
  (-691*M[f[5]])/359610451200000, csv[{2, 2}, {6, 12}] -> 0, 
 csv[{2, 3}, {6, 12}] -> 0, csv[{2, 4}, {6, 12}] -> 0, 
 csv[{2, 5}, {6, 12}] -> 0, csv[{2, 6}, {6, 12}] -> 0, 
 csv[{2, 7}, {6, 12}] -> M[f[11]]/59875200, csv[{2, 8}, {6, 12}] -> 
  (691*M[f[5], f[7]])/1337836500 + (691*M[f[7], f[5]])/1337836500, 
 csv[{2, 9}, {6, 12}] -> M[f[13]]/120000, csv[{2, 10}, {6, 12}] -> 0, 
 csv[{3, 0}, {6, 12}] -> (691*M[f[5]])/35961045120000, 
 csv[{3, 1}, {6, 12}] -> 0, csv[{3, 2}, {6, 12}] -> 0, 
 csv[{3, 3}, {6, 12}] -> 0, csv[{3, 4}, {6, 12}] -> 0, 
 csv[{3, 5}, {6, 12}] -> 0, csv[{3, 6}, {6, 12}] -> -1/139708800*M[f[11]], 
 csv[{3, 7}, {6, 12}] -> (-691*M[f[5], f[7]])/3567564000 - 
   (691*M[f[7], f[5]])/3567564000, csv[{3, 8}, {6, 12}] -> 
  -1/360000*M[f[13]], csv[{3, 9}, {6, 12}] -> 0, 
 csv[{3, 10}, {6, 12}] -> (13*M[f[15]])/7920, csv[{4, 0}, {6, 12}] -> 0, 
 csv[{4, 1}, {6, 12}] -> 0, csv[{4, 2}, {6, 12}] -> 0, 
 csv[{4, 3}, {6, 12}] -> 0, csv[{4, 4}, {6, 12}] -> 0, 
 csv[{4, 5}, {6, 12}] -> M[f[11]]/209563200, csv[{4, 6}, {6, 12}] -> 
  (691*M[f[5], f[7]])/6243237000 + (691*M[f[7], f[5]])/6243237000, 
 csv[{4, 7}, {6, 12}] -> M[f[13]]/720000, csv[{4, 8}, {6, 12}] -> 0, 
 csv[{4, 9}, {6, 12}] -> (-13*M[f[15]])/19800, 
 csv[{4, 10}, {6, 12}] -> (2*M[f[5], f[11]])/55 + (2*M[f[11], f[5]])/55, 
 csv[{0, 0}, {12, 6}] -> 0, csv[{0, 1}, {12, 6}] -> 0, 
 csv[{0, 2}, {12, 6}] -> 0, csv[{0, 3}, {12, 6}] -> 
  (-691*M[f[5]])/35961045120000, csv[{0, 4}, {12, 6}] -> 0, 
 csv[{1, 0}, {12, 6}] -> 0, csv[{1, 1}, {12, 6}] -> 0, 
 csv[{1, 2}, {12, 6}] -> (691*M[f[5]])/359610451200000, 
 csv[{1, 3}, {12, 6}] -> 0, csv[{1, 4}, {12, 6}] -> 0, 
 csv[{2, 0}, {12, 6}] -> 0, csv[{2, 1}, {12, 6}] -> 
  (-691*M[f[5]])/1618247030400000, csv[{2, 2}, {12, 6}] -> 0, 
 csv[{2, 3}, {12, 6}] -> 0, csv[{2, 4}, {12, 6}] -> 0, 
 csv[{3, 0}, {12, 6}] -> (691*M[f[5]])/4315325414400000, 
 csv[{3, 1}, {12, 6}] -> 0, csv[{3, 2}, {12, 6}] -> 0, 
 csv[{3, 3}, {12, 6}] -> 0, csv[{3, 4}, {12, 6}] -> 0, 
 csv[{4, 0}, {12, 6}] -> 0, csv[{4, 1}, {12, 6}] -> 0, 
 csv[{4, 2}, {12, 6}] -> 0, csv[{4, 3}, {12, 6}] -> 0, 
 csv[{4, 4}, {12, 6}] -> 0, csv[{5, 0}, {12, 6}] -> 0, 
 csv[{5, 1}, {12, 6}] -> 0, csv[{5, 2}, {12, 6}] -> 0, 
 csv[{5, 3}, {12, 6}] -> 0, csv[{5, 4}, {12, 6}] -> -1/209563200*M[f[11]], 
 csv[{6, 0}, {12, 6}] -> 0, csv[{6, 1}, {12, 6}] -> 0, 
 csv[{6, 2}, {12, 6}] -> 0, csv[{6, 3}, {12, 6}] -> M[f[11]]/139708800, 
 csv[{6, 4}, {12, 6}] -> (-691*M[f[5], f[7]])/6243237000 - 
   (691*M[f[7], f[5]])/6243237000, csv[{7, 0}, {12, 6}] -> 0, 
 csv[{7, 1}, {12, 6}] -> 0, csv[{7, 2}, {12, 6}] -> -1/59875200*M[f[11]], 
 csv[{7, 3}, {12, 6}] -> (691*M[f[5], f[7]])/3567564000 + 
   (691*M[f[7], f[5]])/3567564000, csv[{7, 4}, {12, 6}] -> 
  -1/720000*M[f[13]], csv[{8, 0}, {12, 6}] -> 0, 
 csv[{8, 1}, {12, 6}] -> M[f[11]]/14968800, csv[{8, 2}, {12, 6}] -> 
  (-691*M[f[5], f[7]])/1337836500 - (691*M[f[7], f[5]])/1337836500, 
 csv[{8, 3}, {12, 6}] -> M[f[13]]/360000, csv[{8, 4}, {12, 6}] -> 0, 
 csv[{9, 0}, {12, 6}] -> -1/1663200*M[f[11]], 
 csv[{9, 1}, {12, 6}] -> (691*M[f[5], f[7]])/297297000 + 
   (691*M[f[7], f[5]])/297297000, csv[{9, 2}, {12, 6}] -> -1/120000*M[f[13]], 
 csv[{9, 3}, {12, 6}] -> 0, csv[{9, 4}, {12, 6}] -> (13*M[f[15]])/19800, 
 csv[{10, 0}, {12, 6}] -> (-691*M[f[5], f[7]])/29729700 - 
   (691*M[f[7], f[5]])/29729700, csv[{10, 1}, {12, 6}] -> M[f[13]]/24000, 
 csv[{10, 2}, {12, 6}] -> 0, csv[{10, 3}, {12, 6}] -> (-13*M[f[15]])/7920, 
 csv[{10, 4}, {12, 6}] -> (2*M[f[5], f[11]])/55 + (2*M[f[11], f[5]])/55, 
 csv[{0, 0}, {6, 14}] -> 0, csv[{0, 1}, {6, 14}] -> 0, 
 csv[{0, 2}, {6, 14}] -> 0, csv[{0, 3}, {6, 14}] -> M[f[5]]/534278384640000, 
 csv[{0, 4}, {6, 14}] -> 0, csv[{0, 5}, {6, 14}] -> 0, 
 csv[{0, 6}, {6, 14}] -> 0, csv[{0, 7}, {6, 14}] -> 0, 
 csv[{0, 8}, {6, 14}] -> 0, csv[{0, 9}, {6, 14}] -> 0, 
 csv[{0, 10}, {6, 14}] -> 0, csv[{0, 11}, {6, 14}] -> M[f[13]]/2358720, 
 csv[{0, 12}, {6, 14}] -> M[f[5], f[9]]/50700 + M[f[9], f[5]]/50700, 
 csv[{1, 0}, {6, 14}] -> 0, csv[{1, 1}, {6, 14}] -> 0, 
 csv[{1, 2}, {6, 14}] -> -1/160283515392000*M[f[5]], 
 csv[{1, 3}, {6, 14}] -> 0, csv[{1, 4}, {6, 14}] -> 0, 
 csv[{1, 5}, {6, 14}] -> 0, csv[{1, 6}, {6, 14}] -> 0, 
 csv[{1, 7}, {6, 14}] -> 0, csv[{1, 8}, {6, 14}] -> 0, 
 csv[{1, 9}, {6, 14}] -> 0, csv[{1, 10}, {6, 14}] -> -1/25945920*M[f[13]], 
 csv[{1, 11}, {6, 14}] -> -1/608400*M[f[5], f[9]] - M[f[9], f[5]]/608400, 
 csv[{1, 12}, {6, 14}] -> (-7*M[f[15]])/199008, csv[{2, 0}, {6, 14}] -> 0, 
 csv[{2, 1}, {6, 14}] -> M[f[5]]/29142457344000, csv[{2, 2}, {6, 14}] -> 0, 
 csv[{2, 3}, {6, 14}] -> 0, csv[{2, 4}, {6, 14}] -> 0, 
 csv[{2, 5}, {6, 14}] -> 0, csv[{2, 6}, {6, 14}] -> 0, 
 csv[{2, 7}, {6, 14}] -> 0, csv[{2, 8}, {6, 14}] -> 0, 
 csv[{2, 9}, {6, 14}] -> M[f[13]]/129729600, csv[{2, 10}, {6, 14}] -> 
  M[f[5], f[9]]/3346200 + M[f[9], f[5]]/3346200, 
 csv[{2, 11}, {6, 14}] -> (7*M[f[15]])/1194048, csv[{2, 12}, {6, 14}] -> 0, 
 csv[{3, 0}, {6, 14}] -> -1/2428538112000*M[f[5]], csv[{3, 1}, {6, 14}] -> 0, 
 csv[{3, 2}, {6, 14}] -> 0, csv[{3, 3}, {6, 14}] -> 0, 
 csv[{3, 4}, {6, 14}] -> 0, csv[{3, 5}, {6, 14}] -> 0, 
 csv[{3, 6}, {6, 14}] -> 0, csv[{3, 7}, {6, 14}] -> 0, 
 csv[{3, 8}, {6, 14}] -> -1/389188800*M[f[13]], 
 csv[{3, 9}, {6, 14}] -> -1/11154000*M[f[5], f[9]] - M[f[9], f[5]]/11154000, 
 csv[{3, 10}, {6, 14}] -> (-7*M[f[15]])/4378176, csv[{3, 11}, {6, 14}] -> 0, 
 csv[{3, 12}, {6, 14}] -> (11747*M[f[17]])/8463780, 
 csv[{4, 0}, {6, 14}] -> 0, csv[{4, 1}, {6, 14}] -> 0, 
 csv[{4, 2}, {6, 14}] -> 0, csv[{4, 3}, {6, 14}] -> 0, 
 csv[{4, 4}, {6, 14}] -> 0, csv[{4, 5}, {6, 14}] -> 0, 
 csv[{4, 6}, {6, 14}] -> 0, csv[{4, 7}, {6, 14}] -> M[f[13]]/778377600, 
 csv[{4, 8}, {6, 14}] -> M[f[5], f[9]]/25096500 + M[f[9], f[5]]/25096500, 
 csv[{4, 9}, {6, 14}] -> (7*M[f[15]])/10945440, csv[{4, 10}, {6, 14}] -> 0, 
 csv[{4, 11}, {6, 14}] -> (-11747*M[f[17]])/25391340, 
 csv[{4, 12}, {6, 14}] -> (2*M[f[5], f[13]])/65 + (2*M[f[13], f[5]])/65, 
 csv[{0, 0}, {14, 6}] -> 0, csv[{0, 1}, {14, 6}] -> 0, 
 csv[{0, 2}, {14, 6}] -> 0, csv[{0, 3}, {14, 6}] -> M[f[5]]/2428538112000, 
 csv[{0, 4}, {14, 6}] -> 0, csv[{1, 0}, {14, 6}] -> 0, 
 csv[{1, 1}, {14, 6}] -> 0, csv[{1, 2}, {14, 6}] -> 
  -1/29142457344000*M[f[5]], csv[{1, 3}, {14, 6}] -> 0, 
 csv[{1, 4}, {14, 6}] -> 0, csv[{2, 0}, {14, 6}] -> 0, 
 csv[{2, 1}, {14, 6}] -> M[f[5]]/160283515392000, csv[{2, 2}, {14, 6}] -> 0, 
 csv[{2, 3}, {14, 6}] -> 0, csv[{2, 4}, {14, 6}] -> 0, 
 csv[{3, 0}, {14, 6}] -> -1/534278384640000*M[f[5]], 
 csv[{3, 1}, {14, 6}] -> 0, csv[{3, 2}, {14, 6}] -> 0, 
 csv[{3, 3}, {14, 6}] -> 0, csv[{3, 4}, {14, 6}] -> 0, 
 csv[{4, 0}, {14, 6}] -> 0, csv[{4, 1}, {14, 6}] -> 0, 
 csv[{4, 2}, {14, 6}] -> 0, csv[{4, 3}, {14, 6}] -> 0, 
 csv[{4, 4}, {14, 6}] -> 0, csv[{5, 0}, {14, 6}] -> 0, 
 csv[{5, 1}, {14, 6}] -> 0, csv[{5, 2}, {14, 6}] -> 0, 
 csv[{5, 3}, {14, 6}] -> 0, csv[{5, 4}, {14, 6}] -> 0, 
 csv[{6, 0}, {14, 6}] -> 0, csv[{6, 1}, {14, 6}] -> 0, 
 csv[{6, 2}, {14, 6}] -> 0, csv[{6, 3}, {14, 6}] -> 0, 
 csv[{6, 4}, {14, 6}] -> 0, csv[{7, 0}, {14, 6}] -> 0, 
 csv[{7, 1}, {14, 6}] -> 0, csv[{7, 2}, {14, 6}] -> 0, 
 csv[{7, 3}, {14, 6}] -> 0, csv[{7, 4}, {14, 6}] -> -1/778377600*M[f[13]], 
 csv[{8, 0}, {14, 6}] -> 0, csv[{8, 1}, {14, 6}] -> 0, 
 csv[{8, 2}, {14, 6}] -> 0, csv[{8, 3}, {14, 6}] -> M[f[13]]/389188800, 
 csv[{8, 4}, {14, 6}] -> -1/25096500*M[f[5], f[9]] - M[f[9], f[5]]/25096500, 
 csv[{9, 0}, {14, 6}] -> 0, csv[{9, 1}, {14, 6}] -> 0, 
 csv[{9, 2}, {14, 6}] -> -1/129729600*M[f[13]], 
 csv[{9, 3}, {14, 6}] -> M[f[5], f[9]]/11154000 + M[f[9], f[5]]/11154000, 
 csv[{9, 4}, {14, 6}] -> (-7*M[f[15]])/10945440, csv[{10, 0}, {14, 6}] -> 0, 
 csv[{10, 1}, {14, 6}] -> M[f[13]]/25945920, csv[{10, 2}, {14, 6}] -> 
  -1/3346200*M[f[5], f[9]] - M[f[9], f[5]]/3346200, 
 csv[{10, 3}, {14, 6}] -> (7*M[f[15]])/4378176, csv[{10, 4}, {14, 6}] -> 0, 
 csv[{11, 0}, {14, 6}] -> -1/2358720*M[f[13]], 
 csv[{11, 1}, {14, 6}] -> M[f[5], f[9]]/608400 + M[f[9], f[5]]/608400, 
 csv[{11, 2}, {14, 6}] -> (-7*M[f[15]])/1194048, csv[{11, 3}, {14, 6}] -> 0, 
 csv[{11, 4}, {14, 6}] -> (11747*M[f[17]])/25391340, 
 csv[{12, 0}, {14, 6}] -> -1/50700*M[f[5], f[9]] - M[f[9], f[5]]/50700, 
 csv[{12, 1}, {14, 6}] -> (7*M[f[15]])/199008, csv[{12, 2}, {14, 6}] -> 0, 
 csv[{12, 3}, {14, 6}] -> (-11747*M[f[17]])/8463780, 
 csv[{12, 4}, {14, 6}] -> (2*M[f[5], f[13]])/65 + (2*M[f[13], f[5]])/65, 
 csv[{0, 0}, {8, 8}] -> 0, csv[{0, 1}, {8, 8}] -> 0, 
 csv[{0, 2}, {8, 8}] -> 0, csv[{0, 3}, {8, 8}] -> 0, 
 csv[{0, 4}, {8, 8}] -> 0, csv[{0, 5}, {8, 8}] -> -1/25401600*M[f[7]], 
 csv[{0, 6}, {8, 8}] -> 0, csv[{1, 0}, {8, 8}] -> 0, 
 csv[{1, 1}, {8, 8}] -> 0, csv[{1, 2}, {8, 8}] -> 0, 
 csv[{1, 3}, {8, 8}] -> 0, csv[{1, 4}, {8, 8}] -> M[f[7]]/127008000, 
 csv[{1, 5}, {8, 8}] -> 0, csv[{1, 6}, {8, 8}] -> M[f[9]]/889056, 
 csv[{2, 0}, {8, 8}] -> 0, csv[{2, 1}, {8, 8}] -> 0, 
 csv[{2, 2}, {8, 8}] -> 0, csv[{2, 3}, {8, 8}] -> -1/254016000*M[f[7]], 
 csv[{2, 4}, {8, 8}] -> 0, csv[{2, 5}, {8, 8}] -> -1/2667168*M[f[9]], 
 csv[{2, 6}, {8, 8}] -> 0, csv[{3, 0}, {8, 8}] -> 0, 
 csv[{3, 1}, {8, 8}] -> 0, csv[{3, 2}, {8, 8}] -> M[f[7]]/254016000, 
 csv[{3, 3}, {8, 8}] -> 0, csv[{3, 4}, {8, 8}] -> M[f[9]]/4445280, 
 csv[{3, 5}, {8, 8}] -> 0, csv[{3, 6}, {8, 8}] -> -1/151200*M[f[11]], 
 csv[{4, 0}, {8, 8}] -> 0, csv[{4, 1}, {8, 8}] -> -1/127008000*M[f[7]], 
 csv[{4, 2}, {8, 8}] -> 0, csv[{4, 3}, {8, 8}] -> -1/4445280*M[f[9]], 
 csv[{4, 4}, {8, 8}] -> 0, csv[{4, 5}, {8, 8}] -> M[f[11]]/226800, 
 csv[{4, 6}, {8, 8}] -> 0, csv[{5, 0}, {8, 8}] -> M[f[7]]/25401600, 
 csv[{5, 1}, {8, 8}] -> 0, csv[{5, 2}, {8, 8}] -> M[f[9]]/2667168, 
 csv[{5, 3}, {8, 8}] -> 0, csv[{5, 4}, {8, 8}] -> -1/226800*M[f[11]], 
 csv[{5, 5}, {8, 8}] -> 0, csv[{5, 6}, {8, 8}] -> (715*M[f[13]])/609462, 
 csv[{6, 0}, {8, 8}] -> 0, csv[{6, 1}, {8, 8}] -> -1/889056*M[f[9]], 
 csv[{6, 2}, {8, 8}] -> 0, csv[{6, 3}, {8, 8}] -> M[f[11]]/151200, 
 csv[{6, 4}, {8, 8}] -> 0, csv[{6, 5}, {8, 8}] -> (-715*M[f[13]])/609462, 
 csv[{6, 6}, {8, 8}] -> (4*M[f[7], f[7]])/49, csv[{0, 0}, {8, 10}] -> 0, 
 csv[{0, 1}, {8, 10}] -> 0, csv[{0, 2}, {8, 10}] -> 0, 
 csv[{0, 3}, {8, 10}] -> 0, csv[{0, 4}, {8, 10}] -> 0, 
 csv[{0, 5}, {8, 10}] -> M[f[7]]/84495882240, csv[{0, 6}, {8, 10}] -> 0, 
 csv[{0, 7}, {8, 10}] -> -1/43545600*M[f[9]], 
 csv[{0, 8}, {8, 10}] -> -1/2095632*M[f[3], f[7]] - M[f[7], f[3]]/2095632, 
 csv[{1, 0}, {8, 10}] -> 0, csv[{1, 1}, {8, 10}] -> 0, 
 csv[{1, 2}, {8, 10}] -> 0, csv[{1, 3}, {8, 10}] -> 0, 
 csv[{1, 4}, {8, 10}] -> -1/105619852800*M[f[7]], csv[{1, 5}, {8, 10}] -> 0, 
 csv[{1, 6}, {8, 10}] -> M[f[9]]/304819200, csv[{1, 7}, {8, 10}] -> 
  M[f[3], f[7]]/16765056 + M[f[7], f[3]]/16765056, 
 csv[{1, 8}, {8, 10}] -> M[f[11]]/1632960, csv[{2, 0}, {8, 10}] -> 0, 
 csv[{2, 1}, {8, 10}] -> 0, csv[{2, 2}, {8, 10}] -> 0, 
 csv[{2, 3}, {8, 10}] -> M[f[7]]/84495882240, csv[{2, 4}, {8, 10}] -> 0, 
 csv[{2, 5}, {8, 10}] -> -1/914457600*M[f[9]], 
 csv[{2, 6}, {8, 10}] -> -1/58677696*M[f[3], f[7]] - M[f[7], f[3]]/58677696, 
 csv[{2, 7}, {8, 10}] -> -1/6531840*M[f[11]], csv[{2, 8}, {8, 10}] -> 0, 
 csv[{3, 0}, {8, 10}] -> 0, csv[{3, 1}, {8, 10}] -> 0, 
 csv[{3, 2}, {8, 10}] -> -1/42247941120*M[f[7]], csv[{3, 3}, {8, 10}] -> 0, 
 csv[{3, 4}, {8, 10}] -> M[f[9]]/1524096000, csv[{3, 5}, {8, 10}] -> 
  M[f[3], f[7]]/117355392 + M[f[7], f[3]]/117355392, 
 csv[{3, 6}, {8, 10}] -> M[f[11]]/15240960, csv[{3, 7}, {8, 10}] -> 0, 
 csv[{3, 8}, {8, 10}] -> (-11*M[f[13]])/2268000, csv[{4, 0}, {8, 10}] -> 0, 
 csv[{4, 1}, {8, 10}] -> M[f[7]]/12070840320, csv[{4, 2}, {8, 10}] -> 0, 
 csv[{4, 3}, {8, 10}] -> -1/1524096000*M[f[9]], 
 csv[{4, 4}, {8, 10}] -> -1/146694240*M[f[3], f[7]] - 
   M[f[7], f[3]]/146694240, csv[{4, 5}, {8, 10}] -> -1/22861440*M[f[11]], 
 csv[{4, 6}, {8, 10}] -> 0, csv[{4, 7}, {8, 10}] -> (11*M[f[13]])/4536000, 
 csv[{4, 8}, {8, 10}] -> 0, csv[{5, 0}, {8, 10}] -> -1/1508855040*M[f[7]], 
 csv[{5, 1}, {8, 10}] -> 0, csv[{5, 2}, {8, 10}] -> M[f[9]]/914457600, 
 csv[{5, 3}, {8, 10}] -> M[f[3], f[7]]/117355392 + M[f[7], f[3]]/117355392, 
 csv[{5, 4}, {8, 10}] -> M[f[11]]/22861440, csv[{5, 5}, {8, 10}] -> 0, 
 csv[{5, 6}, {8, 10}] -> (-11*M[f[13]])/6350400, csv[{5, 7}, {8, 10}] -> 0, 
 csv[{5, 8}, {8, 10}] -> (143*M[f[15]])/158760, csv[{6, 0}, {8, 10}] -> 0, 
 csv[{6, 1}, {8, 10}] -> -1/304819200*M[f[9]], 
 csv[{6, 2}, {8, 10}] -> -1/58677696*M[f[3], f[7]] - M[f[7], f[3]]/58677696, 
 csv[{6, 3}, {8, 10}] -> -1/15240960*M[f[11]], csv[{6, 4}, {8, 10}] -> 0, 
 csv[{6, 5}, {8, 10}] -> (11*M[f[13]])/6350400, csv[{6, 6}, {8, 10}] -> 0, 
 csv[{6, 7}, {8, 10}] -> (-143*M[f[15]])/211680, 
 csv[{6, 8}, {8, 10}] -> (2*M[f[7], f[9]])/63 + (2*M[f[9], f[7]])/63, 
 csv[{0, 0}, {10, 8}] -> 0, csv[{0, 1}, {10, 8}] -> 0, 
 csv[{0, 2}, {10, 8}] -> 0, csv[{0, 3}, {10, 8}] -> 0, 
 csv[{0, 4}, {10, 8}] -> 0, csv[{0, 5}, {10, 8}] -> M[f[7]]/1508855040, 
 csv[{0, 6}, {10, 8}] -> 0, csv[{1, 0}, {10, 8}] -> 0, 
 csv[{1, 1}, {10, 8}] -> 0, csv[{1, 2}, {10, 8}] -> 0, 
 csv[{1, 3}, {10, 8}] -> 0, csv[{1, 4}, {10, 8}] -> -1/12070840320*M[f[7]], 
 csv[{1, 5}, {10, 8}] -> 0, csv[{1, 6}, {10, 8}] -> M[f[9]]/304819200, 
 csv[{2, 0}, {10, 8}] -> 0, csv[{2, 1}, {10, 8}] -> 0, 
 csv[{2, 2}, {10, 8}] -> 0, csv[{2, 3}, {10, 8}] -> M[f[7]]/42247941120, 
 csv[{2, 4}, {10, 8}] -> 0, csv[{2, 5}, {10, 8}] -> -1/914457600*M[f[9]], 
 csv[{2, 6}, {10, 8}] -> M[f[3], f[7]]/58677696 + M[f[7], f[3]]/58677696, 
 csv[{3, 0}, {10, 8}] -> 0, csv[{3, 1}, {10, 8}] -> 0, 
 csv[{3, 2}, {10, 8}] -> -1/84495882240*M[f[7]], csv[{3, 3}, {10, 8}] -> 0, 
 csv[{3, 4}, {10, 8}] -> M[f[9]]/1524096000, csv[{3, 5}, {10, 8}] -> 
  -1/117355392*M[f[3], f[7]] - M[f[7], f[3]]/117355392, 
 csv[{3, 6}, {10, 8}] -> M[f[11]]/15240960, csv[{4, 0}, {10, 8}] -> 0, 
 csv[{4, 1}, {10, 8}] -> M[f[7]]/105619852800, csv[{4, 2}, {10, 8}] -> 0, 
 csv[{4, 3}, {10, 8}] -> -1/1524096000*M[f[9]], 
 csv[{4, 4}, {10, 8}] -> M[f[3], f[7]]/146694240 + M[f[7], f[3]]/146694240, 
 csv[{4, 5}, {10, 8}] -> -1/22861440*M[f[11]], csv[{4, 6}, {10, 8}] -> 0, 
 csv[{5, 0}, {10, 8}] -> -1/84495882240*M[f[7]], csv[{5, 1}, {10, 8}] -> 0, 
 csv[{5, 2}, {10, 8}] -> M[f[9]]/914457600, csv[{5, 3}, {10, 8}] -> 
  -1/117355392*M[f[3], f[7]] - M[f[7], f[3]]/117355392, 
 csv[{5, 4}, {10, 8}] -> M[f[11]]/22861440, csv[{5, 5}, {10, 8}] -> 0, 
 csv[{5, 6}, {10, 8}] -> (-11*M[f[13]])/6350400, csv[{6, 0}, {10, 8}] -> 0, 
 csv[{6, 1}, {10, 8}] -> -1/304819200*M[f[9]], 
 csv[{6, 2}, {10, 8}] -> M[f[3], f[7]]/58677696 + M[f[7], f[3]]/58677696, 
 csv[{6, 3}, {10, 8}] -> -1/15240960*M[f[11]], csv[{6, 4}, {10, 8}] -> 0, 
 csv[{6, 5}, {10, 8}] -> (11*M[f[13]])/6350400, csv[{6, 6}, {10, 8}] -> 0, 
 csv[{7, 0}, {10, 8}] -> M[f[9]]/43545600, csv[{7, 1}, {10, 8}] -> 
  -1/16765056*M[f[3], f[7]] - M[f[7], f[3]]/16765056, 
 csv[{7, 2}, {10, 8}] -> M[f[11]]/6531840, csv[{7, 3}, {10, 8}] -> 0, 
 csv[{7, 4}, {10, 8}] -> (-11*M[f[13]])/4536000, csv[{7, 5}, {10, 8}] -> 0, 
 csv[{7, 6}, {10, 8}] -> (143*M[f[15]])/211680, 
 csv[{8, 0}, {10, 8}] -> M[f[3], f[7]]/2095632 + M[f[7], f[3]]/2095632, 
 csv[{8, 1}, {10, 8}] -> -1/1632960*M[f[11]], csv[{8, 2}, {10, 8}] -> 0, 
 csv[{8, 3}, {10, 8}] -> (11*M[f[13]])/2268000, csv[{8, 4}, {10, 8}] -> 0, 
 csv[{8, 5}, {10, 8}] -> (-143*M[f[15]])/158760, 
 csv[{8, 6}, {10, 8}] -> (2*M[f[7], f[9]])/63 + (2*M[f[9], f[7]])/63, 
 csv[{0, 0}, {8, 12}] -> 0, csv[{0, 1}, {8, 12}] -> 0, 
 csv[{0, 2}, {8, 12}] -> 0, csv[{0, 3}, {8, 12}] -> 0, 
 csv[{0, 4}, {8, 12}] -> 0, csv[{0, 5}, {8, 12}] -> 
  (-691*M[f[7]])/12687056718336000, csv[{0, 6}, {8, 12}] -> 0, 
 csv[{0, 7}, {8, 12}] -> 0, csv[{0, 8}, {8, 12}] -> 0, 
 csv[{0, 9}, {8, 12}] -> -1/66528000*M[f[11]], 
 csv[{0, 10}, {8, 12}] -> (-691*M[f[5], f[7]])/1664863200 - 
   (691*M[f[7], f[5]])/1664863200, csv[{1, 0}, {8, 12}] -> 0, 
 csv[{1, 1}, {8, 12}] -> 0, csv[{1, 2}, {8, 12}] -> 0, 
 csv[{1, 3}, {8, 12}] -> 0, csv[{1, 4}, {8, 12}] -> 
  (691*M[f[7]])/10572547265280000, csv[{1, 5}, {8, 12}] -> 0, 
 csv[{1, 6}, {8, 12}] -> 0, csv[{1, 7}, {8, 12}] -> 0, 
 csv[{1, 8}, {8, 12}] -> M[f[11]]/598752000, csv[{1, 9}, {8, 12}] -> 
  (691*M[f[5], f[7]])/16648632000 + (691*M[f[7], f[5]])/16648632000, 
 csv[{1, 10}, {8, 12}] -> M[f[13]]/2095632, csv[{2, 0}, {8, 12}] -> 0, 
 csv[{2, 1}, {8, 12}] -> 0, csv[{2, 2}, {8, 12}] -> 0, 
 csv[{2, 3}, {8, 12}] -> (-691*M[f[7]])/6041455580160000, 
 csv[{2, 4}, {8, 12}] -> 0, csv[{2, 5}, {8, 12}] -> 0, 
 csv[{2, 6}, {8, 12}] -> 0, csv[{2, 7}, {8, 12}] -> -1/2395008000*M[f[11]], 
 csv[{2, 8}, {8, 12}] -> (-691*M[f[5], f[7]])/74918844000 - 
   (691*M[f[7], f[5]])/74918844000, csv[{2, 9}, {8, 12}] -> 
  -1/10478160*M[f[13]], csv[{2, 10}, {8, 12}] -> 0, 
 csv[{3, 0}, {8, 12}] -> 0, csv[{3, 1}, {8, 12}] -> 0, 
 csv[{3, 2}, {8, 12}] -> (691*M[f[7]])/2265545842560000, 
 csv[{3, 3}, {8, 12}] -> 0, csv[{3, 4}, {8, 12}] -> 0, 
 csv[{3, 5}, {8, 12}] -> 0, csv[{3, 6}, {8, 12}] -> M[f[11]]/5588352000, 
 csv[{3, 7}, {8, 12}] -> (691*M[f[5], f[7]])/199783584000 + 
   (691*M[f[7], f[5]])/199783584000, csv[{3, 8}, {8, 12}] -> 
  M[f[13]]/31434480, csv[{3, 9}, {8, 12}] -> 0, 
 csv[{3, 10}, {8, 12}] -> (-13*M[f[15]])/3316800, csv[{4, 0}, {8, 12}] -> 0, 
 csv[{4, 1}, {8, 12}] -> (-691*M[f[7]])/503454631680000, 
 csv[{4, 2}, {8, 12}] -> 0, csv[{4, 3}, {8, 12}] -> 0, 
 csv[{4, 4}, {8, 12}] -> 0, csv[{4, 5}, {8, 12}] -> -1/8382528000*M[f[11]], 
 csv[{4, 6}, {8, 12}] -> (-691*M[f[5], f[7]])/349621272000 - 
   (691*M[f[7], f[5]])/349621272000, csv[{4, 7}, {8, 12}] -> 
  -1/62868960*M[f[13]], csv[{4, 8}, {8, 12}] -> 0, 
 csv[{4, 9}, {8, 12}] -> (13*M[f[15]])/8292000, csv[{4, 10}, {8, 12}] -> 0, 
 csv[{5, 0}, {8, 12}] -> (691*M[f[7]])/50345463168000, 
 csv[{5, 1}, {8, 12}] -> 0, csv[{5, 2}, {8, 12}] -> 0, 
 csv[{5, 3}, {8, 12}] -> 0, csv[{5, 4}, {8, 12}] -> M[f[11]]/8382528000, 
 csv[{5, 5}, {8, 12}] -> (691*M[f[5], f[7]])/419545526400 + 
   (691*M[f[7], f[5]])/419545526400, csv[{5, 6}, {8, 12}] -> 
  M[f[13]]/88016544, csv[{5, 7}, {8, 12}] -> 0, 
 csv[{5, 8}, {8, 12}] -> (-13*M[f[15]])/14925600, csv[{5, 9}, {8, 12}] -> 0, 
 csv[{5, 10}, {8, 12}] -> (5525*M[f[17]])/7519743, csv[{6, 0}, {8, 12}] -> 0, 
 csv[{6, 1}, {8, 12}] -> 0, csv[{6, 2}, {8, 12}] -> 0, 
 csv[{6, 3}, {8, 12}] -> -1/5588352000*M[f[11]], 
 csv[{6, 4}, {8, 12}] -> (-691*M[f[5], f[7]])/349621272000 - 
   (691*M[f[7], f[5]])/349621272000, csv[{6, 5}, {8, 12}] -> 
  -1/88016544*M[f[13]], csv[{6, 6}, {8, 12}] -> 0, 
 csv[{6, 7}, {8, 12}] -> (13*M[f[15]])/19900800, csv[{6, 8}, {8, 12}] -> 0, 
 csv[{6, 9}, {8, 12}] -> (-1105*M[f[17]])/2506581, 
 csv[{6, 10}, {8, 12}] -> (2*M[f[7], f[11]])/77 + (2*M[f[11], f[7]])/77, 
 csv[{0, 0}, {12, 8}] -> 0, csv[{0, 1}, {12, 8}] -> 0, 
 csv[{0, 2}, {12, 8}] -> 0, csv[{0, 3}, {12, 8}] -> 0, 
 csv[{0, 4}, {12, 8}] -> 0, csv[{0, 5}, {12, 8}] -> 
  (-691*M[f[7]])/50345463168000, csv[{0, 6}, {12, 8}] -> 0, 
 csv[{1, 0}, {12, 8}] -> 0, csv[{1, 1}, {12, 8}] -> 0, 
 csv[{1, 2}, {12, 8}] -> 0, csv[{1, 3}, {12, 8}] -> 0, 
 csv[{1, 4}, {12, 8}] -> (691*M[f[7]])/503454631680000, 
 csv[{1, 5}, {12, 8}] -> 0, csv[{1, 6}, {12, 8}] -> 0, 
 csv[{2, 0}, {12, 8}] -> 0, csv[{2, 1}, {12, 8}] -> 0, 
 csv[{2, 2}, {12, 8}] -> 0, csv[{2, 3}, {12, 8}] -> 
  (-691*M[f[7]])/2265545842560000, csv[{2, 4}, {12, 8}] -> 0, 
 csv[{2, 5}, {12, 8}] -> 0, csv[{2, 6}, {12, 8}] -> 0, 
 csv[{3, 0}, {12, 8}] -> 0, csv[{3, 1}, {12, 8}] -> 0, 
 csv[{3, 2}, {12, 8}] -> (691*M[f[7]])/6041455580160000, 
 csv[{3, 3}, {12, 8}] -> 0, csv[{3, 4}, {12, 8}] -> 0, 
 csv[{3, 5}, {12, 8}] -> 0, csv[{3, 6}, {12, 8}] -> M[f[11]]/5588352000, 
 csv[{4, 0}, {12, 8}] -> 0, csv[{4, 1}, {12, 8}] -> 
  (-691*M[f[7]])/10572547265280000, csv[{4, 2}, {12, 8}] -> 0, 
 csv[{4, 3}, {12, 8}] -> 0, csv[{4, 4}, {12, 8}] -> 0, 
 csv[{4, 5}, {12, 8}] -> -1/8382528000*M[f[11]], 
 csv[{4, 6}, {12, 8}] -> (691*M[f[5], f[7]])/349621272000 + 
   (691*M[f[7], f[5]])/349621272000, csv[{5, 0}, {12, 8}] -> 
  (691*M[f[7]])/12687056718336000, csv[{5, 1}, {12, 8}] -> 0, 
 csv[{5, 2}, {12, 8}] -> 0, csv[{5, 3}, {12, 8}] -> 0, 
 csv[{5, 4}, {12, 8}] -> M[f[11]]/8382528000, 
 csv[{5, 5}, {12, 8}] -> (-691*M[f[5], f[7]])/419545526400 - 
   (691*M[f[7], f[5]])/419545526400, csv[{5, 6}, {12, 8}] -> 
  M[f[13]]/88016544, csv[{6, 0}, {12, 8}] -> 0, csv[{6, 1}, {12, 8}] -> 0, 
 csv[{6, 2}, {12, 8}] -> 0, csv[{6, 3}, {12, 8}] -> -1/5588352000*M[f[11]], 
 csv[{6, 4}, {12, 8}] -> (691*M[f[5], f[7]])/349621272000 + 
   (691*M[f[7], f[5]])/349621272000, csv[{6, 5}, {12, 8}] -> 
  -1/88016544*M[f[13]], csv[{6, 6}, {12, 8}] -> 0, csv[{7, 0}, {12, 8}] -> 0, 
 csv[{7, 1}, {12, 8}] -> 0, csv[{7, 2}, {12, 8}] -> M[f[11]]/2395008000, 
 csv[{7, 3}, {12, 8}] -> (-691*M[f[5], f[7]])/199783584000 - 
   (691*M[f[7], f[5]])/199783584000, csv[{7, 4}, {12, 8}] -> 
  M[f[13]]/62868960, csv[{7, 5}, {12, 8}] -> 0, 
 csv[{7, 6}, {12, 8}] -> (-13*M[f[15]])/19900800, csv[{8, 0}, {12, 8}] -> 0, 
 csv[{8, 1}, {12, 8}] -> -1/598752000*M[f[11]], 
 csv[{8, 2}, {12, 8}] -> (691*M[f[5], f[7]])/74918844000 + 
   (691*M[f[7], f[5]])/74918844000, csv[{8, 3}, {12, 8}] -> 
  -1/31434480*M[f[13]], csv[{8, 4}, {12, 8}] -> 0, 
 csv[{8, 5}, {12, 8}] -> (13*M[f[15]])/14925600, csv[{8, 6}, {12, 8}] -> 0, 
 csv[{9, 0}, {12, 8}] -> M[f[11]]/66528000, csv[{9, 1}, {12, 8}] -> 
  (-691*M[f[5], f[7]])/16648632000 - (691*M[f[7], f[5]])/16648632000, 
 csv[{9, 2}, {12, 8}] -> M[f[13]]/10478160, csv[{9, 3}, {12, 8}] -> 0, 
 csv[{9, 4}, {12, 8}] -> (-13*M[f[15]])/8292000, csv[{9, 5}, {12, 8}] -> 0, 
 csv[{9, 6}, {12, 8}] -> (1105*M[f[17]])/2506581, 
 csv[{10, 0}, {12, 8}] -> (691*M[f[5], f[7]])/1664863200 + 
   (691*M[f[7], f[5]])/1664863200, csv[{10, 1}, {12, 8}] -> 
  -1/2095632*M[f[13]], csv[{10, 2}, {12, 8}] -> 0, 
 csv[{10, 3}, {12, 8}] -> (13*M[f[15]])/3316800, csv[{10, 4}, {12, 8}] -> 0, 
 csv[{10, 5}, {12, 8}] -> (-5525*M[f[17]])/7519743, 
 csv[{10, 6}, {12, 8}] -> (2*M[f[7], f[11]])/77 + (2*M[f[11], f[7]])/77, 
 csv[{0, 0}, {10, 10}] -> 0, csv[{0, 1}, {10, 10}] -> 0, 
 csv[{0, 2}, {10, 10}] -> 0, csv[{0, 3}, {10, 10}] -> 0, 
 csv[{0, 4}, {10, 10}] -> 0, csv[{0, 5}, {10, 10}] -> 0, 
 csv[{0, 6}, {10, 10}] -> 0, csv[{0, 7}, {10, 10}] -> M[f[9]]/1724405760, 
 csv[{0, 8}, {10, 10}] -> 0, csv[{1, 0}, {10, 10}] -> 0, 
 csv[{1, 1}, {10, 10}] -> 0, csv[{1, 2}, {10, 10}] -> 0, 
 csv[{1, 3}, {10, 10}] -> 0, csv[{1, 4}, {10, 10}] -> 0, 
 csv[{1, 5}, {10, 10}] -> 0, csv[{1, 6}, {10, 10}] -> -1/12070840320*M[f[9]], 
 csv[{1, 7}, {10, 10}] -> 0, csv[{1, 8}, {10, 10}] -> -1/78382080*M[f[11]], 
 csv[{2, 0}, {10, 10}] -> 0, csv[{2, 1}, {10, 10}] -> 0, 
 csv[{2, 2}, {10, 10}] -> 0, csv[{2, 3}, {10, 10}] -> 0, 
 csv[{2, 4}, {10, 10}] -> 0, csv[{2, 5}, {10, 10}] -> M[f[9]]/36212520960, 
 csv[{2, 6}, {10, 10}] -> 0, csv[{2, 7}, {10, 10}] -> M[f[11]]/313528320, 
 csv[{2, 8}, {10, 10}] -> 0, csv[{3, 0}, {10, 10}] -> 0, 
 csv[{3, 1}, {10, 10}] -> 0, csv[{3, 2}, {10, 10}] -> 0, 
 csv[{3, 3}, {10, 10}] -> 0, csv[{3, 4}, {10, 10}] -> -1/60354201600*M[f[9]], 
 csv[{3, 5}, {10, 10}] -> 0, csv[{3, 6}, {10, 10}] -> -1/731566080*M[f[11]], 
 csv[{3, 7}, {10, 10}] -> 0, csv[{3, 8}, {10, 10}] -> M[f[13]]/29393280, 
 csv[{4, 0}, {10, 10}] -> 0, csv[{4, 1}, {10, 10}] -> 0, 
 csv[{4, 2}, {10, 10}] -> 0, csv[{4, 3}, {10, 10}] -> M[f[9]]/60354201600, 
 csv[{4, 4}, {10, 10}] -> 0, csv[{4, 5}, {10, 10}] -> M[f[11]]/1097349120, 
 csv[{4, 6}, {10, 10}] -> 0, csv[{4, 7}, {10, 10}] -> -1/58786560*M[f[13]], 
 csv[{4, 8}, {10, 10}] -> 0, csv[{5, 0}, {10, 10}] -> 0, 
 csv[{5, 1}, {10, 10}] -> 0, csv[{5, 2}, {10, 10}] -> -1/36212520960*M[f[9]], 
 csv[{5, 3}, {10, 10}] -> 0, csv[{5, 4}, {10, 10}] -> -1/1097349120*M[f[11]], 
 csv[{5, 5}, {10, 10}] -> 0, csv[{5, 6}, {10, 10}] -> M[f[13]]/82301184, 
 csv[{5, 7}, {10, 10}] -> 0, csv[{5, 8}, {10, 10}] -> 
  (-143*M[f[15]])/112837536, csv[{6, 0}, {10, 10}] -> 0, 
 csv[{6, 1}, {10, 10}] -> M[f[9]]/12070840320, csv[{6, 2}, {10, 10}] -> 0, 
 csv[{6, 3}, {10, 10}] -> M[f[11]]/731566080, csv[{6, 4}, {10, 10}] -> 0, 
 csv[{6, 5}, {10, 10}] -> -1/82301184*M[f[13]], csv[{6, 6}, {10, 10}] -> 0, 
 csv[{6, 7}, {10, 10}] -> (143*M[f[15]])/150450048, 
 csv[{6, 8}, {10, 10}] -> 0, csv[{7, 0}, {10, 10}] -> -1/1724405760*M[f[9]], 
 csv[{7, 1}, {10, 10}] -> 0, csv[{7, 2}, {10, 10}] -> -1/313528320*M[f[11]], 
 csv[{7, 3}, {10, 10}] -> 0, csv[{7, 4}, {10, 10}] -> M[f[13]]/58786560, 
 csv[{7, 5}, {10, 10}] -> 0, csv[{7, 6}, {10, 10}] -> 
  (-143*M[f[15]])/150450048, csv[{7, 7}, {10, 10}] -> 0, 
 csv[{7, 8}, {10, 10}] -> (2431*M[f[17]])/4687632, 
 csv[{8, 0}, {10, 10}] -> 0, csv[{8, 1}, {10, 10}] -> M[f[11]]/78382080, 
 csv[{8, 2}, {10, 10}] -> 0, csv[{8, 3}, {10, 10}] -> -1/29393280*M[f[13]], 
 csv[{8, 4}, {10, 10}] -> 0, csv[{8, 5}, {10, 10}] -> 
  (143*M[f[15]])/112837536, csv[{8, 6}, {10, 10}] -> 0, 
 csv[{8, 7}, {10, 10}] -> (-2431*M[f[17]])/4687632, 
 csv[{8, 8}, {10, 10}] -> (4*M[f[9], f[9]])/81}


==> anc/csvDepth3.txt <==
{csv[{0, 0, 0}, {4, 4, 10}] -> -1/5587074662400*zeta[3], 
 csv[{0, 0, 1}, {4, 4, 10}] -> 0, csv[{0, 0, 2}, {4, 4, 10}] -> 0, 
 csv[{0, 0, 3}, {4, 4, 10}] -> -1/108637562880*zeta[3]^2, 
 csv[{0, 0, 4}, {4, 4, 10}] -> 0, csv[{0, 0, 5}, {4, 4, 10}] -> 0, 
 csv[{0, 0, 6}, {4, 4, 10}] -> -1/130636800*zeta[9], 
 csv[{0, 0, 7}, {4, 4, 10}] -> -1/3079296*(zeta[3]*zeta[7]), 
 csv[{0, 0, 8}, {4, 4, 10}] -> MZV[3, 3, 5]/320760 - 
   (Pi^6*zeta[5])/121247280 - (zeta[3]^2*zeta[5])/128304 + 
   (Pi^4*zeta[7])/9622800 + (Pi^2*zeta[9])/42768 - (2243*zeta[11])/9622800, 
 csv[{0, 1, 0}, {4, 4, 10}] -> 0, csv[{0, 1, 1}, {4, 4, 10}] -> 
  -1/74494328832*zeta[5], csv[{0, 1, 2}, {4, 4, 10}] -> 
  zeta[3]^2/54318781440, csv[{0, 1, 3}, {4, 4, 10}] -> 0, 
 csv[{0, 1, 4}, {4, 4, 10}] -> 0, csv[{0, 1, 5}, {4, 4, 10}] -> 
  zeta[9]/391910400, csv[{0, 1, 6}, {4, 4, 10}] -> 
  (zeta[3]*zeta[7])/10777536, csv[{0, 1, 7}, {4, 4, 10}] -> 
  -1/2566080*MZV[3, 3, 5] + (Pi^6*zeta[5])/969978240 + 
   (zeta[3]^2*zeta[5])/1026432 - (Pi^4*zeta[7])/76982400 - 
   (Pi^2*zeta[9])/342144 + (19033*zeta[11])/615859200, 
 csv[{0, 1, 8}, {4, 4, 10}] -> (25*zeta[5]*zeta[7])/192456 + 
   (zeta[3]*zeta[9])/19440, csv[{0, 2, 0}, {4, 4, 10}] -> zeta[5]/4655895552, 
 csv[{0, 2, 1}, {4, 4, 10}] -> -1/15519651840*zeta[3]^2, 
 csv[{0, 2, 2}, {4, 4, 10}] -> 0, csv[{0, 2, 3}, {4, 4, 10}] -> 0, 
 csv[{0, 2, 4}, {4, 4, 10}] -> -1/653184000*zeta[9], 
 csv[{0, 2, 5}, {4, 4, 10}] -> -1/21555072*(zeta[3]*zeta[7]), 
 csv[{0, 2, 6}, {4, 4, 10}] -> MZV[3, 3, 5]/8981280 - 
   (Pi^6*zeta[5])/3394923840 - (zeta[3]^2*zeta[5])/3592512 + 
   (Pi^4*zeta[7])/269438400 + (Pi^2*zeta[9])/1197504 - 
   (10061*zeta[11])/1077753600, csv[{0, 2, 7}, {4, 4, 10}] -> 
  (-25*zeta[5]*zeta[7])/769824, csv[{0, 2, 8}, {4, 4, 10}] -> 
  varpi[{4, 2}, {4, 14}]/4041576000, csv[{1, 0, 0}, {4, 4, 10}] -> 0, 
 csv[{1, 0, 1}, {4, 4, 10}] -> zeta[5]/74494328832, 
 csv[{1, 0, 2}, {4, 4, 10}] -> zeta[3]^2/54318781440, 
 csv[{1, 0, 3}, {4, 4, 10}] -> 0, csv[{1, 0, 4}, {4, 4, 10}] -> 0, 
 csv[{1, 0, 5}, {4, 4, 10}] -> zeta[9]/783820800, 
 csv[{1, 0, 6}, {4, 4, 10}] -> (zeta[3]*zeta[7])/21555072, 
 csv[{1, 0, 7}, {4, 4, 10}] -> -1/2566080*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/969978240 + (zeta[3]^2*zeta[5])/1026432 - 
   (Pi^4*zeta[7])/76982400 - (Pi^2*zeta[9])/342144 + 
   (2243*zeta[11])/76982400, csv[{1, 0, 8}, {4, 4, 10}] -> 
  (-25*zeta[5]*zeta[7])/192456 + (203*zeta[3]*zeta[9])/5773680, 
 csv[{1, 1, 0}, {4, 4, 10}] -> 0, csv[{1, 1, 1}, {4, 4, 10}] -> 
  -1/15519651840*zeta[3]^2, csv[{1, 1, 2}, {4, 4, 10}] -> 0, 
 csv[{1, 1, 3}, {4, 4, 10}] -> 0, csv[{1, 1, 4}, {4, 4, 10}] -> 
  -1/1306368000*zeta[9], csv[{1, 1, 5}, {4, 4, 10}] -> 
  -1/43110144*(zeta[3]*zeta[7]), csv[{1, 1, 6}, {4, 4, 10}] -> 
  MZV[3, 3, 5]/8981280 - (Pi^6*zeta[5])/3394923840 - 
   (zeta[3]^2*zeta[5])/3592512 + (Pi^4*zeta[7])/269438400 + 
   (Pi^2*zeta[9])/1197504 - (36977*zeta[11])/4311014400, 
 csv[{1, 1, 7}, {4, 4, 10}] -> (-25*zeta[3]*zeta[9])/2309472, 
 csv[{1, 1, 8}, {4, 4, 10}] -> -1/40415760000*varpi[{4, 2}, {4, 14}] - 
   (3737*zeta[13])/11880000, csv[{1, 2, 0}, {4, 4, 10}] -> 
  zeta[3]^2/1939956480, csv[{1, 2, 1}, {4, 4, 10}] -> 0, 
 csv[{1, 2, 2}, {4, 4, 10}] -> 0, csv[{1, 2, 3}, {4, 4, 10}] -> 
  zeta[9]/1306368000, csv[{1, 2, 4}, {4, 4, 10}] -> 
  (zeta[3]*zeta[7])/53887680, csv[{1, 2, 5}, {4, 4, 10}] -> 
  -1/17962560*MZV[3, 3, 5] + (Pi^6*zeta[5])/6789847680 + 
   (zeta[3]^2*zeta[5])/7185024 - (Pi^4*zeta[7])/538876800 - 
   (Pi^2*zeta[9])/2395008 + (2719*zeta[11])/615859200, 
 csv[{1, 2, 6}, {4, 4, 10}] -> (25*zeta[5]*zeta[7])/5388768 + 
   (25*zeta[3]*zeta[9])/8083152, csv[{1, 2, 7}, {4, 4, 10}] -> 
  -1/40415760000*varpi[{4, 2}, {4, 14}] + (3737*zeta[13])/47520000, 
 csv[{1, 2, 8}, {4, 4, 10}] -> (-5*zeta[5]*zeta[9])/972 - 
   (2275*zeta[3]*zeta[11])/1343304, csv[{2, 0, 0}, {4, 4, 10}] -> 
  -1/4655895552*zeta[5], csv[{2, 0, 1}, {4, 4, 10}] -> 
  -1/15519651840*zeta[3]^2, csv[{2, 0, 2}, {4, 4, 10}] -> 0, 
 csv[{2, 0, 3}, {4, 4, 10}] -> 0, csv[{2, 0, 4}, {4, 4, 10}] -> 
  -1/1959552000*zeta[9], csv[{2, 0, 5}, {4, 4, 10}] -> 
  -1/64665216*(zeta[3]*zeta[7]), csv[{2, 0, 6}, {4, 4, 10}] -> 
  MZV[3, 3, 5]/8981280 - (Pi^6*zeta[5])/3394923840 - 
   (zeta[3]^2*zeta[5])/3592512 + (Pi^4*zeta[7])/269438400 + 
   (Pi^2*zeta[9])/1197504 - (2243*zeta[11])/269438400, 
 csv[{2, 0, 7}, {4, 4, 10}] -> (25*zeta[5]*zeta[7])/769824 - 
   (203*zeta[3]*zeta[9])/23094720, csv[{2, 0, 8}, {4, 4, 10}] -> 
  (5*MZV[3, 3, 7])/56133 - (2*MZV[3, 5, 5])/18711 + 
   varpi[{4, 2}, {4, 14}]/181870920000 - (4*Pi^6*zeta[7])/10609137 + 
   (5*zeta[3]^2*zeta[7])/8019 - (Pi^4*zeta[9])/505197 + 
   (5*Pi^2*zeta[11])/8748 - (7221587*zeta[13])/1683990000, 
 csv[{2, 1, 0}, {4, 4, 10}] -> zeta[3]^2/1939956480, 
 csv[{2, 1, 1}, {4, 4, 10}] -> 0, csv[{2, 1, 2}, {4, 4, 10}] -> 0, 
 csv[{2, 1, 3}, {4, 4, 10}] -> zeta[9]/1959552000, 
 csv[{2, 1, 4}, {4, 4, 10}] -> (zeta[3]*zeta[7])/80831520, 
 csv[{2, 1, 5}, {4, 4, 10}] -> -1/17962560*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/6789847680 + (zeta[3]^2*zeta[5])/7185024 - 
   (Pi^4*zeta[7])/538876800 - (Pi^2*zeta[9])/2395008 + 
   (18307*zeta[11])/4311014400, csv[{2, 1, 6}, {4, 4, 10}] -> 
  (-25*zeta[5]*zeta[7])/5388768 + (703*zeta[3]*zeta[9])/161663040, 
 csv[{2, 1, 7}, {4, 4, 10}] -> (-5*MZV[3, 3, 7])/449064 + 
   MZV[3, 5, 5]/74844 + varpi[{4, 2}, {4, 14}]/181870920000 + 
   (Pi^6*zeta[7])/21218274 - (5*zeta[3]^2*zeta[7])/64152 + 
   (Pi^4*zeta[9])/4041576 - (5*Pi^2*zeta[11])/69984 + 
   (16562053*zeta[13])/26943840000, csv[{2, 1, 8}, {4, 4, 10}] -> 
  (5*zeta[5]*zeta[9])/972 - (51479*zeta[3]*zeta[11])/36940860, 
 csv[{2, 2, 0}, {4, 4, 10}] -> 0, csv[{2, 2, 1}, {4, 4, 10}] -> 0, 
 csv[{2, 2, 2}, {4, 4, 10}] -> -1/1175731200*zeta[9], 
 csv[{2, 2, 3}, {4, 4, 10}] -> -1/64665216*(zeta[3]*zeta[7]), 
 csv[{2, 2, 4}, {4, 4, 10}] -> MZV[3, 3, 5]/22453200 - 
   (Pi^6*zeta[5])/8487309600 - (zeta[3]^2*zeta[5])/8981280 + 
   (Pi^4*zeta[7])/673596000 + (Pi^2*zeta[9])/2993760 - 
   (1867*zeta[11])/538876800, csv[{2, 2, 5}, {4, 4, 10}] -> 
  (-401*zeta[3]*zeta[9])/161663040, csv[{2, 2, 6}, {4, 4, 10}] -> 
  (5*MZV[3, 3, 7])/1571724 - MZV[3, 5, 5]/261954 + 
   varpi[{4, 2}, {4, 14}]/181870920000 - (Pi^6*zeta[7])/74263959 + 
   (5*zeta[3]^2*zeta[7])/224532 - (Pi^4*zeta[9])/14145516 + 
   (5*Pi^2*zeta[11])/244944 - (4670233*zeta[13])/23575860000, 
 csv[{2, 2, 7}, {4, 4, 10}] -> (228083*zeta[3]*zeta[11])/295526880, 
 csv[{2, 2, 8}, {4, 4, 10}] -> (32*Pi^4*MZV[3, 3, 5])/1847043 + 
   (32*Pi^2*MZV[3, 3, 7])/615681 + (1310*MZV[3, 3, 9])/1847043 - 
   (224*Pi^2*MZV[3, 5, 5])/3078405 + (17203*MZV[5, 3, 7])/21548835 + 
   (32*MZV[1, 1, 3, 4, 6])/205227 + varpi[{2, 2}, {4, 14}]/4041576000 + 
   (725986*Pi^12*zeta[3])/107214612379875 - (64*Pi^4*MZV[3, 5]*zeta[3])/
    9235215 - (32*Pi^2*MZV[3, 7]*zeta[3])/205227 + 
   (928*MZV[3, 9]*zeta[3])/1847043 + (32*MZV[1, 1, 4, 6]*zeta[3])/205227 + 
   (16*Pi^6*zeta[3]^3)/64646505 - (32*zeta[3]^5)/3078405 - 
   (642484*Pi^10*zeta[5])/2016001258425 + (56*Pi^2*MZV[3, 5]*zeta[5])/
    205227 - (15868*MZV[3, 7]*zeta[5])/21548835 - 
   (92*Pi^4*zeta[3]^2*zeta[5])/9235215 - (128*Pi^2*zeta[3]*zeta[5]^2)/
    615681 + (9827*zeta[5]^3)/1958985 - (38992*Pi^8*zeta[7])/43636390875 - 
   (80*MZV[3, 5]*zeta[7])/18657 - (416*Pi^2*zeta[3]^2*zeta[7])/615681 - 
   (2368*zeta[3]*zeta[5]*zeta[7])/615681 + (19126*Pi^6*zeta[9])/205693425 - 
   (9253*zeta[3]^2*zeta[9])/1847043 - (187199*Pi^4*zeta[11])/387879030 + 
   (4645943*Pi^2*zeta[13])/36940860, csv[{0, 0, 0}, {4, 6, 8}] -> 
  zeta[3]/3292047360000, csv[{0, 0, 1}, {4, 6, 8}] -> 0, 
 csv[{0, 0, 2}, {4, 6, 8}] -> zeta[5]/685843200000, 
 csv[{0, 0, 3}, {4, 6, 8}] -> 0, csv[{0, 0, 4}, {4, 6, 8}] -> 
  zeta[7]/3048192000, csv[{0, 0, 5}, {4, 6, 8}] -> 
  (zeta[3]*zeta[5])/127008000, csv[{0, 0, 6}, {4, 6, 8}] -> 
  -1/10368000*zeta[9], csv[{0, 1, 0}, {4, 6, 8}] -> 0, 
 csv[{0, 1, 1}, {4, 6, 8}] -> -1/274337280000*zeta[5], 
 csv[{0, 1, 2}, {4, 6, 8}] -> 0, csv[{0, 1, 3}, {4, 6, 8}] -> 
  (-71*zeta[7])/853493760000, csv[{0, 1, 4}, {4, 6, 8}] -> 
  -1/317520000*(zeta[3]*zeta[5]), csv[{0, 1, 5}, {4, 6, 8}] -> 0, 
 csv[{0, 1, 6}, {4, 6, 8}] -> (-11*zeta[3]*zeta[7])/11854080, 
 csv[{0, 2, 0}, {4, 6, 8}] -> zeta[5]/45722880000, 
 csv[{0, 2, 1}, {4, 6, 8}] -> -1/96018048000*zeta[3]^2, 
 csv[{0, 2, 2}, {4, 6, 8}] -> -1/30005640000*zeta[7], 
 csv[{0, 2, 3}, {4, 6, 8}] -> (zeta[3]*zeta[5])/423360000, 
 csv[{0, 2, 4}, {4, 6, 8}] -> zeta[9]/155520000, 
 csv[{0, 2, 5}, {4, 6, 8}] -> (109*zeta[3]*zeta[7])/533433600, 
 csv[{0, 2, 6}, {4, 6, 8}] -> MZV[3, 3, 5]/2646000 - 
   (Pi^6*zeta[5])/1000188000 - (zeta[3]^2*zeta[5])/1058400 + 
   (Pi^4*zeta[7])/79380000 + (Pi^2*zeta[9])/352800 - 
   (9497*zeta[11])/381024000, csv[{0, 3, 0}, {4, 6, 8}] -> 
  zeta[3]^2/5334336000, csv[{0, 3, 1}, {4, 6, 8}] -> 
  (19*zeta[7])/51209625600, csv[{0, 3, 2}, {4, 6, 8}] -> 
  -1/317520000*(zeta[3]*zeta[5]), csv[{0, 3, 3}, {4, 6, 8}] -> 
  -1/103680000*zeta[9], csv[{0, 3, 4}, {4, 6, 8}] -> 
  (-109*zeta[3]*zeta[7])/889056000, csv[{0, 3, 5}, {4, 6, 8}] -> 
  -1/5292000*MZV[3, 3, 5] + (Pi^6*zeta[5])/2000376000 + 
   (zeta[3]^2*zeta[5])/2116800 - (Pi^4*zeta[7])/158760000 - 
   (Pi^2*zeta[9])/705600 + (9959*zeta[11])/762048000, 
 csv[{0, 3, 6}, {4, 6, 8}] -> (zeta[5]*zeta[7])/75600 + 
   (zeta[3]*zeta[9])/31752, csv[{0, 4, 0}, {4, 6, 8}] -> 
  (-239*zeta[7])/64012032000, csv[{0, 4, 1}, {4, 6, 8}] -> 
  (zeta[3]*zeta[5])/127008000, csv[{0, 4, 2}, {4, 6, 8}] -> zeta[9]/51840000, 
 csv[{0, 4, 3}, {4, 6, 8}] -> (109*zeta[3]*zeta[7])/889056000, 
 csv[{0, 4, 4}, {4, 6, 8}] -> MZV[3, 3, 5]/6615000 - 
   (Pi^6*zeta[5])/2500470000 - (zeta[3]^2*zeta[5])/2646000 + 
   (Pi^4*zeta[7])/198450000 + (Pi^2*zeta[9])/882000 - 
   (10421*zeta[11])/952560000, csv[{0, 4, 5}, {4, 6, 8}] -> 
  (zeta[5]*zeta[7])/226800 - (zeta[3]*zeta[9])/47628, 
 csv[{0, 4, 6}, {4, 6, 8}] -> MZV[3, 3, 7]/30870 - MZV[3, 5, 5]/25725 - 
   varpi[{4, 2}, {4, 14}]/1746360000 - (2*Pi^6*zeta[7])/14586075 + 
   (zeta[3]^2*zeta[7])/1470 - (Pi^4*zeta[9])/1389150 + 
   (11*Pi^2*zeta[11])/52920 - (4432333*zeta[13])/1111320000, 
 csv[{1, 0, 0}, {4, 6, 8}] -> 0, csv[{1, 0, 1}, {4, 6, 8}] -> 
  zeta[5]/548674560000, csv[{1, 0, 2}, {4, 6, 8}] -> 0, 
 csv[{1, 0, 3}, {4, 6, 8}] -> (-23*zeta[7])/142248960000, 
 csv[{1, 0, 4}, {4, 6, 8}] -> -1/635040000*(zeta[3]*zeta[5]), 
 csv[{1, 0, 5}, {4, 6, 8}] -> zeta[9]/62208000, 
 csv[{1, 0, 6}, {4, 6, 8}] -> -1/423360*zeta[5]^2 + 
   (19*zeta[3]*zeta[7])/7408800, csv[{1, 1, 0}, {4, 6, 8}] -> 
  -1/91445760000*zeta[5], csv[{1, 1, 1}, {4, 6, 8}] -> zeta[3]^2/64012032000, 
 csv[{1, 1, 2}, {4, 6, 8}] -> (23*zeta[7])/213373440000, 
 csv[{1, 1, 3}, {4, 6, 8}] -> (zeta[3]*zeta[5])/846720000, 
 csv[{1, 1, 4}, {4, 6, 8}] -> -1/311040000*zeta[9], 
 csv[{1, 1, 5}, {4, 6, 8}] -> zeta[5]^2/2540160 - 
   (41*zeta[3]*zeta[7])/355622400, csv[{1, 1, 6}, {4, 6, 8}] -> 
  -1/1764000*MZV[3, 3, 5] + (Pi^6*zeta[5])/666792000 + 
   (zeta[3]^2*zeta[5])/705600 - (Pi^4*zeta[7])/52920000 - 
   (Pi^2*zeta[9])/235200 + (7391*zeta[11])/169344000, 
 csv[{1, 2, 0}, {4, 6, 8}] -> -1/8001504000*zeta[3]^2, 
 csv[{1, 2, 1}, {4, 6, 8}] -> -1/27433728000*zeta[7], 
 csv[{1, 2, 2}, {4, 6, 8}] -> -1/635040000*(zeta[3]*zeta[5]), 
 csv[{1, 2, 3}, {4, 6, 8}] -> 0, csv[{1, 2, 4}, {4, 6, 8}] -> 
  -1/6350400*zeta[5]^2 + (zeta[3]*zeta[7])/190512000, 
 csv[{1, 2, 5}, {4, 6, 8}] -> MZV[3, 3, 5]/7938000 - 
   (Pi^6*zeta[5])/3000564000 - (zeta[3]^2*zeta[5])/3175200 + 
   (Pi^4*zeta[7])/238140000 + (Pi^2*zeta[9])/1058400 - 
   (1901*zeta[11])/182891520, csv[{1, 2, 6}, {4, 6, 8}] -> 
  -1/47628*(zeta[3]*zeta[9]), csv[{1, 3, 0}, {4, 6, 8}] -> 
  (-137*zeta[7])/128024064000, csv[{1, 3, 1}, {4, 6, 8}] -> 
  (zeta[3]*zeta[5])/254016000, csv[{1, 3, 2}, {4, 6, 8}] -> 
  zeta[9]/311040000, csv[{1, 3, 3}, {4, 6, 8}] -> 
  zeta[5]^2/8467200 + (19*zeta[3]*zeta[7])/711244800, 
 csv[{1, 3, 4}, {4, 6, 8}] -> -1/26460000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/10001880000 + (zeta[3]^2*zeta[5])/10584000 - 
   (Pi^4*zeta[7])/793800000 - (Pi^2*zeta[9])/3528000 + 
   (27607*zeta[11])/7620480000, csv[{1, 3, 5}, {4, 6, 8}] -> 
  -1/453600*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/190512, 
 csv[{1, 3, 6}, {4, 6, 8}] -> -1/123480*MZV[3, 3, 7] + MZV[3, 5, 5]/102900 + 
   varpi[{4, 2}, {4, 14}]/17463600000 + (Pi^6*zeta[7])/29172150 - 
   (zeta[3]^2*zeta[7])/5880 + (Pi^4*zeta[9])/5556600 - 
   (11*Pi^2*zeta[11])/211680 + (795911*zeta[13])/1389150000, 
 csv[{1, 4, 0}, {4, 6, 8}] -> -1/42336000*(zeta[3]*zeta[5]), 
 csv[{1, 4, 1}, {4, 6, 8}] -> -1/62208000*zeta[9], 
 csv[{1, 4, 2}, {4, 6, 8}] -> -1/6350400*zeta[5]^2 - 
   (17*zeta[3]*zeta[7])/222264000, csv[{1, 4, 3}, {4, 6, 8}] -> 
  (-451*zeta[11])/508032000, csv[{1, 4, 4}, {4, 6, 8}] -> 
  (zeta[5]*zeta[7])/1134000, csv[{1, 4, 5}, {4, 6, 8}] -> 
  varpi[{4, 2}, {4, 14}]/17463600000 + (448909*zeta[13])/1587600000, 
 csv[{1, 4, 6}, {4, 6, 8}] -> -1/360*zeta[7]^2 - 
   (143*zeta[3]*zeta[11])/248760, csv[{2, 0, 0}, {4, 6, 8}] -> 
  zeta[5]/45722880000, csv[{2, 0, 1}, {4, 6, 8}] -> -1/16003008000*zeta[3]^2, 
 csv[{2, 0, 2}, {4, 6, 8}] -> (103*zeta[7])/320060160000, 
 csv[{2, 0, 3}, {4, 6, 8}] -> (zeta[3]*zeta[5])/1270080000, 
 csv[{2, 0, 4}, {4, 6, 8}] -> -1/155520000*zeta[9], 
 csv[{2, 0, 5}, {4, 6, 8}] -> zeta[5]^2/1270080 - 
   (11*zeta[3]*zeta[7])/7408800, csv[{2, 0, 6}, {4, 6, 8}] -> 
  MZV[3, 3, 5]/220500 - (Pi^6*zeta[5])/83349000 - (zeta[3]^2*zeta[5])/88200 + 
   (Pi^4*zeta[7])/6615000 + (Pi^2*zeta[9])/29400 - 
   (44533*zeta[11])/127008000, csv[{2, 1, 0}, {4, 6, 8}] -> 
  zeta[3]^2/5334336000, csv[{2, 1, 1}, {4, 6, 8}] -> 
  (-151*zeta[7])/256048128000, csv[{2, 1, 2}, {4, 6, 8}] -> 
  -1/952560000*(zeta[3]*zeta[5]), csv[{2, 1, 3}, {4, 6, 8}] -> 
  zeta[9]/311040000, csv[{2, 1, 4}, {4, 6, 8}] -> 
  -1/3175200*zeta[5]^2 + (61*zeta[3]*zeta[7])/177811200, 
 csv[{2, 1, 5}, {4, 6, 8}] -> -1/1764000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/666792000 + (zeta[3]^2*zeta[5])/705600 - 
   (Pi^4*zeta[7])/52920000 - (Pi^2*zeta[9])/235200 + 
   (66893*zeta[11])/1524096000, csv[{2, 1, 6}, {4, 6, 8}] -> 
  -1/75600*(zeta[5]*zeta[7]) + (347*zeta[3]*zeta[9])/6350400, 
 csv[{2, 2, 0}, {4, 6, 8}] -> (223*zeta[7])/96018048000, 
 csv[{2, 2, 1}, {4, 6, 8}] -> (zeta[3]*zeta[5])/381024000, 
 csv[{2, 2, 2}, {4, 6, 8}] -> -1/466560000*zeta[9], 
 csv[{2, 2, 3}, {4, 6, 8}] -> zeta[5]^2/4233600 - 
   (929*zeta[3]*zeta[7])/5334336000, csv[{2, 2, 4}, {4, 6, 8}] -> 
  MZV[3, 3, 5]/5670000 - (Pi^6*zeta[5])/2143260000 - 
   (zeta[3]^2*zeta[5])/2268000 + (Pi^4*zeta[7])/170100000 + 
   (Pi^2*zeta[9])/756000 - (76577*zeta[11])/5715360000, 
 csv[{2, 2, 5}, {4, 6, 8}] -> (zeta[5]*zeta[7])/226800 - 
   (641*zeta[3]*zeta[9])/57153600, csv[{2, 2, 6}, {4, 6, 8}] -> 
  MZV[3, 3, 7]/185220 - MZV[3, 5, 5]/154350 - varpi[{4, 2}, {4, 14}]/
    78586200000 - (Pi^6*zeta[7])/43758225 + (zeta[3]^2*zeta[7])/8820 - 
   (Pi^4*zeta[9])/8334900 + (11*Pi^2*zeta[11])/317520 - 
   (1863773*zeta[13])/8334900000, csv[{2, 3, 0}, {4, 6, 8}] -> 
  -1/63504000*(zeta[3]*zeta[5]), csv[{2, 3, 1}, {4, 6, 8}] -> 0, 
 csv[{2, 3, 2}, {4, 6, 8}] -> -1/3175200*zeta[5]^2 + 
   (139*zeta[3]*zeta[7])/889056000, csv[{2, 3, 3}, {4, 6, 8}] -> 
  -1/8820000*MZV[3, 3, 5] + (Pi^6*zeta[5])/3333960000 + 
   (zeta[3]^2*zeta[5])/3528000 - (Pi^4*zeta[7])/264600000 - 
   (Pi^2*zeta[9])/1176000 + (41849*zeta[11])/5080320000, 
 csv[{2, 3, 4}, {4, 6, 8}] -> -1/567000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/216000, csv[{2, 3, 5}, {4, 6, 8}] -> 
  -1/78586200000*varpi[{4, 2}, {4, 14}] - (62851*zeta[13])/793800000, 
 csv[{2, 3, 6}, {4, 6, 8}] -> zeta[7]^2/720 - (1927*zeta[3]*zeta[11])/
    2902200, csv[{2, 4, 0}, {4, 6, 8}] -> zeta[9]/31104000, 
 csv[{2, 4, 1}, {4, 6, 8}] -> zeta[5]^2/1270080 - (zeta[3]*zeta[7])/4233600, 
 csv[{2, 4, 2}, {4, 6, 8}] -> MZV[3, 3, 5]/6615000 - 
   (Pi^6*zeta[5])/2500470000 - (zeta[3]^2*zeta[5])/2646000 + 
   (Pi^4*zeta[7])/198450000 + (Pi^2*zeta[9])/882000 - 
   (6599*zeta[11])/635040000, csv[{2, 4, 3}, {4, 6, 8}] -> 
  (zeta[5]*zeta[7])/756000 - (zeta[3]*zeta[9])/216000, 
 csv[{2, 4, 4}, {4, 6, 8}] -> -1/78586200000*varpi[{4, 2}, {4, 14}] - 
   (209*zeta[13])/4200000, csv[{2, 4, 5}, {4, 6, 8}] -> 
  (16567*zeta[3]*zeta[11])/26119800, csv[{2, 4, 6}, {4, 6, 8}] -> 
  (-32*Pi^4*MZV[3, 3, 5])/798105 - (32*Pi^2*MZV[3, 3, 7])/266035 + 
   (3412*MZV[3, 3, 9])/7182945 + (32*Pi^2*MZV[3, 5, 5])/190025 + 
   (58001*MZV[5, 3, 7])/83801025 - (96*MZV[1, 1, 3, 4, 6])/266035 - 
   varpi[{2, 2}, {4, 14}]/1746360000 - (725986*Pi^12*zeta[3])/
    46327301645625 + (64*Pi^4*MZV[3, 5]*zeta[3])/3990525 + 
   (96*Pi^2*MZV[3, 7]*zeta[3])/266035 - (928*MZV[3, 9]*zeta[3])/798105 - 
   (96*MZV[1, 1, 4, 6]*zeta[3])/266035 - (16*Pi^6*zeta[3]^3)/27933675 + 
   (32*zeta[3]^5)/1330175 + (1714624*Pi^10*zeta[5])/2613334964625 - 
   (24*Pi^2*MZV[3, 5]*zeta[5])/38005 - (70016*MZV[3, 7]*zeta[5])/83801025 + 
   (92*Pi^4*zeta[3]^2*zeta[5])/3990525 + (128*Pi^2*zeta[3]*zeta[5]^2)/
    266035 - (107791*zeta[5]^3)/7618275 - (57847*Pi^8*zeta[7])/56565691875 + 
   (2218*MZV[3, 5]*zeta[7])/362775 + (416*Pi^2*zeta[3]^2*zeta[7])/266035 - 
   (8098*zeta[3]*zeta[5]*zeta[7])/798105 - (4933001*Pi^6*zeta[9])/
    21597809625 - (2710*zeta[3]^2*zeta[9])/159621 + 
   (8495287*Pi^4*zeta[11])/1508418450 + (916807*Pi^2*zeta[13])/6840900 - 
   (10392379*zeta[15])/2268000, csv[{0, 0, 0}, {4, 8, 6}] -> 
  zeta[3]/4608866304000, csv[{0, 0, 1}, {4, 8, 6}] -> 0, 
 csv[{0, 0, 2}, {4, 8, 6}] -> -1/152409600000*zeta[5], 
 csv[{0, 0, 3}, {4, 8, 6}] -> 0, csv[{0, 0, 4}, {4, 8, 6}] -> 
  -1/1143072000*zeta[7], csv[{0, 1, 0}, {4, 8, 6}] -> 0, 
 csv[{0, 1, 1}, {4, 8, 6}] -> zeta[5]/514382400000, 
 csv[{0, 1, 2}, {4, 8, 6}] -> 0, csv[{0, 1, 3}, {4, 8, 6}] -> 
  zeta[7]/4572288000, csv[{0, 1, 4}, {4, 8, 6}] -> 
  -1/190512000*(zeta[3]*zeta[5]), csv[{0, 2, 0}, {4, 8, 6}] -> 
  (-17*zeta[5])/16460236800000, csv[{0, 2, 1}, {4, 8, 6}] -> 0, 
 csv[{0, 2, 2}, {4, 8, 6}] -> -1/6858432000*zeta[7], 
 csv[{0, 2, 3}, {4, 8, 6}] -> (17*zeta[3]*zeta[5])/3810240000, 
 csv[{0, 2, 4}, {4, 8, 6}] -> (-1969*zeta[9])/205752960000, 
 csv[{0, 3, 0}, {4, 8, 6}] -> 0, csv[{0, 3, 1}, {4, 8, 6}] -> 
  (19*zeta[7])/91445760000, csv[{0, 3, 2}, {4, 8, 6}] -> 
  -1/272160000*(zeta[3]*zeta[5]), csv[{0, 3, 3}, {4, 8, 6}] -> 
  (323*zeta[9])/137168640000, csv[{0, 3, 4}, {4, 8, 6}] -> 
  (-17*zeta[3]*zeta[7])/127008000, csv[{0, 4, 0}, {4, 8, 6}] -> 
  -1/1428840000*zeta[7], csv[{0, 4, 1}, {4, 8, 6}] -> 
  (11*zeta[3]*zeta[5])/1905120000, csv[{0, 4, 2}, {4, 8, 6}] -> 
  (677*zeta[9])/205752960000, csv[{0, 4, 3}, {4, 8, 6}] -> 
  (17*zeta[3]*zeta[7])/127008000, csv[{0, 4, 4}, {4, 8, 6}] -> 
  (11*zeta[11])/12096000, csv[{0, 5, 0}, {4, 8, 6}] -> 
  -1/47628000*(zeta[3]*zeta[5]), csv[{0, 5, 1}, {4, 8, 6}] -> 
  -1/41150592*zeta[9], csv[{0, 5, 2}, {4, 8, 6}] -> 
  (-17*zeta[3]*zeta[7])/76204800, csv[{0, 5, 3}, {4, 8, 6}] -> 
  (-11*zeta[11])/20736000, csv[{0, 5, 4}, {4, 8, 6}] -> 
  (89*zeta[5]*zeta[7])/6804000 + (zeta[3]*zeta[9])/64800, 
 csv[{0, 6, 0}, {4, 8, 6}] -> (3323*zeta[9])/13716864000, 
 csv[{0, 6, 1}, {4, 8, 6}] -> (17*zeta[3]*zeta[7])/25401600, 
 csv[{0, 6, 2}, {4, 8, 6}] -> (-11*zeta[11])/72576000, 
 csv[{0, 6, 3}, {4, 8, 6}] -> (zeta[5]*zeta[7])/4536000 - 
   (zeta[3]*zeta[9])/43200, csv[{0, 6, 4}, {4, 8, 6}] -> 
  -1/52500*MZV[3, 5, 5] + varpi[{4, 2}, {4, 14}]/1746360000 - 
   (MZV[3, 5]*zeta[5])/10500 + (zeta[3]*zeta[5]^2)/2100 - 
   (Pi^4*zeta[9])/189000 - (11*Pi^2*zeta[11])/25200 + 
   (103213*zeta[13])/15120000, csv[{1, 0, 0}, {4, 8, 6}] -> 0, 
 csv[{1, 0, 1}, {4, 8, 6}] -> zeta[5]/1371686400000, 
 csv[{1, 0, 2}, {4, 8, 6}] -> 0, csv[{1, 0, 3}, {4, 8, 6}] -> 
  -1/9144576000*zeta[7], csv[{1, 0, 4}, {4, 8, 6}] -> 
  (zeta[3]*zeta[5])/127008000, csv[{1, 1, 0}, {4, 8, 6}] -> 
  (-11*zeta[5])/32920473600000, csv[{1, 1, 1}, {4, 8, 6}] -> 0, 
 csv[{1, 1, 2}, {4, 8, 6}] -> zeta[7]/13716864000, 
 csv[{1, 1, 3}, {4, 8, 6}] -> (-11*zeta[3]*zeta[5])/1524096000, 
 csv[{1, 1, 4}, {4, 8, 6}] -> (523*zeta[9])/82301184000, 
 csv[{1, 2, 0}, {4, 8, 6}] -> 0, csv[{1, 2, 1}, {4, 8, 6}] -> 
  -1/11430720000*zeta[7], csv[{1, 2, 2}, {4, 8, 6}] -> 
  (19*zeta[3]*zeta[5])/5715360000, csv[{1, 2, 3}, {4, 8, 6}] -> 
  (-323*zeta[9])/411505920000, csv[{1, 2, 4}, {4, 8, 6}] -> 
  zeta[5]^2/6350400 + (zeta[3]*zeta[7])/6350400, 
 csv[{1, 3, 0}, {4, 8, 6}] -> zeta[7]/4572288000, 
 csv[{1, 3, 1}, {4, 8, 6}] -> -1/317520000*(zeta[3]*zeta[5]), 
 csv[{1, 3, 2}, {4, 8, 6}] -> 0, csv[{1, 3, 3}, {4, 8, 6}] -> 
  -1/8467200*zeta[5]^2 - (43*zeta[3]*zeta[7])/508032000, 
 csv[{1, 3, 4}, {4, 8, 6}] -> (11*zeta[11])/29030400, 
 csv[{1, 4, 0}, {4, 8, 6}] -> (13*zeta[3]*zeta[5])/1905120000, 
 csv[{1, 4, 1}, {4, 8, 6}] -> (-677*zeta[9])/411505920000, 
 csv[{1, 4, 2}, {4, 8, 6}] -> zeta[5]^2/6350400 + 
   (13*zeta[3]*zeta[7])/190512000, csv[{1, 4, 3}, {4, 8, 6}] -> 
  (-11*zeta[11])/18144000, csv[{1, 4, 4}, {4, 8, 6}] -> 
  -1/340200*(zeta[5]*zeta[7]) - (zeta[3]*zeta[9])/162000, 
 csv[{1, 5, 0}, {4, 8, 6}] -> (2677*zeta[9])/82301184000, 
 csv[{1, 5, 1}, {4, 8, 6}] -> -1/2540160*zeta[5]^2 - 
   (zeta[3]*zeta[7])/16934400, csv[{1, 5, 2}, {4, 8, 6}] -> 
  (517*zeta[11])/435456000, csv[{1, 5, 3}, {4, 8, 6}] -> 
  (11*zeta[5]*zeta[7])/27216000 + (zeta[3]*zeta[9])/259200, 
 csv[{1, 5, 4}, {4, 8, 6}] -> MZV[3, 5, 5]/315000 - 
   varpi[{4, 2}, {4, 14}]/17463600000 + (MZV[3, 5]*zeta[5])/63000 - 
   (zeta[3]*zeta[5]^2)/12600 + (Pi^4*zeta[9])/1134000 + 
   (11*Pi^2*zeta[11])/151200 - (55021*zeta[13])/50400000, 
 csv[{1, 6, 0}, {4, 8, 6}] -> zeta[5]^2/423360 - (zeta[3]*zeta[7])/3175200, 
 csv[{1, 6, 1}, {4, 8, 6}] -> (-253*zeta[11])/72576000, 
 csv[{1, 6, 2}, {4, 8, 6}] -> -1/1134000*(zeta[5]*zeta[7]), 
 csv[{1, 6, 3}, {4, 8, 6}] -> -1/17463600000*varpi[{4, 2}, {4, 14}] - 
   (5219*zeta[13])/75600000, csv[{1, 6, 4}, {4, 8, 6}] -> 
  -1/378*(zeta[5]*zeta[9]) - (143*zeta[3]*zeta[11])/348264, 
 csv[{2, 0, 0}, {4, 8, 6}] -> -1/5486745600000*zeta[5], 
 csv[{2, 0, 1}, {4, 8, 6}] -> 0, csv[{2, 0, 2}, {4, 8, 6}] -> 
  -1/6858432000*zeta[7], csv[{2, 0, 3}, {4, 8, 6}] -> 
  (zeta[3]*zeta[5])/28224000, csv[{2, 0, 4}, {4, 8, 6}] -> 
  (-841*zeta[9])/13716864000, csv[{2, 1, 0}, {4, 8, 6}] -> 0, 
 csv[{2, 1, 1}, {4, 8, 6}] -> zeta[7]/9144576000, 
 csv[{2, 1, 2}, {4, 8, 6}] -> -1/142884000*(zeta[3]*zeta[5]), 
 csv[{2, 1, 3}, {4, 8, 6}] -> zeta[9]/82301184, 
 csv[{2, 1, 4}, {4, 8, 6}] -> -1/1270080*zeta[5]^2 - 
   (zeta[3]*zeta[7])/4233600, csv[{2, 2, 0}, {4, 8, 6}] -> 
  -1/5715360000*zeta[7], csv[{2, 2, 1}, {4, 8, 6}] -> 
  (zeta[3]*zeta[5])/272160000, csv[{2, 2, 2}, {4, 8, 6}] -> 
  (-1559*zeta[9])/205752960000, csv[{2, 2, 3}, {4, 8, 6}] -> 
  zeta[5]^2/3175200 + (zeta[3]*zeta[7])/25401600, 
 csv[{2, 2, 4}, {4, 8, 6}] -> -1/6615000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/2500470000 + (zeta[3]^2*zeta[5])/2646000 - 
   (Pi^4*zeta[7])/198450000 - (Pi^2*zeta[9])/882000 + 
   (4271*zeta[11])/423360000, csv[{2, 3, 0}, {4, 8, 6}] -> 
  -1/211680000*(zeta[3]*zeta[5]), csv[{2, 3, 1}, {4, 8, 6}] -> 
  (1559*zeta[9])/137168640000, csv[{2, 3, 2}, {4, 8, 6}] -> 
  -1/4233600*zeta[5]^2 + (13*zeta[3]*zeta[7])/762048000, 
 csv[{2, 3, 3}, {4, 8, 6}] -> MZV[3, 3, 5]/8820000 - 
   (Pi^6*zeta[5])/3333960000 - (zeta[3]^2*zeta[5])/3528000 + 
   (Pi^4*zeta[7])/264600000 + (Pi^2*zeta[9])/1176000 - 
   (78803*zeta[11])/10160640000, csv[{2, 3, 4}, {4, 8, 6}] -> 
  (zeta[5]*zeta[7])/4536000 + (zeta[3]*zeta[9])/108000, 
 csv[{2, 4, 0}, {4, 8, 6}] -> (-8677*zeta[9])/205752960000, 
 csv[{2, 4, 1}, {4, 8, 6}] -> zeta[5]^2/3175200 - 
   (13*zeta[3]*zeta[7])/127008000, csv[{2, 4, 2}, {4, 8, 6}] -> 
  -1/6615000*MZV[3, 3, 5] + (Pi^6*zeta[5])/2500470000 + 
   (zeta[3]^2*zeta[5])/2646000 - (Pi^4*zeta[7])/198450000 - 
   (Pi^2*zeta[9])/882000 + (81883*zeta[11])/7620480000, 
 csv[{2, 4, 3}, {4, 8, 6}] -> (17*zeta[5]*zeta[7])/13608000 - 
   (zeta[3]*zeta[9])/162000, csv[{2, 4, 4}, {4, 8, 6}] -> 
  -1/787500*MZV[3, 5, 5] + varpi[{4, 2}, {4, 14}]/78586200000 - 
   (MZV[3, 5]*zeta[5])/157500 + (zeta[3]*zeta[5]^2)/31500 - 
   (Pi^4*zeta[9])/2835000 - (11*Pi^2*zeta[11])/378000 + 
   (1283*zeta[13])/3024000, csv[{2, 5, 0}, {4, 8, 6}] -> 
  -1/1270080*zeta[5]^2 + (zeta[3]*zeta[7])/1587600, 
 csv[{2, 5, 1}, {4, 8, 6}] -> MZV[3, 3, 5]/2646000 - 
   (Pi^6*zeta[5])/1000188000 - (zeta[3]^2*zeta[5])/1058400 + 
   (Pi^4*zeta[7])/79380000 + (Pi^2*zeta[9])/352800 - 
   (42751*zeta[11])/1524096000, csv[{2, 5, 2}, {4, 8, 6}] -> 
  -1/425250*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/129600, 
 csv[{2, 5, 3}, {4, 8, 6}] -> varpi[{4, 2}, {4, 14}]/78586200000 + 
   (293*zeta[13])/18900000, csv[{2, 5, 4}, {4, 8, 6}] -> 
  (zeta[5]*zeta[9])/1134 - (12277*zeta[3]*zeta[11])/26119800, 
 csv[{2, 6, 0}, {4, 8, 6}] -> -1/441000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/166698000 + (zeta[3]^2*zeta[5])/176400 - 
   (Pi^4*zeta[7])/13230000 - (Pi^2*zeta[9])/58800 + 
   (22261*zeta[11])/127008000, csv[{2, 6, 1}, {4, 8, 6}] -> 
  (zeta[5]*zeta[7])/126000 - (zeta[3]*zeta[9])/43200, 
 csv[{2, 6, 2}, {4, 8, 6}] -> varpi[{4, 2}, {4, 14}]/78586200000 + 
   (1703*zeta[13])/113400000, csv[{2, 6, 3}, {4, 8, 6}] -> 
  (1321*zeta[3]*zeta[11])/1451100, csv[{2, 6, 4}, {4, 8, 6}] -> 
  (32*Pi^4*MZV[3, 3, 5])/798105 + (32*Pi^2*MZV[3, 3, 7])/266035 - 
   (3412*MZV[3, 3, 9])/7182945 - (32*Pi^2*MZV[3, 5, 5])/190025 - 
   (35198*MZV[5, 3, 7])/83801025 + (96*MZV[1, 1, 3, 4, 6])/266035 + 
   varpi[{2, 2}, {4, 14}]/1746360000 + (725986*Pi^12*zeta[3])/
    46327301645625 - (64*Pi^4*MZV[3, 5]*zeta[3])/3990525 - 
   (96*Pi^2*MZV[3, 7]*zeta[3])/266035 + (928*MZV[3, 9]*zeta[3])/798105 + 
   (96*MZV[1, 1, 4, 6]*zeta[3])/266035 + (16*Pi^6*zeta[3]^3)/27933675 - 
   (32*zeta[3]^5)/1330175 - (1737427*Pi^10*zeta[5])/2613334964625 + 
   (24*Pi^2*MZV[3, 5]*zeta[5])/38005 - (66802*MZV[3, 7]*zeta[5])/83801025 - 
   (92*Pi^4*zeta[3]^2*zeta[5])/3990525 - (128*Pi^2*zeta[3]*zeta[5]^2)/
    266035 + (84988*zeta[5]^3)/7618275 + (35044*Pi^8*zeta[7])/56565691875 - 
   (48*MZV[3, 5]*zeta[7])/4837 - (416*Pi^2*zeta[3]^2*zeta[7])/266035 - 
   (22306*zeta[3]*zeta[5]*zeta[7])/798105 + (4827278*Pi^6*zeta[9])/
    21597809625 + (2710*zeta[3]^2*zeta[9])/159621 - 
   (4122227*Pi^4*zeta[11])/754209225 - (888451*Pi^2*zeta[13])/7981050 + 
   (6938431*zeta[15])/1587600, csv[{0, 0, 0}, {6, 6, 6}] -> 0, 
 csv[{0, 0, 1}, {6, 6, 6}] -> 0, csv[{0, 0, 2}, {6, 6, 6}] -> 
  -1/164602368000*zeta[5], csv[{0, 0, 3}, {6, 6, 6}] -> 0, 
 csv[{0, 0, 4}, {6, 6, 6}] -> zeta[7]/272160000, 
 csv[{0, 1, 0}, {6, 6, 6}] -> 0, csv[{0, 1, 1}, {6, 6, 6}] -> 
  -1/658409472000*zeta[5], csv[{0, 1, 2}, {6, 6, 6}] -> 0, 
 csv[{0, 1, 3}, {6, 6, 6}] -> -1/2177280000*zeta[7], 
 csv[{0, 1, 4}, {6, 6, 6}] -> 0, csv[{0, 2, 0}, {6, 6, 6}] -> 
  zeta[5]/82301184000, csv[{0, 2, 1}, {6, 6, 6}] -> 0, 
 csv[{0, 2, 2}, {6, 6, 6}] -> 0, csv[{0, 2, 3}, {6, 6, 6}] -> 0, 
 csv[{0, 2, 4}, {6, 6, 6}] -> -1/29160000*zeta[9], 
 csv[{0, 3, 0}, {6, 6, 6}] -> 0, csv[{0, 3, 1}, {6, 6, 6}] -> 
  zeta[7]/1451520000, csv[{0, 3, 2}, {6, 6, 6}] -> 0, 
 csv[{0, 3, 3}, {6, 6, 6}] -> -1/155520000*zeta[9], 
 csv[{0, 3, 4}, {6, 6, 6}] -> -1/1512000*zeta[5]^2 - 
   (zeta[3]*zeta[7])/1512000, csv[{0, 4, 0}, {6, 6, 6}] -> 
  -1/136080000*zeta[7], csv[{0, 4, 1}, {6, 6, 6}] -> 0, 
 csv[{0, 4, 2}, {6, 6, 6}] -> zeta[9]/19440000, 
 csv[{0, 4, 3}, {6, 6, 6}] -> (zeta[3]*zeta[7])/1512000, 
 csv[{0, 4, 4}, {6, 6, 6}] -> (3911*zeta[11])/381024000, 
 csv[{1, 0, 0}, {6, 6, 6}] -> 0, csv[{1, 0, 1}, {6, 6, 6}] -> 
  zeta[5]/329204736000, csv[{1, 0, 2}, {6, 6, 6}] -> 0, 
 csv[{1, 0, 3}, {6, 6, 6}] -> -1/4354560000*zeta[7], 
 csv[{1, 0, 4}, {6, 6, 6}] -> 0, csv[{1, 1, 0}, {6, 6, 6}] -> 
  -1/658409472000*zeta[5], csv[{1, 1, 1}, {6, 6, 6}] -> 0, 
 csv[{1, 1, 2}, {6, 6, 6}] -> zeta[7]/8709120000, 
 csv[{1, 1, 3}, {6, 6, 6}] -> 0, csv[{1, 1, 4}, {6, 6, 6}] -> 
  zeta[9]/77760000, csv[{1, 2, 0}, {6, 6, 6}] -> 0, 
 csv[{1, 2, 1}, {6, 6, 6}] -> -1/4354560000*zeta[7], 
 csv[{1, 2, 2}, {6, 6, 6}] -> 0, csv[{1, 2, 3}, {6, 6, 6}] -> 
  zeta[9]/466560000, csv[{1, 2, 4}, {6, 6, 6}] -> 
  zeta[5]^2/4536000 + (zeta[3]*zeta[7])/3024000, 
 csv[{1, 3, 0}, {6, 6, 6}] -> zeta[7]/1451520000, 
 csv[{1, 3, 1}, {6, 6, 6}] -> 0, csv[{1, 3, 2}, {6, 6, 6}] -> 0, 
 csv[{1, 3, 3}, {6, 6, 6}] -> -1/12096000*(zeta[3]*zeta[7]), 
 csv[{1, 3, 4}, {6, 6, 6}] -> (-1693*zeta[11])/1524096000, 
 csv[{1, 4, 0}, {6, 6, 6}] -> 0, csv[{1, 4, 1}, {6, 6, 6}] -> 
  -1/38880000*zeta[9], csv[{1, 4, 2}, {6, 6, 6}] -> 
  -1/9072000*(zeta[3]*zeta[7]), csv[{1, 4, 3}, {6, 6, 6}] -> 
  (-1109*zeta[11])/762048000, csv[{1, 4, 4}, {6, 6, 6}] -> 
  (691*zeta[5]*zeta[7])/15876000, csv[{2, 0, 0}, {6, 6, 6}] -> 
  -1/164602368000*zeta[5], csv[{2, 0, 1}, {6, 6, 6}] -> 0, 
 csv[{2, 0, 2}, {6, 6, 6}] -> 0, csv[{2, 0, 3}, {6, 6, 6}] -> 0, 
 csv[{2, 0, 4}, {6, 6, 6}] -> -1/58320000*zeta[9], 
 csv[{2, 1, 0}, {6, 6, 6}] -> 0, csv[{2, 1, 1}, {6, 6, 6}] -> 
  zeta[7]/8709120000, csv[{2, 1, 2}, {6, 6, 6}] -> 0, 
 csv[{2, 1, 3}, {6, 6, 6}] -> -1/466560000*zeta[9], 
 csv[{2, 1, 4}, {6, 6, 6}] -> -1/4536000*zeta[5]^2 - 
   (zeta[3]*zeta[7])/4536000, csv[{2, 2, 0}, {6, 6, 6}] -> 0, 
 csv[{2, 2, 1}, {6, 6, 6}] -> 0, csv[{2, 2, 2}, {6, 6, 6}] -> 0, 
 csv[{2, 2, 3}, {6, 6, 6}] -> -1/18144000*(zeta[3]*zeta[7]), 
 csv[{2, 2, 4}, {6, 6, 6}] -> -1/13063680*zeta[11], 
 csv[{2, 3, 0}, {6, 6, 6}] -> 0, csv[{2, 3, 1}, {6, 6, 6}] -> 0, 
 csv[{2, 3, 2}, {6, 6, 6}] -> (zeta[3]*zeta[7])/9072000, 
 csv[{2, 3, 3}, {6, 6, 6}] -> (467*zeta[11])/762048000, 
 csv[{2, 3, 4}, {6, 6, 6}] -> (-691*zeta[5]*zeta[7])/31752000, 
 csv[{2, 4, 0}, {6, 6, 6}] -> zeta[9]/19440000, 
 csv[{2, 4, 1}, {6, 6, 6}] -> -1/9072000*(zeta[3]*zeta[7]), 
 csv[{2, 4, 2}, {6, 6, 6}] -> zeta[11]/6531840, 
 csv[{2, 4, 3}, {6, 6, 6}] -> 0, csv[{2, 4, 4}, {6, 6, 6}] -> 
  (-77*zeta[13])/2160000, csv[{3, 0, 0}, {6, 6, 6}] -> 0, 
 csv[{3, 0, 1}, {6, 6, 6}] -> -1/4354560000*zeta[7], 
 csv[{3, 0, 2}, {6, 6, 6}] -> 0, csv[{3, 0, 3}, {6, 6, 6}] -> 
  zeta[9]/77760000, csv[{3, 0, 4}, {6, 6, 6}] -> zeta[5]^2/1512000, 
 csv[{3, 1, 0}, {6, 6, 6}] -> -1/2177280000*zeta[7], 
 csv[{3, 1, 1}, {6, 6, 6}] -> 0, csv[{3, 1, 2}, {6, 6, 6}] -> 
  -1/466560000*zeta[9], csv[{3, 1, 3}, {6, 6, 6}] -> 
  (zeta[3]*zeta[7])/6048000, csv[{3, 1, 4}, {6, 6, 6}] -> 
  (3911*zeta[11])/1524096000, csv[{3, 2, 0}, {6, 6, 6}] -> 0, 
 csv[{3, 2, 1}, {6, 6, 6}] -> zeta[9]/466560000, 
 csv[{3, 2, 2}, {6, 6, 6}] -> -1/18144000*(zeta[3]*zeta[7]), 
 csv[{3, 2, 3}, {6, 6, 6}] -> (-467*zeta[11])/381024000, 
 csv[{3, 2, 4}, {6, 6, 6}] -> (691*zeta[5]*zeta[7])/31752000, 
 csv[{3, 3, 0}, {6, 6, 6}] -> -1/155520000*zeta[9], 
 csv[{3, 3, 1}, {6, 6, 6}] -> -1/12096000*(zeta[3]*zeta[7]), 
 csv[{3, 3, 2}, {6, 6, 6}] -> (467*zeta[11])/762048000, 
 csv[{3, 3, 3}, {6, 6, 6}] -> 0, csv[{3, 3, 4}, {6, 6, 6}] -> 
  (-77*zeta[13])/2880000, csv[{3, 4, 0}, {6, 6, 6}] -> 
  (zeta[3]*zeta[7])/1512000, csv[{3, 4, 1}, {6, 6, 6}] -> 
  (-1109*zeta[11])/762048000, csv[{3, 4, 2}, {6, 6, 6}] -> 0, 
 csv[{3, 4, 3}, {6, 6, 6}] -> (77*zeta[13])/1440000, 
 csv[{3, 4, 4}, {6, 6, 6}] -> (-7*zeta[5]*zeta[9])/9000, 
 csv[{4, 0, 0}, {6, 6, 6}] -> zeta[7]/272160000, 
 csv[{4, 0, 1}, {6, 6, 6}] -> 0, csv[{4, 0, 2}, {6, 6, 6}] -> 
  -1/58320000*zeta[9], csv[{4, 0, 3}, {6, 6, 6}] -> -1/1512000*zeta[5]^2, 
 csv[{4, 0, 4}, {6, 6, 6}] -> (-3911*zeta[11])/190512000, 
 csv[{4, 1, 0}, {6, 6, 6}] -> 0, csv[{4, 1, 1}, {6, 6, 6}] -> 
  zeta[9]/77760000, csv[{4, 1, 2}, {6, 6, 6}] -> 
  zeta[5]^2/4536000 - (zeta[3]*zeta[7])/4536000, 
 csv[{4, 1, 3}, {6, 6, 6}] -> (3911*zeta[11])/1524096000, 
 csv[{4, 1, 4}, {6, 6, 6}] -> -1/31752*(zeta[5]*zeta[7]), 
 csv[{4, 2, 0}, {6, 6, 6}] -> -1/29160000*zeta[9], 
 csv[{4, 2, 1}, {6, 6, 6}] -> -1/4536000*zeta[5]^2 + 
   (zeta[3]*zeta[7])/3024000, csv[{4, 2, 2}, {6, 6, 6}] -> 
  -1/13063680*zeta[11], csv[{4, 2, 3}, {6, 6, 6}] -> 
  (-191*zeta[5]*zeta[7])/31752000, csv[{4, 2, 4}, {6, 6, 6}] -> 
  (77*zeta[13])/1080000, csv[{4, 3, 0}, {6, 6, 6}] -> 
  zeta[5]^2/1512000 - (zeta[3]*zeta[7])/1512000, 
 csv[{4, 3, 1}, {6, 6, 6}] -> (-1693*zeta[11])/1524096000, 
 csv[{4, 3, 2}, {6, 6, 6}] -> (191*zeta[5]*zeta[7])/31752000, 
 csv[{4, 3, 3}, {6, 6, 6}] -> (-77*zeta[13])/2880000, 
 csv[{4, 3, 4}, {6, 6, 6}] -> 0, csv[{4, 4, 0}, {6, 6, 6}] -> 
  (3911*zeta[11])/381024000, csv[{4, 4, 1}, {6, 6, 6}] -> 
  (-191*zeta[5]*zeta[7])/15876000, csv[{4, 4, 2}, {6, 6, 6}] -> 
  (-77*zeta[13])/2160000, csv[{4, 4, 3}, {6, 6, 6}] -> 
  (7*zeta[5]*zeta[9])/9000, csv[{4, 4, 4}, {6, 6, 6}] -> (-4*zeta[5]^3)/375, 
 csv[{0, 0, 0}, {4, 4, 12}] -> (691*zeta[3])/217492400885760000, 
 csv[{0, 0, 1}, {4, 4, 12}] -> 0, csv[{0, 0, 2}, {4, 4, 12}] -> 0, 
 csv[{0, 0, 3}, {4, 4, 12}] -> (691*zeta[3]^2)/7767585745920000, 
 csv[{0, 0, 4}, {4, 4, 12}] -> 0, csv[{0, 0, 5}, {4, 4, 12}] -> 0, 
 csv[{0, 0, 6}, {4, 4, 12}] -> 0, csv[{0, 0, 7}, {4, 4, 12}] -> 0, 
 csv[{0, 0, 8}, {4, 4, 12}] -> -1/256608000*zeta[11], 
 csv[{0, 0, 9}, {4, 4, 12}] -> (-691*zeta[3]*zeta[9])/3243240000, 
 csv[{0, 0, 10}, {4, 4, 12}] -> (691*MZV[3, 3, 7])/749188440 - 
   (691*MZV[3, 5, 5])/624323700 - (691*Pi^6*zeta[7])/176995768950 - 
   (691*zeta[3]^2*zeta[7])/107026920 - (691*Pi^4*zeta[9])/33713479800 + 
   (691*Pi^2*zeta[11])/116756640 - (726800909*zeta[13])/13805045654400, 
 csv[{0, 1, 0}, {4, 4, 12}] -> 0, csv[{0, 1, 1}, {4, 4, 12}] -> 
  (691*zeta[5])/3107034298368000, csv[{0, 1, 2}, {4, 4, 12}] -> 
  (-691*zeta[3]^2)/2912844654720000, csv[{0, 1, 3}, {4, 4, 12}] -> 0, 
 csv[{0, 1, 4}, {4, 4, 12}] -> 0, csv[{0, 1, 5}, {4, 4, 12}] -> 0, 
 csv[{0, 1, 6}, {4, 4, 12}] -> 0, csv[{0, 1, 7}, {4, 4, 12}] -> 
  zeta[11]/1026432000, csv[{0, 1, 8}, {4, 4, 12}] -> 
  (691*zeta[3]*zeta[9])/14594580000, csv[{0, 1, 9}, {4, 4, 12}] -> 
  (-691*MZV[3, 3, 7])/7491884400 + (691*MZV[3, 5, 5])/6243237000 + 
   (691*Pi^6*zeta[7])/1769957689500 + (691*zeta[3]^2*zeta[7])/1070269200 + 
   (691*Pi^4*zeta[9])/337134798000 - (691*Pi^2*zeta[11])/1167566400 + 
   (886210159*zeta[13])/138050456544000, csv[{0, 1, 10}, {4, 4, 12}] -> 
  (691*zeta[5]*zeta[9])/6486480 + (zeta[3]*zeta[11])/23760, 
 csv[{0, 2, 0}, {4, 4, 12}] -> (-691*zeta[5])/155351714918400, 
 csv[{0, 2, 1}, {4, 4, 12}] -> (691*zeta[3]^2)/647298812160000, 
 csv[{0, 2, 2}, {4, 4, 12}] -> 0, csv[{0, 2, 3}, {4, 4, 12}] -> 0, 
 csv[{0, 2, 4}, {4, 4, 12}] -> 0, csv[{0, 2, 5}, {4, 4, 12}] -> 0, 
 csv[{0, 2, 6}, {4, 4, 12}] -> -1/2395008000*zeta[11], 
 csv[{0, 2, 7}, {4, 4, 12}] -> (-691*zeta[3]*zeta[9])/38918880000, 
 csv[{0, 2, 8}, {4, 4, 12}] -> (691*MZV[3, 3, 7])/33713479800 - 
   (691*MZV[3, 5, 5])/28094566500 - (691*Pi^6*zeta[7])/7964809602750 - 
   (691*zeta[3]^2*zeta[7])/4816211400 - (691*Pi^4*zeta[9])/1517106591000 + 
   (691*Pi^2*zeta[11])/5254048800 - (348539803*zeta[13])/207075684816000, 
 csv[{0, 2, 9}, {4, 4, 12}] -> (-691*zeta[5]*zeta[9])/32432400, 
 csv[{0, 2, 10}, {4, 4, 12}] -> (-6973601*zeta[15])/10343440800, 
 csv[{1, 0, 0}, {4, 4, 12}] -> 0, csv[{1, 0, 1}, {4, 4, 12}] -> 
  (-691*zeta[5])/3107034298368000, csv[{1, 0, 2}, {4, 4, 12}] -> 
  (-691*zeta[3]^2)/2912844654720000, csv[{1, 0, 3}, {4, 4, 12}] -> 0, 
 csv[{1, 0, 4}, {4, 4, 12}] -> 0, csv[{1, 0, 5}, {4, 4, 12}] -> 0, 
 csv[{1, 0, 6}, {4, 4, 12}] -> 0, csv[{1, 0, 7}, {4, 4, 12}] -> 
  zeta[11]/2052864000, csv[{1, 0, 8}, {4, 4, 12}] -> 
  (691*zeta[3]*zeta[9])/29189160000, csv[{1, 0, 9}, {4, 4, 12}] -> 
  (-691*MZV[3, 3, 7])/7491884400 + (691*MZV[3, 5, 5])/6243237000 + 
   (691*Pi^6*zeta[7])/1769957689500 + (691*zeta[3]^2*zeta[7])/1070269200 + 
   (691*Pi^4*zeta[9])/337134798000 - (691*Pi^2*zeta[11])/1167566400 + 
   (726800909*zeta[13])/138050456544000, csv[{1, 0, 10}, {4, 4, 12}] -> 
  (-691*zeta[5]*zeta[9])/6486480 + (113*zeta[3]*zeta[11])/4004000, 
 csv[{1, 1, 0}, {4, 4, 12}] -> 0, csv[{1, 1, 1}, {4, 4, 12}] -> 
  (691*zeta[3]^2)/647298812160000, csv[{1, 1, 2}, {4, 4, 12}] -> 0, 
 csv[{1, 1, 3}, {4, 4, 12}] -> 0, csv[{1, 1, 4}, {4, 4, 12}] -> 0, 
 csv[{1, 1, 5}, {4, 4, 12}] -> 0, csv[{1, 1, 6}, {4, 4, 12}] -> 
  -1/4790016000*zeta[11], csv[{1, 1, 7}, {4, 4, 12}] -> 
  (-691*zeta[3]*zeta[9])/77837760000, csv[{1, 1, 8}, {4, 4, 12}] -> 
  (691*MZV[3, 3, 7])/33713479800 - (691*MZV[3, 5, 5])/28094566500 - 
   (691*Pi^6*zeta[7])/7964809602750 - (691*zeta[3]^2*zeta[7])/4816211400 - 
   (691*Pi^4*zeta[9])/1517106591000 + (691*Pi^2*zeta[11])/5254048800 - 
   (44805863*zeta[13])/34512614136000, csv[{1, 1, 9}, {4, 4, 12}] -> 
  (-691*zeta[3]*zeta[11])/98280000, csv[{1, 1, 10}, {4, 4, 12}] -> 
  varpi[{3, 3}, {4, 16}]/455111395200, csv[{1, 2, 0}, {4, 4, 12}] -> 
  (-691*zeta[3]^2)/64729881216000, csv[{1, 2, 1}, {4, 4, 12}] -> 0, 
 csv[{1, 2, 2}, {4, 4, 12}] -> 0, csv[{1, 2, 3}, {4, 4, 12}] -> 0, 
 csv[{1, 2, 4}, {4, 4, 12}] -> 0, csv[{1, 2, 5}, {4, 4, 12}] -> 
  zeta[11]/7185024000, csv[{1, 2, 6}, {4, 4, 12}] -> 
  (691*zeta[3]*zeta[9])/136216080000, csv[{1, 2, 7}, {4, 4, 12}] -> 
  (-691*MZV[3, 3, 7])/89902612800 + (691*MZV[3, 5, 5])/74918844000 + 
   (691*Pi^6*zeta[7])/21239492274000 + (691*zeta[3]^2*zeta[7])/12843230400 + 
   (691*Pi^4*zeta[9])/4045617576000 - (691*Pi^2*zeta[11])/14010796800 + 
   (886210159*zeta[13])/1656605478528000, csv[{1, 2, 8}, {4, 4, 12}] -> 
  (691*zeta[5]*zeta[9])/291891600 + (691*zeta[3]*zeta[11])/442260000, 
 csv[{1, 2, 9}, {4, 4, 12}] -> -1/2275556976000*varpi[{3, 3}, {4, 16}] + 
   (6973601*zeta[15])/103434408000, csv[{1, 2, 10}, {4, 4, 12}] -> 
  (-5*zeta[5]*zeta[11])/1188 - (691*zeta[3]*zeta[13])/485100, 
 csv[{2, 0, 0}, {4, 4, 12}] -> (691*zeta[5])/155351714918400, 
 csv[{2, 0, 1}, {4, 4, 12}] -> (691*zeta[3]^2)/647298812160000, 
 csv[{2, 0, 2}, {4, 4, 12}] -> 0, csv[{2, 0, 3}, {4, 4, 12}] -> 0, 
 csv[{2, 0, 4}, {4, 4, 12}] -> 0, csv[{2, 0, 5}, {4, 4, 12}] -> 0, 
 csv[{2, 0, 6}, {4, 4, 12}] -> -1/7185024000*zeta[11], 
 csv[{2, 0, 7}, {4, 4, 12}] -> (-691*zeta[3]*zeta[9])/116756640000, 
 csv[{2, 0, 8}, {4, 4, 12}] -> (691*MZV[3, 3, 7])/33713479800 - 
   (691*MZV[3, 5, 5])/28094566500 - (691*Pi^6*zeta[7])/7964809602750 - 
   (691*zeta[3]^2*zeta[7])/4816211400 - (691*Pi^4*zeta[9])/1517106591000 + 
   (691*Pi^2*zeta[11])/5254048800 - (726800909*zeta[13])/621227054448000, 
 csv[{2, 0, 9}, {4, 4, 12}] -> (691*zeta[5]*zeta[9])/32432400 - 
   (113*zeta[3]*zeta[11])/20020000, csv[{2, 0, 10}, {4, 4, 12}] -> 
  (16*Pi^4*MZV[3, 3, 5])/22297275 + (16*Pi^2*MZV[3, 3, 7])/7432425 + 
   (131*MZV[3, 3, 9])/4459455 - (16*Pi^2*MZV[3, 5, 5])/5308875 + 
   (17203*MZV[5, 3, 7])/520269750 + (16*MZV[1, 1, 3, 4, 6])/2477475 - 
   varpi[{3, 3}, {4, 16}]/1137778488000 + (362993*Pi^12*zeta[3])/
    1294281560446875 - (32*Pi^4*MZV[3, 5]*zeta[3])/111486375 - 
   (16*Pi^2*MZV[3, 7]*zeta[3])/2477475 + (464*MZV[3, 9]*zeta[3])/22297275 + 
   (16*MZV[1, 1, 4, 6]*zeta[3])/2477475 + (8*Pi^6*zeta[3]^3)/780404625 - 
   (16*zeta[3]^5)/37162125 - (321242*Pi^10*zeta[5])/24336918230625 + 
   (4*Pi^2*MZV[3, 5]*zeta[5])/353925 - (7934*MZV[3, 7]*zeta[5])/260134875 - 
   (46*Pi^4*zeta[3]^2*zeta[5])/111486375 - (64*Pi^2*zeta[3]*zeta[5]^2)/
    7432425 + (9827*zeta[5]^3)/47297250 - (19496*Pi^8*zeta[7])/526773121875 - 
   (8*MZV[3, 5]*zeta[7])/45045 - (16*Pi^2*zeta[3]^2*zeta[7])/571725 - 
   (1184*zeta[3]*zeta[5]*zeta[7])/7432425 + (9563*Pi^6*zeta[9])/2483105625 + 
   (36353*zeta[3]^2*zeta[9])/44594550 - (187199*Pi^4*zeta[11])/9364855500 + 
   (4645943*Pi^2*zeta[13])/891891000 - (17672139069727*zeta[15])/
    345126141360000, csv[{2, 1, 0}, {4, 4, 12}] -> 
  (-691*zeta[3]^2)/64729881216000, csv[{2, 1, 1}, {4, 4, 12}] -> 0, 
 csv[{2, 1, 2}, {4, 4, 12}] -> 0, csv[{2, 1, 3}, {4, 4, 12}] -> 0, 
 csv[{2, 1, 4}, {4, 4, 12}] -> 0, csv[{2, 1, 5}, {4, 4, 12}] -> 
  zeta[11]/10777536000, csv[{2, 1, 6}, {4, 4, 12}] -> 
  (691*zeta[3]*zeta[9])/204324120000, csv[{2, 1, 7}, {4, 4, 12}] -> 
  (-691*MZV[3, 3, 7])/89902612800 + (691*MZV[3, 5, 5])/74918844000 + 
   (691*Pi^6*zeta[7])/21239492274000 + (691*zeta[3]^2*zeta[7])/12843230400 + 
   (691*Pi^4*zeta[9])/4045617576000 - (691*Pi^2*zeta[11])/14010796800 + 
   (2339811977*zeta[13])/4969816435584000, csv[{2, 1, 8}, {4, 4, 12}] -> 
  (-691*zeta[5]*zeta[9])/291891600 + (2663*zeta[3]*zeta[11])/1216215000, 
 csv[{2, 1, 9}, {4, 4, 12}] -> (-8*Pi^4*MZV[3, 3, 5])/111486375 - 
   (8*Pi^2*MZV[3, 3, 7])/37162125 - (131*MZV[3, 3, 9])/44594550 + 
   (8*Pi^2*MZV[3, 5, 5])/26544375 - (17203*MZV[5, 3, 7])/5202697500 - 
   (8*MZV[1, 1, 3, 4, 6])/12387375 - varpi[{3, 3}, {4, 16}]/2844446220000 - 
   (362993*Pi^12*zeta[3])/12942815604468750 + (16*Pi^4*MZV[3, 5]*zeta[3])/
    557431875 + (8*Pi^2*MZV[3, 7]*zeta[3])/12387375 - 
   (232*MZV[3, 9]*zeta[3])/111486375 - (8*MZV[1, 1, 4, 6]*zeta[3])/12387375 - 
   (4*Pi^6*zeta[3]^3)/3902023125 + (8*zeta[3]^5)/185810625 + 
   (160621*Pi^10*zeta[5])/121684591153125 - (2*Pi^2*MZV[3, 5]*zeta[5])/
    1769625 + (3967*MZV[3, 7]*zeta[5])/1300674375 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/557431875 + (32*Pi^2*zeta[3]*zeta[5]^2)/
    37162125 - (9827*zeta[5]^3)/472972500 + (9748*Pi^8*zeta[7])/
    2633865609375 + (4*MZV[3, 5]*zeta[7])/225225 + 
   (8*Pi^2*zeta[3]^2*zeta[7])/2858625 + (592*zeta[3]*zeta[5]*zeta[7])/
    37162125 - (9563*Pi^6*zeta[9])/24831056250 - (36353*zeta[3]^2*zeta[9])/
    445945500 + (187199*Pi^4*zeta[11])/93648555000 - 
   (4645943*Pi^2*zeta[13])/8918910000 + (17672139069727*zeta[15])/
    3451261413600000, csv[{2, 1, 10}, {4, 4, 12}] -> 
  (5*zeta[5]*zeta[11])/1188 - (1474273*zeta[3]*zeta[13])/1307295990, 
 csv[{2, 2, 0}, {4, 4, 12}] -> 0, csv[{2, 2, 1}, {4, 4, 12}] -> 0, 
 csv[{2, 2, 2}, {4, 4, 12}] -> 0, csv[{2, 2, 3}, {4, 4, 12}] -> 0, 
 csv[{2, 2, 4}, {4, 4, 12}] -> -1/10777536000*zeta[11], 
 csv[{2, 2, 5}, {4, 4, 12}] -> (-691*zeta[3]*zeta[9])/245188944000, 
 csv[{2, 2, 6}, {4, 4, 12}] -> (691*MZV[3, 3, 7])/157329572400 - 
   (691*MZV[3, 5, 5])/131107977000 - (691*Pi^6*zeta[7])/37169111479500 - 
   (691*zeta[3]^2*zeta[7])/22475653200 - (691*Pi^4*zeta[9])/7079830758000 + 
   (691*Pi^2*zeta[11])/24518894400 - (2499221227*zeta[13])/8697178762272000, 
 csv[{2, 2, 7}, {4, 4, 12}] -> (-18253*zeta[3]*zeta[11])/19459440000, 
 csv[{2, 2, 8}, {4, 4, 12}] -> (16*Pi^4*MZV[3, 3, 5])/1003377375 + 
   (16*Pi^2*MZV[3, 3, 7])/334459125 + (131*MZV[3, 3, 9])/200675475 - 
   (16*Pi^2*MZV[3, 5, 5])/238899375 + (17203*MZV[5, 3, 7])/23412138750 + 
   (16*MZV[1, 1, 3, 4, 6])/111486375 + varpi[{3, 3}, {4, 16}]/5688892440000 + 
   (362993*Pi^12*zeta[3])/58242670220109375 - (32*Pi^4*MZV[3, 5]*zeta[3])/
    5016886875 - (16*Pi^2*MZV[3, 7]*zeta[3])/111486375 + 
   (464*MZV[3, 9]*zeta[3])/1003377375 + (16*MZV[1, 1, 4, 6]*zeta[3])/
    111486375 + (8*Pi^6*zeta[3]^3)/35118208125 - (16*zeta[3]^5)/1672295625 - 
   (321242*Pi^10*zeta[5])/1095161320378125 + (4*Pi^2*MZV[3, 5]*zeta[5])/
    15926625 - (7934*MZV[3, 7]*zeta[5])/11706069375 - 
   (46*Pi^4*zeta[3]^2*zeta[5])/5016886875 - (64*Pi^2*zeta[3]*zeta[5]^2)/
    334459125 + (9827*zeta[5]^3)/2128376250 - (19496*Pi^8*zeta[7])/
    23704790484375 - (8*MZV[3, 5]*zeta[7])/2027025 - 
   (16*Pi^2*zeta[3]^2*zeta[7])/25727625 - (1184*zeta[3]*zeta[5]*zeta[7])/
    334459125 + (9563*Pi^6*zeta[9])/111739753125 + 
   (36353*zeta[3]^2*zeta[9])/2006754750 - (187199*Pi^4*zeta[11])/
    421418497500 + (4645943*Pi^2*zeta[13])/40135095000 - 
   (53714474669281*zeta[15])/46592029083600000, 
 csv[{2, 2, 9}, {4, 4, 12}] -> (33364489*zeta[3]*zeta[13])/65364799500, 
 csv[{2, 2, 10}, {4, 4, 12}] -> (-2*MZV[3, 3, 11])/11979 + 
   (2*MZV[3, 5, 9])/11979 - (41*MZV[5, 3, 9])/539055 + 
   (533*MZV[5, 5, 7])/2515590 + (994537*Pi^12*zeta[5])/206516134699875 - 
   (82*MZV[3, 9]*zeta[5])/323433 - (254*Pi^10*zeta[7])/16810430175 - 
   (1558*zeta[5]^2*zeta[7])/539055 - (3263*Pi^8*zeta[9])/5094069750 - 
   (1151*Pi^6*zeta[11])/237723255 - (zeta[3]^2*zeta[11])/99 + 
   (17641*Pi^4*zeta[13])/21562200 + (17225*Pi^2*zeta[15])/215622 - 
   (20122342897*zeta[17])/23397143220, csv[{0, 0, 0}, {4, 6, 10}] -> 
  -1/152092588032000*zeta[3], csv[{0, 0, 1}, {4, 6, 10}] -> 0, 
 csv[{0, 0, 2}, {4, 6, 10}] -> -1/65182537728000*zeta[5], 
 csv[{0, 0, 3}, {4, 6, 10}] -> 0, csv[{0, 0, 4}, {4, 6, 10}] -> 0, 
 csv[{0, 0, 5}, {4, 6, 10}] -> -1/181062604800*(zeta[3]*zeta[5]), 
 csv[{0, 0, 6}, {4, 6, 10}] -> zeta[9]/5486745600, 
 csv[{0, 0, 7}, {4, 6, 10}] -> zeta[5]^2/205286400, 
 csv[{0, 0, 8}, {4, 6, 10}] -> -1/22453200*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/8487309600 + (zeta[3]^2*zeta[5])/8981280 - 
   (Pi^4*zeta[7])/673596000 - (Pi^2*zeta[9])/2993760 + 
   (43103*zeta[11])/12933043200, csv[{0, 1, 0}, {4, 6, 10}] -> 0, 
 csv[{0, 1, 1}, {4, 6, 10}] -> zeta[5]/18623582208000, 
 csv[{0, 1, 2}, {4, 6, 10}] -> 0, csv[{0, 1, 3}, {4, 6, 10}] -> 
  -1/2483144294400*zeta[7], csv[{0, 1, 4}, {4, 6, 10}] -> 
  (zeta[3]*zeta[5])/226328256000, csv[{0, 1, 5}, {4, 6, 10}] -> 
  -1/16460236800*zeta[9], csv[{0, 1, 6}, {4, 6, 10}] -> 
  -1/718502400*zeta[5]^2, csv[{0, 1, 7}, {4, 6, 10}] -> 
  MZV[3, 3, 5]/179625600 - (Pi^6*zeta[5])/67898476800 - 
   (zeta[3]^2*zeta[5])/71850240 + (Pi^4*zeta[7])/5388768000 + 
   (Pi^2*zeta[9])/23950080 - (44027*zeta[11])/103464345600, 
 csv[{0, 1, 8}, {4, 6, 10}] -> (-7*zeta[5]*zeta[7])/10264320 - 
   (zeta[3]*zeta[9])/8164800, csv[{0, 2, 0}, {4, 6, 10}] -> 
  -1/2327947776000*zeta[5], csv[{0, 2, 1}, {4, 6, 10}] -> 
  zeta[3]^2/6518253772800, csv[{0, 2, 2}, {4, 6, 10}] -> 
  zeta[7]/620786073600, csv[{0, 2, 3}, {4, 6, 10}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{0, 2, 4}, {4, 6, 10}] -> 
  zeta[9]/27433728000, csv[{0, 2, 5}, {4, 6, 10}] -> zeta[5]^2/1437004800, 
 csv[{0, 2, 6}, {4, 6, 10}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 + (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (44951*zeta[11])/362125209600, csv[{0, 2, 7}, {4, 6, 10}] -> 
  (7*zeta[5]*zeta[7])/41057280 - (zeta[3]*zeta[9])/32659200, 
 csv[{0, 2, 8}, {4, 6, 10}] -> MZV[3, 3, 7]/9430344 - MZV[3, 5, 5]/7858620 - 
   (Pi^6*zeta[7])/2227918770 - (zeta[3]^2*zeta[7])/1347192 - 
   (Pi^4*zeta[9])/424365480 + (Pi^2*zeta[11])/1469664 - 
   (165998297*zeta[13])/46917847468800, csv[{0, 3, 0}, {4, 6, 10}] -> 
  -1/271593907200*zeta[3]^2, csv[{0, 3, 1}, {4, 6, 10}] -> 
  -1/118244966400*zeta[7], csv[{0, 3, 2}, {4, 6, 10}] -> 
  (zeta[3]*zeta[5])/90531302400, csv[{0, 3, 3}, {4, 6, 10}] -> 
  -1/27433728000*zeta[9], csv[{0, 3, 4}, {4, 6, 10}] -> 
  -1/1796256000*zeta[5]^2, csv[{0, 3, 5}, {4, 6, 10}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (1835*zeta[11])/28970016768, 
 csv[{0, 3, 6}, {4, 6, 10}] -> -1/13685760*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/76204800, csv[{0, 3, 7}, {4, 6, 10}] -> 
  -1/25147584*MZV[3, 3, 7] + MZV[3, 5, 5]/20956320 + 
   (Pi^6*zeta[7])/5941116720 + (zeta[3]^2*zeta[7])/3592512 + 
   (Pi^4*zeta[9])/1131641280 - (Pi^2*zeta[11])/3919104 + 
   (52425239*zeta[13])/31278564979200, csv[{0, 3, 8}, {4, 6, 10}] -> 
  (zeta[5]*zeta[9])/97200 + (11*zeta[3]*zeta[11])/453600, 
 csv[{0, 4, 0}, {4, 6, 10}] -> zeta[7]/11085465600, 
 csv[{0, 4, 1}, {4, 6, 10}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{0, 4, 2}, {4, 6, 10}] -> zeta[9]/16460236800, 
 csv[{0, 4, 3}, {4, 6, 10}] -> zeta[5]^2/1437004800, 
 csv[{0, 4, 4}, {4, 6, 10}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 + (zeta[3]^2*zeta[5])/628689600 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (46799*zeta[11])/905313024000, csv[{0, 4, 5}, {4, 6, 10}] -> 
  (zeta[5]*zeta[7])/20528640 - (zeta[3]*zeta[9])/114307200, 
 csv[{0, 4, 6}, {4, 6, 10}] -> MZV[3, 3, 7]/44008272 - 
   MZV[3, 5, 5]/36673560 - (Pi^6*zeta[7])/10396954260 - 
   (zeta[3]^2*zeta[7])/6286896 - (Pi^4*zeta[9])/1980372240 + 
   (Pi^2*zeta[11])/6858432 - (50680723*zeta[13])/43789990970880, 
 csv[{0, 4, 7}, {4, 6, 10}] -> (zeta[5]*zeta[9])/388800 - 
   (11*zeta[3]*zeta[11])/907200, csv[{0, 4, 8}, {4, 6, 10}] -> 
  (16*Pi^4*MZV[3, 3, 5])/64646505 + (16*Pi^2*MZV[3, 3, 7])/21548835 + 
   (131*MZV[3, 3, 9])/12929301 - (16*Pi^2*MZV[3, 5, 5])/15392025 + 
   (17203*MZV[5, 3, 7])/1508418450 + (16*MZV[1, 1, 3, 4, 6])/7182945 + 
   (362993*Pi^12*zeta[3])/3752511433295625 - (32*Pi^4*MZV[3, 5]*zeta[3])/
    323232525 - (16*Pi^2*MZV[3, 7]*zeta[3])/7182945 + 
   (464*MZV[3, 9]*zeta[3])/64646505 + (16*MZV[1, 1, 4, 6]*zeta[3])/7182945 + 
   (8*Pi^6*zeta[3]^3)/2262627675 - (16*zeta[3]^5)/107744175 - 
   (321242*Pi^10*zeta[5])/70560044044875 + (4*Pi^2*MZV[3, 5]*zeta[5])/
    1026135 - (7934*MZV[3, 7]*zeta[5])/754209225 - 
   (46*Pi^4*zeta[3]^2*zeta[5])/323232525 - (64*Pi^2*zeta[3]*zeta[5]^2)/
    21548835 + (9827*zeta[5]^3)/137128950 - (19496*Pi^8*zeta[7])/
    1527273680625 - (8*MZV[3, 5]*zeta[7])/130599 - 
   (208*Pi^2*zeta[3]^2*zeta[7])/21548835 - (1184*zeta[3]*zeta[5]*zeta[7])/
    21548835 + (9563*Pi^6*zeta[9])/7199269875 + (81959*zeta[3]^2*zeta[9])/
    129293010 - (187199*Pi^4*zeta[11])/27151532100 + 
   (4645943*Pi^2*zeta[13])/2585860200 - (39116220383*zeta[15])/2172122568000, 
 csv[{1, 0, 0}, {4, 6, 10}] -> 0, csv[{1, 0, 1}, {4, 6, 10}] -> 
  -1/37247164416000*zeta[5], csv[{1, 0, 2}, {4, 6, 10}] -> 0, 
 csv[{1, 0, 3}, {4, 6, 10}] -> zeta[7]/1241572147200, 
 csv[{1, 0, 4}, {4, 6, 10}] -> (zeta[3]*zeta[5])/226328256000, 
 csv[{1, 0, 5}, {4, 6, 10}] -> -1/32920473600*zeta[9], 
 csv[{1, 0, 6}, {4, 6, 10}] -> -1/1437004800*zeta[5]^2, 
 csv[{1, 0, 7}, {4, 6, 10}] -> MZV[3, 3, 5]/179625600 - 
   (Pi^6*zeta[5])/67898476800 - (zeta[3]^2*zeta[5])/71850240 + 
   (Pi^4*zeta[7])/5388768000 + (Pi^2*zeta[9])/23950080 - 
   (43103*zeta[11])/103464345600, csv[{1, 0, 8}, {4, 6, 10}] -> 
  (zeta[3]*zeta[9])/2041200, csv[{1, 1, 0}, {4, 6, 10}] -> 
  zeta[5]/4655895552000, csv[{1, 1, 1}, {4, 6, 10}] -> 
  -1/4345502515200*zeta[3]^2, csv[{1, 1, 2}, {4, 6, 10}] -> 
  -1/1241572147200*zeta[7], csv[{1, 1, 3}, {4, 6, 10}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{1, 1, 4}, {4, 6, 10}] -> 
  zeta[9]/54867456000, csv[{1, 1, 5}, {4, 6, 10}] -> zeta[5]^2/2874009600, 
 csv[{1, 1, 6}, {4, 6, 10}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 + (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (8713*zeta[11])/72425041920, csv[{1, 1, 7}, {4, 6, 10}] -> 
  (7*zeta[5]*zeta[7])/82114560 + (zeta[3]*zeta[9])/21772800, 
 csv[{1, 1, 8}, {4, 6, 10}] -> -1/6286896*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/5239080 + (Pi^6*zeta[7])/1485279180 + 
   (zeta[3]^2*zeta[7])/898128 + (Pi^4*zeta[9])/282910320 - 
   (Pi^2*zeta[11])/979776 + (306659741*zeta[13])/31278564979200, 
 csv[{1, 2, 0}, {4, 6, 10}] -> zeta[3]^2/407390860800, 
 csv[{1, 2, 1}, {4, 6, 10}] -> 0, csv[{1, 2, 2}, {4, 6, 10}] -> 
  (zeta[3]*zeta[5])/90531302400, csv[{1, 2, 3}, {4, 6, 10}] -> 
  -1/54867456000*zeta[9], csv[{1, 2, 4}, {4, 6, 10}] -> 
  -1/3592512000*zeta[5]^2, csv[{1, 2, 5}, {4, 6, 10}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (44027*zeta[11])/724250419200, 
 csv[{1, 2, 6}, {4, 6, 10}] -> -1/20528640*(zeta[5]*zeta[7]) - 
   (zeta[3]*zeta[9])/114307200, csv[{1, 2, 7}, {4, 6, 10}] -> 
  MZV[3, 3, 7]/37721376 - MZV[3, 5, 5]/31434480 - (Pi^6*zeta[7])/8911675080 - 
   (zeta[3]^2*zeta[7])/5388768 - (Pi^4*zeta[9])/1697461920 + 
   (Pi^2*zeta[11])/5878656 - (376990463*zeta[13])/187671389875200, 
 csv[{1, 2, 8}, {4, 6, 10}] -> (-11*zeta[3]*zeta[11])/680400, 
 csv[{1, 3, 0}, {4, 6, 10}] -> zeta[7]/44341862400, 
 csv[{1, 3, 1}, {4, 6, 10}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{1, 3, 2}, {4, 6, 10}] -> zeta[9]/32920473600, 
 csv[{1, 3, 3}, {4, 6, 10}] -> zeta[5]^2/2874009600, 
 csv[{1, 3, 4}, {4, 6, 10}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 + (zeta[3]^2*zeta[5])/628689600 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (44489*zeta[11])/905313024000, csv[{1, 3, 5}, {4, 6, 10}] -> 
  (zeta[5]*zeta[7])/27371520 + (zeta[3]*zeta[9])/457228800, 
 csv[{1, 3, 6}, {4, 6, 10}] -> -1/176033088*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/146694240 + (Pi^6*zeta[7])/41587817040 + 
   (zeta[3]^2*zeta[7])/25147584 + (Pi^4*zeta[9])/7921488960 - 
   (Pi^2*zeta[11])/27433728 + (78767*zeta[13])/126743823360, 
 csv[{1, 3, 7}, {4, 6, 10}] -> -1/777600*(zeta[5]*zeta[9]) + 
   (11*zeta[3]*zeta[11])/3628800, csv[{1, 3, 8}, {4, 6, 10}] -> 
  (-4*Pi^4*MZV[3, 3, 5])/64646505 - (4*Pi^2*MZV[3, 3, 7])/21548835 - 
   (131*MZV[3, 3, 9])/51717204 + (4*Pi^2*MZV[3, 5, 5])/15392025 - 
   (17203*MZV[5, 3, 7])/6033673800 - (4*MZV[1, 1, 3, 4, 6])/7182945 - 
   varpi[{3, 3}, {4, 16}]/198594063360 - (362993*Pi^12*zeta[3])/
    15010045733182500 + (8*Pi^4*MZV[3, 5]*zeta[3])/323232525 + 
   (4*Pi^2*MZV[3, 7]*zeta[3])/7182945 - (116*MZV[3, 9]*zeta[3])/64646505 - 
   (4*MZV[1, 1, 4, 6]*zeta[3])/7182945 - (2*Pi^6*zeta[3]^3)/2262627675 + 
   (4*zeta[3]^5)/107744175 + (160621*Pi^10*zeta[5])/141120088089750 - 
   (Pi^2*MZV[3, 5]*zeta[5])/1026135 + (3967*MZV[3, 7]*zeta[5])/1508418450 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/646465050 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    21548835 - (9827*zeta[5]^3)/548515800 + (4874*Pi^8*zeta[7])/
    1527273680625 + (2*MZV[3, 5]*zeta[7])/130599 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/21548835 + (296*zeta[3]*zeta[5]*zeta[7])/
    21548835 - (9563*Pi^6*zeta[9])/28797079500 - (81959*zeta[3]^2*zeta[9])/
    517172040 + (187199*Pi^4*zeta[11])/108606128400 - 
   (4645943*Pi^2*zeta[13])/10343440800 + (199179104099*zeta[15])/
    50200166016000, csv[{1, 4, 0}, {4, 6, 10}] -> 
  (zeta[3]*zeta[5])/3233260800, csv[{1, 4, 1}, {4, 6, 10}] -> 
  -1/10973491200*zeta[9], csv[{1, 4, 2}, {4, 6, 10}] -> 
  -1/1437004800*zeta[5]^2, csv[{1, 4, 3}, {4, 6, 10}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (44951*zeta[11])/724250419200, 
 csv[{1, 4, 4}, {4, 6, 10}] -> -1/25660800*(zeta[5]*zeta[7]), 
 csv[{1, 4, 5}, {4, 6, 10}] -> (-83947*zeta[13])/379134120960, 
 csv[{1, 4, 6}, {4, 6, 10}] -> (zeta[5]*zeta[9])/2721600, 
 csv[{1, 4, 7}, {4, 6, 10}] -> varpi[{3, 3}, {4, 16}]/397188126720 + 
   (125418973*zeta[15])/469404149760, csv[{1, 4, 8}, {4, 6, 10}] -> 
  (-7*zeta[7]*zeta[9])/3240 - (13*zeta[3]*zeta[13])/26460, 
 csv[{2, 0, 0}, {4, 6, 10}] -> -1/2327947776000*zeta[5], 
 csv[{2, 0, 1}, {4, 6, 10}] -> zeta[3]^2/1086375628800, 
 csv[{2, 0, 2}, {4, 6, 10}] -> -1/310393036800*zeta[7], 
 csv[{2, 0, 3}, {4, 6, 10}] -> -1/181062604800*(zeta[3]*zeta[5]), 
 csv[{2, 0, 4}, {4, 6, 10}] -> zeta[9]/82301184000, 
 csv[{2, 0, 5}, {4, 6, 10}] -> zeta[5]^2/4311014400, 
 csv[{2, 0, 6}, {4, 6, 10}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 + (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (43103*zeta[11])/362125209600, csv[{2, 0, 7}, {4, 6, 10}] -> 
  -1/2041200*(zeta[3]*zeta[9]), csv[{2, 0, 8}, {4, 6, 10}] -> 
  MZV[3, 3, 7]/1571724 - (149*MZV[3, 5, 5])/130977000 - 
   (MZV[3, 5]*zeta[5])/534600 - (zeta[3]*zeta[5]^2)/106920 - 
   (Pi^6*zeta[7])/371319795 - (zeta[3]^2*zeta[7])/224532 - 
   (167*Pi^4*zeta[9])/1414551600 - (11*Pi^2*zeta[11])/2449440 + 
   (8722021241*zeta[13])/156392824896000, csv[{2, 1, 0}, {4, 6, 10}] -> 
  -1/271593907200*zeta[3]^2, csv[{2, 1, 1}, {4, 6, 10}] -> 
  zeta[7]/118244966400, csv[{2, 1, 2}, {4, 6, 10}] -> 
  (zeta[3]*zeta[5])/90531302400, csv[{2, 1, 3}, {4, 6, 10}] -> 
  -1/82301184000*zeta[9], csv[{2, 1, 4}, {4, 6, 10}] -> 
  -1/5388768000*zeta[5]^2, csv[{2, 1, 5}, {4, 6, 10}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (43411*zeta[11])/724250419200, 
 csv[{2, 1, 6}, {4, 6, 10}] -> -1/41057280*(zeta[5]*zeta[7]) + 
   (13*zeta[3]*zeta[9])/228614400, csv[{2, 1, 7}, {4, 6, 10}] -> 
  -1/25147584*MZV[3, 3, 7] + MZV[3, 5, 5]/10584000 + 
   (MZV[3, 5]*zeta[5])/4276800 + (zeta[3]*zeta[5]^2)/855360 + 
   (Pi^6*zeta[7])/5941116720 + (zeta[3]^2*zeta[7])/3592512 + 
   (157*Pi^4*zeta[9])/11316412800 + (Pi^2*zeta[11])/1224720 - 
   (11788618651*zeta[13])/1251142599168000, csv[{2, 1, 8}, {4, 6, 10}] -> 
  -1/97200*(zeta[5]*zeta[9]) + (169*zeta[3]*zeta[11])/4082400, 
 csv[{2, 2, 0}, {4, 6, 10}] -> -1/22170931200*zeta[7], 
 csv[{2, 2, 1}, {4, 6, 10}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {4, 6, 10}] -> zeta[9]/49380710400, 
 csv[{2, 2, 3}, {4, 6, 10}] -> zeta[5]^2/4311014400, 
 csv[{2, 2, 4}, {4, 6, 10}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 + (zeta[3]^2*zeta[5])/628689600 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (14573*zeta[11])/301771008000, csv[{2, 2, 5}, {4, 6, 10}] -> 
  (zeta[5]*zeta[7])/41057280 - (11*zeta[3]*zeta[9])/685843200, 
 csv[{2, 2, 6}, {4, 6, 10}] -> MZV[3, 3, 7]/264049632 - 
   (197*MZV[3, 5, 5])/11002068000 - (MZV[3, 5]*zeta[5])/14968800 - 
   (zeta[3]*zeta[5]^2)/2993760 - (Pi^6*zeta[7])/62381725560 - 
   (zeta[3]^2*zeta[7])/37721376 - (41*Pi^4*zeta[9])/10802030400 - 
   (29*Pi^2*zeta[11])/102876480 + (42905665213*zeta[13])/13136997291264000, 
 csv[{2, 2, 7}, {4, 6, 10}] -> (zeta[5]*zeta[9])/388800 - 
   (103*zeta[3]*zeta[11])/16329600, csv[{2, 2, 8}, {4, 6, 10}] -> 
  (8*Pi^4*MZV[3, 3, 5])/193939515 + (8*Pi^2*MZV[3, 3, 7])/64646505 + 
   (131*MZV[3, 3, 9])/77575806 - (8*Pi^2*MZV[3, 5, 5])/46176075 + 
   (17203*MZV[5, 3, 7])/9050510700 + (8*MZV[1, 1, 3, 4, 6])/21548835 + 
   varpi[{3, 3}, {4, 16}]/496485158400 + (362993*Pi^12*zeta[3])/
    22515068599773750 - (16*Pi^4*MZV[3, 5]*zeta[3])/969697575 - 
   (8*Pi^2*MZV[3, 7]*zeta[3])/21548835 + (232*MZV[3, 9]*zeta[3])/193939515 + 
   (8*MZV[1, 1, 4, 6]*zeta[3])/21548835 + (4*Pi^6*zeta[3]^3)/6787883025 - 
   (8*zeta[3]^5)/323232525 - (160621*Pi^10*zeta[5])/211680132134625 + 
   (2*Pi^2*MZV[3, 5]*zeta[5])/3078405 - (3967*MZV[3, 7]*zeta[5])/2262627675 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/969697575 - (32*Pi^2*zeta[3]*zeta[5]^2)/
    64646505 + (9827*zeta[5]^3)/822773700 - (9748*Pi^8*zeta[7])/
    4581821041875 - (4*MZV[3, 5]*zeta[7])/391797 - 
   (104*Pi^2*zeta[3]^2*zeta[7])/64646505 - (592*zeta[3]*zeta[5]*zeta[7])/
    64646505 + (9563*Pi^6*zeta[9])/43195619250 + (81959*zeta[3]^2*zeta[9])/
    775758060 - (187199*Pi^4*zeta[11])/162909192600 + 
   (4645943*Pi^2*zeta[13])/15515161200 - (610865384747*zeta[15])/
    225900747072000, csv[{2, 3, 0}, {4, 6, 10}] -> 
  (zeta[3]*zeta[5])/3233260800, csv[{2, 3, 1}, {4, 6, 10}] -> 
  -1/16460236800*zeta[9], csv[{2, 3, 2}, {4, 6, 10}] -> 
  -1/2155507200*zeta[5]^2, csv[{2, 3, 3}, {4, 6, 10}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (44027*zeta[11])/724250419200, 
 csv[{2, 3, 4}, {4, 6, 10}] -> -1/34214400*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/114307200, csv[{2, 3, 5}, {4, 6, 10}] -> 
  MZV[3, 5, 5]/149688000 + (MZV[3, 5]*zeta[5])/29937600 + 
   (zeta[3]*zeta[5]^2)/5987520 + (Pi^4*zeta[9])/538876800 + 
   (Pi^2*zeta[11])/6531840 - (767435951*zeta[13])/417047533056000, 
 csv[{2, 3, 6}, {4, 6, 10}] -> -1/1360800*(zeta[5]*zeta[9]) + 
   (zeta[3]*zeta[11])/544320, csv[{2, 3, 7}, {4, 6, 10}] -> 
  varpi[{3, 3}, {4, 16}]/1985940633600 + (3461837*zeta[15])/156468049920, 
 csv[{2, 3, 8}, {4, 6, 10}] -> (7*zeta[7]*zeta[9])/6480 - 
   (36611*zeta[3]*zeta[13])/73135440, csv[{2, 4, 0}, {4, 6, 10}] -> 
  zeta[9]/2351462400, csv[{2, 4, 1}, {4, 6, 10}] -> zeta[5]^2/615859200, 
 csv[{2, 4, 2}, {4, 6, 10}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 + (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (8867*zeta[11])/72425041920, csv[{2, 4, 3}, {4, 6, 10}] -> 
  (zeta[5]*zeta[7])/20528640 - (zeta[3]*zeta[9])/114307200, 
 csv[{2, 4, 4}, {4, 6, 10}] -> -1/187110000*MZV[3, 5, 5] - 
   (MZV[3, 5]*zeta[5])/37422000 - (zeta[3]*zeta[5]^2)/7484400 - 
   (Pi^4*zeta[9])/673596000 - (Pi^2*zeta[11])/8164800 + 
   (38743181*zeta[13])/24824257920000, csv[{2, 4, 5}, {4, 6, 10}] -> 
  (zeta[5]*zeta[9])/2721600 - (zeta[3]*zeta[11])/816480, 
 csv[{2, 4, 6}, {4, 6, 10}] -> -1/992970316800*varpi[{3, 3}, {4, 16}] - 
   (4176857*zeta[15])/46940414976, csv[{2, 4, 7}, {4, 6, 10}] -> 
  (54577*zeta[3]*zeta[13])/146270880, csv[{2, 4, 8}, {4, 6, 10}] -> 
  -1/30375*MZV[5, 3, 9] + (13*MZV[5, 5, 7])/141750 + 
   (24257*Pi^12*zeta[5])/11636897146875 - (2*MZV[3, 9]*zeta[5])/18225 - 
   (4*Pi^10*zeta[7])/947244375 - (38*zeta[5]^2*zeta[7])/30375 - 
   (73*Pi^8*zeta[9])/287043750 - (2*MZV[3, 5]*zeta[9])/675 - 
   (2*zeta[3]*zeta[5]*zeta[9])/135 + (17*Pi^6*zeta[11])/13395375 + 
   (221*Pi^4*zeta[13])/1215000 + (169*Pi^2*zeta[15])/12150 - 
   (773080163*zeta[17])/5273586000, csv[{0, 0, 0}, {4, 10, 6}] -> 
  -1/273766658457600*zeta[3], csv[{0, 0, 1}, {4, 10, 6}] -> 0, 
 csv[{0, 0, 2}, {4, 10, 6}] -> zeta[5]/9311791104000, 
 csv[{0, 0, 3}, {4, 10, 6}] -> 0, csv[{0, 0, 4}, {4, 10, 6}] -> 0, 
 csv[{0, 1, 0}, {4, 10, 6}] -> 0, csv[{0, 1, 1}, {4, 10, 6}] -> 
  -1/40971880857600*zeta[5], csv[{0, 1, 2}, {4, 10, 6}] -> 0, 
 csv[{0, 1, 3}, {4, 10, 6}] -> 0, csv[{0, 1, 4}, {4, 10, 6}] -> 0, 
 csv[{0, 2, 0}, {4, 10, 6}] -> (17*zeta[5])/1792519787520000, 
 csv[{0, 2, 1}, {4, 10, 6}] -> 0, csv[{0, 2, 2}, {4, 10, 6}] -> 0, 
 csv[{0, 2, 3}, {4, 10, 6}] -> -1/45265651200*(zeta[3]*zeta[5]), 
 csv[{0, 2, 4}, {4, 10, 6}] -> -1/13716864000*zeta[9], 
 csv[{0, 3, 0}, {4, 10, 6}] -> 0, csv[{0, 3, 1}, {4, 10, 6}] -> 0, 
 csv[{0, 3, 2}, {4, 10, 6}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{0, 3, 3}, {4, 10, 6}] -> zeta[9]/21946982400, 
 csv[{0, 3, 4}, {4, 10, 6}] -> -1/1437004800*zeta[5]^2 - 
   (zeta[3]*zeta[7])/4526565120, csv[{0, 4, 0}, {4, 10, 6}] -> 0, 
 csv[{0, 4, 1}, {4, 10, 6}] -> -1/113164128000*(zeta[3]*zeta[5]), 
 csv[{0, 4, 2}, {4, 10, 6}] -> -1/20575296000*zeta[9], 
 csv[{0, 4, 3}, {4, 10, 6}] -> zeta[5]^2/1796256000 + 
   (zeta[3]*zeta[7])/4526565120, csv[{0, 4, 4}, {4, 10, 6}] -> 
  -1/1571724000*MZV[3, 3, 5] + (Pi^6*zeta[5])/594111672000 - 
   (zeta[3]^2*zeta[5])/209563200 - (Pi^4*zeta[7])/47151720000 - 
   (Pi^2*zeta[9])/209563200 + (163*zeta[11])/3536379000, 
 csv[{0, 5, 0}, {4, 10, 6}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{0, 5, 1}, {4, 10, 6}] -> zeta[9]/10973491200, 
 csv[{0, 5, 2}, {4, 10, 6}] -> -1/1437004800*zeta[5]^2 - 
   (zeta[3]*zeta[7])/2715939072, csv[{0, 5, 3}, {4, 10, 6}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 + 
   (zeta[3]^2*zeta[5])/167650560 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (10663*zeta[11])/181062604800, 
 csv[{0, 5, 4}, {4, 10, 6}] -> -1/30792960*(zeta[3]*zeta[9]), 
 csv[{0, 6, 0}, {4, 10, 6}] -> -1/2743372800*zeta[9], 
 csv[{0, 6, 1}, {4, 10, 6}] -> zeta[5]^2/718502400 + 
   (zeta[3]*zeta[7])/905313024, csv[{0, 6, 2}, {4, 10, 6}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/83825280 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (5447*zeta[11])/45265651200, 
 csv[{0, 6, 3}, {4, 10, 6}] -> (zeta[3]*zeta[9])/20528640, 
 csv[{0, 6, 4}, {4, 10, 6}] -> -1/1414551600000*varpi[{6, 2}, {6, 14}] + 
   (2263439401*zeta[13])/5911648781068800, csv[{0, 7, 0}, {4, 10, 6}] -> 
  -1/205286400*zeta[5]^2 - (zeta[3]*zeta[7])/129330432, 
 csv[{0, 7, 1}, {4, 10, 6}] -> MZV[3, 3, 5]/179625600 - 
   (Pi^6*zeta[5])/67898476800 + (zeta[3]^2*zeta[5])/23950080 + 
   (Pi^4*zeta[7])/5388768000 + (Pi^2*zeta[9])/23950080 - 
   (445*zeta[11])/1034643456, csv[{0, 7, 2}, {4, 10, 6}] -> 
  (-7*zeta[3]*zeta[9])/61585920, csv[{0, 7, 3}, {4, 10, 6}] -> 
  varpi[{6, 2}, {6, 14}]/808315200000 - (135433451*zeta[13])/422260627219200, 
 csv[{0, 7, 4}, {4, 10, 6}] -> (41*zeta[5]*zeta[9])/5346000 + 
   (zeta[3]*zeta[11])/116640, csv[{0, 8, 0}, {4, 10, 6}] -> 
  -1/22453200*MZV[3, 3, 5] + (Pi^6*zeta[5])/8487309600 - 
   (zeta[3]^2*zeta[5])/2993760 - (Pi^4*zeta[7])/673596000 - 
   (Pi^2*zeta[9])/2993760 + (2839*zeta[11])/808315200, 
 csv[{0, 8, 1}, {4, 10, 6}] -> (7*zeta[3]*zeta[9])/15396480, 
 csv[{0, 8, 2}, {4, 10, 6}] -> -1/303118200000*varpi[{6, 2}, {6, 14}] - 
   (19300837*zeta[13])/253356376331520, csv[{0, 8, 3}, {4, 10, 6}] -> 
  (zeta[5]*zeta[9])/10692000 - (zeta[3]*zeta[11])/58320, 
 csv[{0, 8, 4}, {4, 10, 6}] -> (16*Pi^4*MZV[3, 3, 5])/20317473 + 
   (16*Pi^2*MZV[3, 3, 7])/6772491 - (1706*MZV[3, 3, 9])/182857257 - 
   (112*Pi^2*MZV[3, 5, 5])/33862455 - (17599*MZV[5, 3, 7])/2133334665 + 
   (16*MZV[1, 1, 3, 4, 6])/2257497 - varpi[{4, 2}, {6, 14}]/303118200000 + 
   (362993*Pi^12*zeta[3])/1179360736178625 - (32*Pi^4*MZV[3, 5]*zeta[3])/
    101587365 - (16*Pi^2*MZV[3, 7]*zeta[3])/2257497 + 
   (464*MZV[3, 9]*zeta[3])/20317473 + (16*MZV[1, 1, 4, 6]*zeta[3])/2257497 + 
   (8*Pi^6*zeta[3]^3)/711111555 - (16*zeta[3]^5)/33862455 - 
   (1737427*Pi^10*zeta[5])/133056083056050 + (28*Pi^2*MZV[3, 5]*zeta[5])/
    2257497 - (33401*MZV[3, 7]*zeta[5])/2133334665 - 
   (46*Pi^4*zeta[3]^2*zeta[5])/101587365 - (64*Pi^2*zeta[3]*zeta[5]^2)/
    6772491 + (42494*zeta[5]^3)/193939515 + (17522*Pi^8*zeta[7])/
    1440000898875 - (40*MZV[3, 5]*zeta[7])/205227 - 
   (208*Pi^2*zeta[3]^2*zeta[7])/6772491 + (4049*zeta[3]*zeta[5]*zeta[7])/
    20317473 + (2413639*Pi^6*zeta[9])/549818525025 + 
   (6775*zeta[3]^2*zeta[9])/20317473 - (4122227*Pi^4*zeta[11])/38400023970 - 
   (888451*Pi^2*zeta[13])/406349460 + (132607536289*zeta[15])/4608002876400, 
 csv[{1, 0, 0}, {4, 10, 6}] -> 0, csv[{1, 0, 1}, {4, 10, 6}] -> 
  -1/102429702144000*zeta[5], csv[{1, 0, 2}, {4, 10, 6}] -> 0, 
 csv[{1, 0, 3}, {4, 10, 6}] -> 0, csv[{1, 0, 4}, {4, 10, 6}] -> 0, 
 csv[{1, 1, 0}, {4, 10, 6}] -> zeta[5]/292656291840000, 
 csv[{1, 1, 1}, {4, 10, 6}] -> 0, csv[{1, 1, 2}, {4, 10, 6}] -> 0, 
 csv[{1, 1, 3}, {4, 10, 6}] -> (zeta[3]*zeta[5])/12933043200, 
 csv[{1, 1, 4}, {4, 10, 6}] -> zeta[9]/7838208000, 
 csv[{1, 2, 0}, {4, 10, 6}] -> 0, csv[{1, 2, 1}, {4, 10, 6}] -> 0, 
 csv[{1, 2, 2}, {4, 10, 6}] -> -1/45265651200*(zeta[3]*zeta[5]), 
 csv[{1, 2, 3}, {4, 10, 6}] -> -1/21946982400*zeta[9], 
 csv[{1, 2, 4}, {4, 10, 6}] -> zeta[5]^2/1437004800 + 
   (zeta[3]*zeta[7])/2263282560, csv[{1, 3, 0}, {4, 10, 6}] -> 0, 
 csv[{1, 3, 1}, {4, 10, 6}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{1, 3, 2}, {4, 10, 6}] -> zeta[9]/32920473600, 
 csv[{1, 3, 3}, {4, 10, 6}] -> -1/2874009600*zeta[5]^2 - 
   (zeta[3]*zeta[7])/3621252096, csv[{1, 3, 4}, {4, 10, 6}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 + 
   (zeta[3]^2*zeta[5])/167650560 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (53381*zeta[11])/905313024000, 
 csv[{1, 4, 0}, {4, 10, 6}] -> -1/113164128000*(zeta[3]*zeta[5]), 
 csv[{1, 4, 1}, {4, 10, 6}] -> -1/27433728000*zeta[9], 
 csv[{1, 4, 2}, {4, 10, 6}] -> zeta[5]^2/3592512000 + 
   (zeta[3]*zeta[7])/3394923840, csv[{1, 4, 3}, {4, 10, 6}] -> 
  -1/1571724000*MZV[3, 3, 5] + (Pi^6*zeta[5])/594111672000 - 
   (zeta[3]^2*zeta[5])/209563200 - (Pi^4*zeta[7])/47151720000 - 
   (Pi^2*zeta[9])/209563200 + (42949*zeta[11])/905313024000, 
 csv[{1, 4, 4}, {4, 10, 6}] -> (zeta[5]*zeta[7])/51321600 + 
   (zeta[3]*zeta[9])/38491200, csv[{1, 5, 0}, {4, 10, 6}] -> 
  zeta[9]/10973491200, csv[{1, 5, 1}, {4, 10, 6}] -> 
  -1/2874009600*zeta[5]^2 - (zeta[3]*zeta[7])/1810626048, 
 csv[{1, 5, 2}, {4, 10, 6}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 + (zeta[3]^2*zeta[5])/167650560 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (5381*zeta[11])/90531302400, csv[{1, 5, 3}, {4, 10, 6}] -> 
  -1/41057280*(zeta[5]*zeta[7]) - (zeta[3]*zeta[9])/41057280, 
 csv[{1, 5, 4}, {4, 10, 6}] -> -1/1414551600000*varpi[{6, 2}, {6, 14}] + 
   (648169583*zeta[13])/11823297562137600, csv[{1, 6, 0}, {4, 10, 6}] -> 
  zeta[5]^2/1437004800 + (zeta[3]*zeta[7])/452656512, 
 csv[{1, 6, 1}, {4, 10, 6}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/83825280 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (191*zeta[11])/1616630400, csv[{1, 6, 2}, {4, 10, 6}] -> 
  (zeta[5]*zeta[7])/20528640 + (zeta[3]*zeta[9])/30792960, 
 csv[{1, 6, 3}, {4, 10, 6}] -> varpi[{6, 2}, {6, 14}]/808315200000 - 
   (17399*zeta[13])/97773806592, csv[{1, 6, 4}, {4, 10, 6}] -> 
  (-89*zeta[5]*zeta[9])/74844000 - (zeta[3]*zeta[11])/408240, 
 csv[{1, 7, 0}, {4, 10, 6}] -> MZV[3, 3, 5]/179625600 - 
   (Pi^6*zeta[5])/67898476800 + (zeta[3]^2*zeta[5])/23950080 + 
   (Pi^4*zeta[7])/5388768000 + (Pi^2*zeta[9])/23950080 - 
   (10267*zeta[11])/25866086400, csv[{1, 7, 1}, {4, 10, 6}] -> 
  (-7*zeta[5]*zeta[7])/41057280 - (7*zeta[3]*zeta[9])/123171840, 
 csv[{1, 7, 2}, {4, 10, 6}] -> -1/303118200000*varpi[{6, 2}, {6, 14}] + 
   (2645707879*zeta[13])/5067127526630400, csv[{1, 7, 3}, {4, 10, 6}] -> 
  (7*zeta[5]*zeta[9])/42768000 + (zeta[3]*zeta[11])/466560, 
 csv[{1, 7, 4}, {4, 10, 6}] -> (-2*Pi^4*MZV[3, 3, 5])/20317473 - 
   (2*Pi^2*MZV[3, 3, 7])/6772491 + (853*MZV[3, 3, 9])/731429028 + 
   (14*Pi^2*MZV[3, 5, 5])/33862455 + (17599*MZV[5, 3, 7])/17066677320 - 
   (2*MZV[1, 1, 3, 4, 6])/2257497 - varpi[{3, 3}, {4, 16}]/397188126720 - 
   varpi[{4, 2}, {6, 14}]/303118200000 - (362993*Pi^12*zeta[3])/
    9434885889429000 + (4*Pi^4*MZV[3, 5]*zeta[3])/101587365 + 
   (2*Pi^2*MZV[3, 7]*zeta[3])/2257497 - (58*MZV[3, 9]*zeta[3])/20317473 - 
   (2*MZV[1, 1, 4, 6]*zeta[3])/2257497 - (Pi^6*zeta[3]^3)/711111555 + 
   (2*zeta[3]^5)/33862455 + (1737427*Pi^10*zeta[5])/1064448664448400 - 
   (7*Pi^2*MZV[3, 5]*zeta[5])/4514994 + (33401*MZV[3, 7]*zeta[5])/
    17066677320 + (23*Pi^4*zeta[3]^2*zeta[5])/406349460 + 
   (8*Pi^2*zeta[3]*zeta[5]^2)/6772491 - (21247*zeta[5]^3)/775758060 - 
   (8761*Pi^8*zeta[7])/5760003595500 + (5*MZV[3, 5]*zeta[7])/205227 + 
   (26*Pi^2*zeta[3]^2*zeta[7])/6772491 - (4049*zeta[3]*zeta[5]*zeta[7])/
    162539784 - (2413639*Pi^6*zeta[9])/4398548200200 - 
   (6775*zeta[3]^2*zeta[9])/162539784 + (4122227*Pi^4*zeta[11])/
    307200191760 + (888451*Pi^2*zeta[13])/3250795680 - 
   (29582424224719*zeta[15])/7667716786329600, 
 csv[{1, 8, 0}, {4, 10, 6}] -> (7*zeta[5]*zeta[7])/5132160, 
 csv[{1, 8, 1}, {4, 10, 6}] -> varpi[{6, 2}, {6, 14}]/67359600000 - 
   (577212397*zeta[13])/281507084812800, csv[{1, 8, 2}, {4, 10, 6}] -> 
  -1/2138400*(zeta[5]*zeta[9]), csv[{1, 8, 3}, {4, 10, 6}] -> 
  varpi[{3, 3}, {4, 16}]/198594063360 + varpi[{4, 2}, {6, 14}]/134719200000 + 
   (20202592693*zeta[15])/38725842355200, csv[{1, 8, 4}, {4, 10, 6}] -> 
  (-11*zeta[5]*zeta[11])/5400 - (13*zeta[3]*zeta[13])/47628, 
 csv[{2, 0, 0}, {4, 10, 6}] -> zeta[5]/512148510720000, 
 csv[{2, 0, 1}, {4, 10, 6}] -> 0, csv[{2, 0, 2}, {4, 10, 6}] -> 0, 
 csv[{2, 0, 3}, {4, 10, 6}] -> -1/1616630400*(zeta[3]*zeta[5]), 
 csv[{2, 0, 4}, {4, 10, 6}] -> -1/1469664000*zeta[9], 
 csv[{2, 1, 0}, {4, 10, 6}] -> 0, csv[{2, 1, 1}, {4, 10, 6}] -> 0, 
 csv[{2, 1, 2}, {4, 10, 6}] -> (zeta[3]*zeta[5])/12933043200, 
 csv[{2, 1, 3}, {4, 10, 6}] -> zeta[9]/9405849600, 
 csv[{2, 1, 4}, {4, 10, 6}] -> -1/615859200*zeta[5]^2 - 
   (zeta[3]*zeta[7])/646652160, csv[{2, 2, 0}, {4, 10, 6}] -> 0, 
 csv[{2, 2, 1}, {4, 10, 6}] -> -1/45265651200*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {4, 10, 6}] -> -1/24690355200*zeta[9], 
 csv[{2, 2, 3}, {4, 10, 6}] -> zeta[5]^2/2155507200 + 
   (zeta[3]*zeta[7])/1810626048, csv[{2, 2, 4}, {4, 10, 6}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/83825280 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (26531*zeta[11])/226328256000, 
 csv[{2, 3, 0}, {4, 10, 6}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{2, 3, 1}, {4, 10, 6}] -> zeta[9]/32920473600, 
 csv[{2, 3, 2}, {4, 10, 6}] -> -1/4311014400*zeta[5]^2 - 
   (zeta[3]*zeta[7])/2715939072, csv[{2, 3, 3}, {4, 10, 6}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 + 
   (zeta[3]^2*zeta[5])/167650560 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (3023*zeta[11])/51732172800, 
 csv[{2, 3, 4}, {4, 10, 6}] -> -1/20528640*(zeta[5]*zeta[7]) - 
   (179*zeta[3]*zeta[9])/7544275200, csv[{2, 4, 0}, {4, 10, 6}] -> 
  -1/20575296000*zeta[9], csv[{2, 4, 1}, {4, 10, 6}] -> 
  zeta[5]^2/5388768000 + (zeta[3]*zeta[7])/2263282560, 
 csv[{2, 4, 2}, {4, 10, 6}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 - (zeta[3]^2*zeta[5])/209563200 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (97*zeta[11])/2095632000, csv[{2, 4, 3}, {4, 10, 6}] -> 
  (zeta[5]*zeta[7])/25660800 + (zeta[3]*zeta[9])/93139200, 
 csv[{2, 4, 4}, {4, 10, 6}] -> MZV[3, 5, 5]/187110000 - 
   varpi[{6, 2}, {6, 14}]/1414551600000 + (MZV[3, 5]*zeta[5])/37422000 + 
   (zeta[3]*zeta[5]^2)/7484400 + (Pi^4*zeta[9])/673596000 + 
   (Pi^2*zeta[11])/8164800 - (473964156667*zeta[13])/295582439053440000, 
 csv[{2, 5, 0}, {4, 10, 6}] -> -1/4311014400*zeta[5]^2 - 
   (zeta[3]*zeta[7])/905313024, csv[{2, 5, 1}, {4, 10, 6}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 + 
   (zeta[3]^2*zeta[5])/167650560 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (1019*zeta[11])/18106260480, 
 csv[{2, 5, 2}, {4, 10, 6}] -> -1/20528640*(zeta[5]*zeta[7]) - 
   (zeta[3]*zeta[9])/603542016, csv[{2, 5, 3}, {4, 10, 6}] -> 
  -1/149688000*MZV[3, 5, 5] + varpi[{6, 2}, {6, 14}]/808315200000 - 
   (MZV[3, 5]*zeta[5])/29937600 - (zeta[3]*zeta[5]^2)/5987520 - 
   (Pi^4*zeta[9])/538876800 - (Pi^2*zeta[11])/6531840 + 
   (66783208691*zeta[13])/33780850177536000, csv[{2, 5, 4}, {4, 10, 6}] -> 
  (zeta[5]*zeta[9])/10692000 + (zeta[3]*zeta[11])/408240, 
 csv[{2, 6, 0}, {4, 10, 6}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/83825280 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (4589*zeta[11])/45265651200, csv[{2, 6, 1}, {4, 10, 6}] -> 
  (zeta[5]*zeta[7])/10264320 - (83*zeta[3]*zeta[9])/3017710080, 
 csv[{2, 6, 2}, {4, 10, 6}] -> MZV[3, 5, 5]/74844000 - 
   varpi[{6, 2}, {6, 14}]/303118200000 + (MZV[3, 5]*zeta[5])/14968800 + 
   (zeta[3]*zeta[5]^2)/2993760 + (Pi^4*zeta[9])/269438400 + 
   (Pi^2*zeta[11])/3265920 - (194338271573*zeta[13])/50671275266304000, 
 csv[{2, 6, 3}, {4, 10, 6}] -> (17*zeta[5]*zeta[9])/37422000 - 
   (zeta[3]*zeta[11])/408240, csv[{2, 6, 4}, {4, 10, 6}] -> 
  (4*Pi^4*MZV[3, 3, 5])/142222311 + (4*Pi^2*MZV[3, 3, 7])/47407437 - 
   (853*MZV[3, 3, 9])/2560001598 - (4*Pi^2*MZV[3, 5, 5])/33862455 - 
   (17599*MZV[5, 3, 7])/59733370620 + (4*MZV[1, 1, 3, 4, 6])/15802479 + 
   varpi[{3, 3}, {4, 16}]/992970316800 - varpi[{4, 2}, {6, 14}]/
    303118200000 + (362993*Pi^12*zeta[3])/33022100613001500 - 
   (8*Pi^4*MZV[3, 5]*zeta[3])/711111555 - (4*Pi^2*MZV[3, 7]*zeta[3])/
    15802479 + (116*MZV[3, 9]*zeta[3])/142222311 + 
   (4*MZV[1, 1, 4, 6]*zeta[3])/15802479 + (2*Pi^6*zeta[3]^3)/4977780885 - 
   (4*zeta[3]^5)/237037185 - (1737427*Pi^10*zeta[5])/3725570325569400 + 
   (Pi^2*MZV[3, 5]*zeta[5])/2257497 - (33401*MZV[3, 7]*zeta[5])/59733370620 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/1422223110 - (16*Pi^2*zeta[3]*zeta[5]^2)/
    47407437 + (21247*zeta[5]^3)/2715153210 + (8761*Pi^8*zeta[7])/
    20160012584250 - (10*MZV[3, 5]*zeta[7])/1436589 - 
   (52*Pi^2*zeta[3]^2*zeta[7])/47407437 + (4049*zeta[3]*zeta[5]*zeta[7])/
    568889244 + (2413639*Pi^6*zeta[9])/15394918700700 + 
   (6775*zeta[3]^2*zeta[9])/568889244 - (4122227*Pi^4*zeta[11])/
    1075200671160 - (888451*Pi^2*zeta[13])/11377784880 + 
   (30555760392061*zeta[15])/26837008752153600, 
 csv[{2, 7, 0}, {4, 10, 6}] -> (-7*zeta[5]*zeta[7])/20528640 + 
   (zeta[3]*zeta[9])/3265920, csv[{2, 7, 1}, {4, 10, 6}] -> 
  -1/21384000*MZV[3, 5, 5] + varpi[{6, 2}, {6, 14}]/67359600000 - 
   (MZV[3, 5]*zeta[5])/4276800 - (zeta[3]*zeta[5]^2)/855360 - 
   (Pi^4*zeta[9])/76982400 - (Pi^2*zeta[11])/933120 + 
   (13206603469*zeta[13])/1023662126592000, csv[{2, 7, 2}, {4, 10, 6}] -> 
  -1/855360*(zeta[5]*zeta[9]) + (zeta[3]*zeta[11])/233280, 
 csv[{2, 7, 3}, {4, 10, 6}] -> -1/1985940633600*varpi[{3, 3}, {4, 16}] + 
   varpi[{4, 2}, {6, 14}]/134719200000 - (702262747*zeta[15])/11064526387200, 
 csv[{2, 7, 4}, {4, 10, 6}] -> (11*zeta[5]*zeta[11])/21600 - 
   (365431*zeta[3]*zeta[13])/1316437920, csv[{2, 8, 0}, {4, 10, 6}] -> 
  MZV[3, 5, 5]/2673000 - varpi[{6, 2}, {6, 14}]/6735960000 + 
   (MZV[3, 5]*zeta[5])/534600 + (zeta[3]*zeta[5]^2)/106920 + 
   (Pi^4*zeta[9])/9622800 + (Pi^2*zeta[11])/116640 - 
   (139500514189*zeta[13])/1407535424064000, csv[{2, 8, 1}, {4, 10, 6}] -> 
  (zeta[5]*zeta[9])/194400 - (zeta[3]*zeta[11])/58320, 
 csv[{2, 8, 2}, {4, 10, 6}] -> -1/496485158400*varpi[{3, 3}, {4, 16}] - 
   varpi[{4, 2}, {6, 14}]/40415760000 - (188562077*zeta[15])/1056159336960, 
 csv[{2, 8, 3}, {4, 10, 6}] -> (455261*zeta[3]*zeta[13])/658218960, 
 csv[{2, 8, 4}, {4, 10, 6}] -> (304*Pi^6*MZV[3, 3, 5])/244873125 + 
   (64*Pi^4*MZV[3, 3, 7])/2332125 + (1736*Pi^2*MZV[3, 3, 9])/1399275 - 
   (153191*MZV[3, 3, 11])/188124750 - (112*Pi^4*MZV[3, 5, 5])/2332125 - 
   (96727*MZV[3, 5, 9])/470311875 + (3724*Pi^2*MZV[5, 3, 7])/2332125 - 
   (187430162*MZV[5, 3, 9])/63492103125 + (849826541*MZV[5, 5, 7])/
    296296481250 + (16*MZV[1, 1, 3, 6, 6])/51825 - 
   (224*MZV[3, 3, 3, 3, 5])/259125 - varpi[{2, 2}, {6, 14}]/6735960000 + 
   (19947451*Pi^14*zeta[3])/14040008764031250 - (8*Pi^6*MZV[3, 5]*zeta[3])/
    34981875 - (22*Pi^4*MZV[3, 7]*zeta[3])/2332125 - 
   (392*Pi^2*MZV[3, 9]*zeta[3])/1399275 + (16*MZV[3, 11]*zeta[3])/570075 + 
   (16*MZV[3, 3, 5]*zeta[3]^2)/259125 - (7*Pi^8*zeta[3]^3)/524728125 - 
   (16*MZV[3, 5]*zeta[3]^3)/777375 + (2066870822734*Pi^12*zeta[5])/
    24324315183684140625 - (28*Pi^4*MZV[3, 5]*zeta[5])/466425 - 
   (4984*Pi^2*MZV[3, 7]*zeta[5])/2332125 - (319847311*MZV[3, 9]*zeta[5])/
    38095261875 + (32*MZV[1, 1, 4, 6]*zeta[5])/17275 + 
   (16*Pi^6*zeta[3]^2*zeta[5])/5441625 - (4*zeta[3]^4*zeta[5])/31095 - 
   (116*Pi^4*zeta[3]*zeta[5]^2)/2332125 - (3514*Pi^2*zeta[5]^3)/2332125 - 
   (29447818937*Pi^10*zeta[7])/7920004943812500 - 
   (332*Pi^2*MZV[3, 5]*zeta[7])/155475 - (104*MZV[3, 7]*zeta[7])/17275 - 
   (826*Pi^4*zeta[3]^2*zeta[7])/11660625 - 
   (3496*Pi^2*zeta[3]*zeta[5]*zeta[7])/466425 - 
   (8390938591*zeta[5]^2*zeta[7])/63492103125 + (392*zeta[3]*zeta[7]^2)/
    190025 - (48828517357*Pi^8*zeta[9])/1200000749062500 + 
   (53482*MZV[3, 5]*zeta[9])/2332125 - (686*Pi^2*zeta[3]^2*zeta[9])/155475 + 
   (7776*zeta[3]*zeta[5]*zeta[9])/190025 + (250187497981*Pi^6*zeta[11])/
    112000069912500 + (40628*zeta[3]^2*zeta[11])/777375 + 
   (632680608787*Pi^4*zeta[13])/2539684125000 - (179640089177*Pi^2*zeta[15])/
    50793682500 + (157001687*zeta[17])/395518950, 
 csv[{0, 0, 0}, {4, 8, 8}] -> -1/215080427520000*zeta[3], 
 csv[{0, 0, 1}, {4, 8, 8}] -> 0, csv[{0, 0, 2}, {4, 8, 8}] -> 0, 
 csv[{0, 0, 3}, {4, 8, 8}] -> 0, csv[{0, 0, 4}, {4, 8, 8}] -> 
  -1/274337280000*zeta[7], csv[{0, 0, 5}, {4, 8, 8}] -> 0, 
 csv[{0, 0, 6}, {4, 8, 8}] -> zeta[9]/320060160, 
 csv[{0, 1, 0}, {4, 8, 8}] -> 0, csv[{0, 1, 1}, {4, 8, 8}] -> 0, 
 csv[{0, 1, 2}, {4, 8, 8}] -> 0, csv[{0, 1, 3}, {4, 8, 8}] -> 
  zeta[7]/1646023680000, csv[{0, 1, 4}, {4, 8, 8}] -> 0, 
 csv[{0, 1, 5}, {4, 8, 8}] -> -1/3840721920*zeta[9], 
 csv[{0, 1, 6}, {4, 8, 8}] -> (zeta[3]*zeta[7])/533433600, 
 csv[{0, 2, 0}, {4, 8, 8}] -> 0, csv[{0, 2, 1}, {4, 8, 8}] -> 0, 
 csv[{0, 2, 2}, {4, 8, 8}] -> zeta[7]/3292047360000, 
 csv[{0, 2, 3}, {4, 8, 8}] -> -1/1066867200000*(zeta[3]*zeta[5]), 
 csv[{0, 2, 4}, {4, 8, 8}] -> 0, csv[{0, 2, 5}, {4, 8, 8}] -> 
  (zeta[3]*zeta[7])/1600300800, csv[{0, 2, 6}, {4, 8, 8}] -> 
  MZV[3, 3, 5]/185220000 - (Pi^6*zeta[5])/70013160000 + 
   (zeta[3]^2*zeta[5])/74088000 + (Pi^4*zeta[7])/5556600000 + 
   (Pi^2*zeta[9])/24696000 - (276509*zeta[11])/640120320000, 
 csv[{0, 3, 0}, {4, 8, 8}] -> 0, csv[{0, 3, 1}, {4, 8, 8}] -> 
  -1/548674560000*zeta[7], csv[{0, 3, 2}, {4, 8, 8}] -> 
  (zeta[3]*zeta[5])/266716800000, csv[{0, 3, 3}, {4, 8, 8}] -> 
  zeta[9]/12802406400, csv[{0, 3, 4}, {4, 8, 8}] -> 
  -1/2667168000*(zeta[3]*zeta[7]), csv[{0, 3, 5}, {4, 8, 8}] -> 
  -1/370440000*MZV[3, 3, 5] + (Pi^6*zeta[5])/140026320000 - 
   (zeta[3]^2*zeta[5])/148176000 - (Pi^4*zeta[7])/11113200000 - 
   (Pi^2*zeta[9])/49392000 + (274549*zeta[11])/1280240640000, 
 csv[{0, 3, 6}, {4, 8, 8}] -> (zeta[5]*zeta[7])/36288000 - 
   (zeta[3]*zeta[9])/12096000, csv[{0, 4, 0}, {4, 8, 8}] -> 
  (19*zeta[7])/1646023680000, csv[{0, 4, 1}, {4, 8, 8}] -> 
  -1/53343360000*(zeta[3]*zeta[5]), csv[{0, 4, 2}, {4, 8, 8}] -> 
  -1/4800902400*zeta[9], csv[{0, 4, 3}, {4, 8, 8}] -> 
  (zeta[3]*zeta[7])/2667168000, csv[{0, 4, 4}, {4, 8, 8}] -> 
  MZV[3, 3, 5]/463050000 - (Pi^6*zeta[5])/175032900000 + 
   (zeta[3]^2*zeta[5])/185220000 + (Pi^4*zeta[7])/13891500000 + 
   (Pi^2*zeta[9])/61740000 - (90863*zeta[11])/533433600000, 
 csv[{0, 4, 5}, {4, 8, 8}] -> -1/54432000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/18144000, csv[{0, 4, 6}, {4, 8, 8}] -> 
  (1997*zeta[13])/3159451008, csv[{0, 5, 0}, {4, 8, 8}] -> 
  (zeta[3]*zeta[5])/5334336000, csv[{0, 5, 1}, {4, 8, 8}] -> 
  zeta[9]/1280240640, csv[{0, 5, 2}, {4, 8, 8}] -> 
  -1/1600300800*(zeta[3]*zeta[7]), csv[{0, 5, 3}, {4, 8, 8}] -> 
  -1/370440000*MZV[3, 3, 5] + (Pi^6*zeta[5])/140026320000 - 
   (zeta[3]^2*zeta[5])/148176000 - (Pi^4*zeta[7])/11113200000 - 
   (Pi^2*zeta[9])/49392000 + (270629*zeta[11])/1280240640000, 
 csv[{0, 5, 4}, {4, 8, 8}] -> (zeta[5]*zeta[7])/54432000 - 
   (zeta[3]*zeta[9])/18144000, csv[{0, 5, 5}, {4, 8, 8}] -> 
  -1/3919104*zeta[13], csv[{0, 5, 6}, {4, 8, 8}] -> 
  zeta[7]^2/105840 + (11*zeta[3]*zeta[11])/1058400, 
 csv[{0, 6, 0}, {4, 8, 8}] -> -1/160030080*zeta[9], 
 csv[{0, 6, 1}, {4, 8, 8}] -> (zeta[3]*zeta[7])/533433600, 
 csv[{0, 6, 2}, {4, 8, 8}] -> MZV[3, 3, 5]/185220000 - 
   (Pi^6*zeta[5])/70013160000 + (zeta[3]^2*zeta[5])/74088000 + 
   (Pi^4*zeta[7])/5556600000 + (Pi^2*zeta[9])/24696000 - 
   (268669*zeta[11])/640120320000, csv[{0, 6, 3}, {4, 8, 8}] -> 
  -1/36288000*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/12096000, 
 csv[{0, 6, 4}, {4, 8, 8}] -> (-311*zeta[13])/15797255040, 
 csv[{0, 6, 5}, {4, 8, 8}] -> (-11*zeta[3]*zeta[11])/1058400, 
 csv[{0, 6, 6}, {4, 8, 8}] -> (-4*Pi^4*MZV[3, 3, 5])/5586735 - 
   (4*Pi^2*MZV[3, 3, 7])/1862245 + (853*MZV[3, 3, 9])/100561230 + 
   (4*Pi^2*MZV[3, 5, 5])/1330175 + (58001*MZV[5, 3, 7])/4692857400 - 
   (12*MZV[1, 1, 3, 4, 6])/1862245 - (362993*Pi^12*zeta[3])/
    1297164446077500 + (8*Pi^4*MZV[3, 5]*zeta[3])/27933675 + 
   (12*Pi^2*MZV[3, 7]*zeta[3])/1862245 - (116*MZV[3, 9]*zeta[3])/5586735 - 
   (12*MZV[1, 1, 4, 6]*zeta[3])/1862245 - (2*Pi^6*zeta[3]^3)/195535725 + 
   (4*zeta[3]^5)/9311225 + (214328*Pi^10*zeta[5])/18293344752375 - 
   (3*Pi^2*MZV[3, 5]*zeta[5])/266035 - (8752*MZV[3, 7]*zeta[5])/586607175 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/55867350 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    1862245 - (107791*zeta[5]^3)/426623400 - (57847*Pi^8*zeta[7])/
    3167678745000 + (1109*MZV[3, 5]*zeta[7])/10157700 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/1862245 + (11153*zeta[3]*zeta[5]*zeta[7])/
    22346940 - (4933001*Pi^6*zeta[9])/1209477339000 - 
   (1355*zeta[3]^2*zeta[9])/4469388 + (8495287*Pi^4*zeta[11])/84471433200 + 
   (916807*Pi^2*zeta[13])/383090400 - (25446925927*zeta[15])/844714332000, 
 csv[{1, 0, 0}, {4, 8, 8}] -> 0, csv[{1, 0, 1}, {4, 8, 8}] -> 0, 
 csv[{1, 0, 2}, {4, 8, 8}] -> 0, csv[{1, 0, 3}, {4, 8, 8}] -> 
  zeta[7]/1097349120000, csv[{1, 0, 4}, {4, 8, 8}] -> 0, 
 csv[{1, 0, 5}, {4, 8, 8}] -> -1/1920360960*zeta[9], 
 csv[{1, 0, 6}, {4, 8, 8}] -> -1/88905600*(zeta[3]*zeta[7]), 
 csv[{1, 1, 0}, {4, 8, 8}] -> 0, csv[{1, 1, 1}, {4, 8, 8}] -> 0, 
 csv[{1, 1, 2}, {4, 8, 8}] -> -1/1316818944000*zeta[7], 
 csv[{1, 1, 3}, {4, 8, 8}] -> (zeta[3]*zeta[5])/426746880000, 
 csv[{1, 1, 4}, {4, 8, 8}] -> zeta[9]/6401203200, 
 csv[{1, 1, 5}, {4, 8, 8}] -> -1/640120320*(zeta[3]*zeta[7]), 
 csv[{1, 1, 6}, {4, 8, 8}] -> -1/74088000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/28005264000 - (zeta[3]^2*zeta[5])/29635200 - 
   (Pi^4*zeta[7])/2222640000 - (Pi^2*zeta[9])/9878400 + 
   (254833*zeta[11])/256048128000, csv[{1, 2, 0}, {4, 8, 8}] -> 0, 
 csv[{1, 2, 1}, {4, 8, 8}] -> zeta[7]/823011840000, 
 csv[{1, 2, 2}, {4, 8, 8}] -> -1/200037600000*(zeta[3]*zeta[5]), 
 csv[{1, 2, 3}, {4, 8, 8}] -> -1/12802406400*zeta[9], 
 csv[{1, 2, 4}, {4, 8, 8}] -> (zeta[3]*zeta[7])/2000376000, 
 csv[{1, 2, 5}, {4, 8, 8}] -> MZV[3, 3, 5]/277830000 - 
   (Pi^6*zeta[5])/105019740000 + (zeta[3]^2*zeta[5])/111132000 + 
   (Pi^4*zeta[7])/8334900000 + (Pi^2*zeta[9])/37044000 - 
   (41569*zeta[11])/160030080000, csv[{1, 2, 6}, {4, 8, 8}] -> 
  -1/27216000*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/9072000, 
 csv[{1, 3, 0}, {4, 8, 8}] -> -1/243855360000*zeta[7], 
 csv[{1, 3, 1}, {4, 8, 8}] -> (zeta[3]*zeta[5])/71124480000, 
 csv[{1, 3, 2}, {4, 8, 8}] -> zeta[9]/19203609600, 
 csv[{1, 3, 3}, {4, 8, 8}] -> -1/3556224000*(zeta[3]*zeta[7]), 
 csv[{1, 3, 4}, {4, 8, 8}] -> -1/617400000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/233377200000 - (zeta[3]^2*zeta[5])/246960000 - 
   (Pi^4*zeta[7])/18522000000 - (Pi^2*zeta[9])/82320000 + 
   (103301*zeta[11])/914457600000, csv[{1, 3, 5}, {4, 8, 8}] -> 
  (zeta[5]*zeta[7])/72576000 - (zeta[3]*zeta[9])/24192000, 
 csv[{1, 3, 6}, {4, 8, 8}] -> (1231*zeta[13])/7021002240, 
 csv[{1, 4, 0}, {4, 8, 8}] -> -1/13335840000*(zeta[3]*zeta[5]), 
 csv[{1, 4, 1}, {4, 8, 8}] -> 0, csv[{1, 4, 2}, {4, 8, 8}] -> 
  (zeta[3]*zeta[7])/4000752000, csv[{1, 4, 3}, {4, 8, 8}] -> 
  MZV[3, 3, 5]/926100000 - (Pi^6*zeta[5])/350065800000 + 
   (zeta[3]^2*zeta[5])/370440000 + (Pi^4*zeta[7])/27783000000 + 
   (Pi^2*zeta[9])/123480000 - (225259*zeta[11])/3200601600000, 
 csv[{1, 4, 4}, {4, 8, 8}] -> -1/136080000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/45360000, csv[{1, 4, 5}, {4, 8, 8}] -> 
  (-2633*zeta[13])/11847941280, csv[{1, 4, 6}, {4, 8, 8}] -> 
  -1/529200*zeta[7]^2 - (11*zeta[3]*zeta[11])/2646000, 
 csv[{1, 5, 0}, {4, 8, 8}] -> -1/1280240640*zeta[9], 
 csv[{1, 5, 1}, {4, 8, 8}] -> -1/3200601600*(zeta[3]*zeta[7]), 
 csv[{1, 5, 2}, {4, 8, 8}] -> -1/1111320000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/420078960000 - (zeta[3]^2*zeta[5])/444528000 - 
   (Pi^4*zeta[7])/33339600000 - (Pi^2*zeta[9])/148176000 + 
   (59963*zeta[11])/1280240640000, csv[{1, 5, 3}, {4, 8, 8}] -> 
  (zeta[5]*zeta[7])/217728000 - (zeta[3]*zeta[9])/72576000, 
 csv[{1, 5, 4}, {4, 8, 8}] -> (25901*zeta[13])/94783530240, 
 csv[{1, 5, 5}, {4, 8, 8}] -> (11*zeta[3]*zeta[11])/6350400, 
 csv[{1, 5, 6}, {4, 8, 8}] -> (2*Pi^4*MZV[3, 3, 5])/16760205 + 
   (2*Pi^2*MZV[3, 3, 7])/5586735 - (853*MZV[3, 3, 9])/603367380 - 
   (2*Pi^2*MZV[3, 5, 5])/3990525 - (58001*MZV[5, 3, 7])/28157144400 + 
   (2*MZV[1, 1, 3, 4, 6])/1862245 + varpi[{3, 3}, {4, 16}]/193077561600 + 
   (362993*Pi^12*zeta[3])/7782986676465000 - (4*Pi^4*MZV[3, 5]*zeta[3])/
    83801025 - (2*Pi^2*MZV[3, 7]*zeta[3])/1862245 + 
   (58*MZV[3, 9]*zeta[3])/16760205 + (2*MZV[1, 1, 4, 6]*zeta[3])/1862245 + 
   (Pi^6*zeta[3]^3)/586607175 - (2*zeta[3]^5)/27933675 - 
   (107164*Pi^10*zeta[5])/54880034257125 + (Pi^2*MZV[3, 5]*zeta[5])/532070 + 
   (4376*MZV[3, 7]*zeta[5])/1759821525 - (23*Pi^4*zeta[3]^2*zeta[5])/
    335204100 - (8*Pi^2*zeta[3]*zeta[5]^2)/5586735 + 
   (107791*zeta[5]^3)/2559740400 + (57847*Pi^8*zeta[7])/19006072470000 - 
   (1109*MZV[3, 5]*zeta[7])/60946200 - (26*Pi^2*zeta[3]^2*zeta[7])/5586735 - 
   (11153*zeta[3]*zeta[5]*zeta[7])/134081640 + (4933001*Pi^6*zeta[9])/
    7256864034000 + (1355*zeta[3]^2*zeta[9])/26816328 - 
   (8495287*Pi^4*zeta[11])/506828599200 - (916807*Pi^2*zeta[13])/2298542400 + 
   (475393308253*zeta[15])/87850290528000, csv[{1, 6, 0}, {4, 8, 8}] -> 0, 
 csv[{1, 6, 1}, {4, 8, 8}] -> (4439*zeta[11])/64012032000, 
 csv[{1, 6, 2}, {4, 8, 8}] -> 0, csv[{1, 6, 3}, {4, 8, 8}] -> 
  (-853*zeta[13])/2106300672, csv[{1, 6, 4}, {4, 8, 8}] -> 0, 
 csv[{1, 6, 5}, {4, 8, 8}] -> -1/193077561600*varpi[{3, 3}, {4, 16}] - 
   (267376043*zeta[15])/684547718400, csv[{1, 6, 6}, {4, 8, 8}] -> 
  (-5*zeta[7]*zeta[9])/2646 - (143*zeta[3]*zeta[13])/411600, 
 csv[{2, 0, 0}, {4, 8, 8}] -> 0, csv[{2, 0, 1}, {4, 8, 8}] -> 0, 
 csv[{2, 0, 2}, {4, 8, 8}] -> zeta[7]/1097349120000, 
 csv[{2, 0, 3}, {4, 8, 8}] -> -1/71124480000*(zeta[3]*zeta[5]), 
 csv[{2, 0, 4}, {4, 8, 8}] -> zeta[9]/4800902400, 
 csv[{2, 0, 5}, {4, 8, 8}] -> (zeta[3]*zeta[7])/44452800, 
 csv[{2, 0, 6}, {4, 8, 8}] -> MZV[3, 3, 5]/12348000 - 
   (Pi^6*zeta[5])/4667544000 + (zeta[3]^2*zeta[5])/4939200 + 
   (Pi^4*zeta[7])/370440000 + (Pi^2*zeta[9])/1646400 - 
   (148543*zeta[11])/25604812800, csv[{2, 1, 0}, {4, 8, 8}] -> 0, 
 csv[{2, 1, 1}, {4, 8, 8}] -> -1/823011840000*zeta[7], 
 csv[{2, 1, 2}, {4, 8, 8}] -> (zeta[3]*zeta[5])/80015040000, 
 csv[{2, 1, 3}, {4, 8, 8}] -> -1/7681443840*zeta[9], 
 csv[{2, 1, 4}, {4, 8, 8}] -> (-31*zeta[3]*zeta[7])/8001504000, 
 csv[{2, 1, 5}, {4, 8, 8}] -> -1/111132000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/42007896000 - (zeta[3]^2*zeta[5])/44452800 - 
   (Pi^4*zeta[7])/3333960000 - (Pi^2*zeta[9])/14817600 + 
   (243941*zeta[11])/384072192000, csv[{2, 1, 6}, {4, 8, 8}] -> 
  (17*zeta[5]*zeta[7])/54432000 - (347*zeta[3]*zeta[9])/533433600, 
 csv[{2, 2, 0}, {4, 8, 8}] -> zeta[7]/329204736000, 
 csv[{2, 2, 1}, {4, 8, 8}] -> -1/53343360000*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {4, 8, 8}] -> zeta[9]/7201353600, 
 csv[{2, 2, 3}, {4, 8, 8}] -> (zeta[3]*zeta[7])/592704000, 
 csv[{2, 2, 4}, {4, 8, 8}] -> MZV[3, 3, 5]/463050000 - 
   (Pi^6*zeta[5])/175032900000 + (zeta[3]^2*zeta[5])/185220000 + 
   (Pi^4*zeta[7])/13891500000 + (Pi^2*zeta[9])/61740000 - 
   (720877*zeta[11])/4800902400000, csv[{2, 2, 5}, {4, 8, 8}] -> 
  -1/10886400*(zeta[5]*zeta[7]) + (1441*zeta[3]*zeta[9])/8001504000, 
 csv[{2, 2, 6}, {4, 8, 8}] -> (-2347*zeta[13])/3949313760, 
 csv[{2, 3, 0}, {4, 8, 8}] -> (zeta[3]*zeta[5])/17781120000, 
 csv[{2, 3, 1}, {4, 8, 8}] -> -1/3840721920*zeta[9], 
 csv[{2, 3, 2}, {4, 8, 8}] -> -1/666792000*(zeta[3]*zeta[7]), 
 csv[{2, 3, 3}, {4, 8, 8}] -> -1/1234800000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/466754400000 - (zeta[3]^2*zeta[5])/493920000 - 
   (Pi^4*zeta[7])/37044000000 - (Pi^2*zeta[9])/164640000 + 
   (239549*zeta[11])/4267468800000, csv[{2, 3, 4}, {4, 8, 8}] -> 
  (zeta[5]*zeta[7])/20160000 - (2441*zeta[3]*zeta[9])/26671680000, 
 csv[{2, 3, 5}, {4, 8, 8}] -> (15083*zeta[13])/63189020160, 
 csv[{2, 3, 6}, {4, 8, 8}] -> zeta[7]^2/1058400 + 
   (169*zeta[3]*zeta[11])/31752000, csv[{2, 4, 0}, {4, 8, 8}] -> 
  zeta[9]/960180480, csv[{2, 4, 1}, {4, 8, 8}] -> 
  (11*zeta[3]*zeta[7])/4000752000, csv[{2, 4, 2}, {4, 8, 8}] -> 
  MZV[3, 3, 5]/2778300000 - (Pi^6*zeta[5])/1050197400000 + 
   (zeta[3]^2*zeta[5])/1111320000 + (Pi^4*zeta[7])/83349000000 + 
   (Pi^2*zeta[9])/370440000 - (268129*zeta[11])/9601804800000, 
 csv[{2, 4, 3}, {4, 8, 8}] -> -1/21772800*(zeta[5]*zeta[7]) + 
   (2147*zeta[3]*zeta[9])/26671680000, csv[{2, 4, 4}, {4, 8, 8}] -> 
  -1/9797760*zeta[13], csv[{2, 4, 5}, {4, 8, 8}] -> 
  (-103*zeta[3]*zeta[11])/47628000, csv[{2, 4, 6}, {4, 8, 8}] -> 
  (-4*Pi^4*MZV[3, 3, 5])/83801025 - (4*Pi^2*MZV[3, 3, 7])/27933675 + 
   (853*MZV[3, 3, 9])/1508418450 + (4*Pi^2*MZV[3, 5, 5])/19952625 + 
   (58001*MZV[5, 3, 7])/70392861000 - (4*MZV[1, 1, 3, 4, 6])/9311225 - 
   varpi[{3, 3}, {4, 16}]/482693904000 - (362993*Pi^12*zeta[3])/
    19457466691162500 + (8*Pi^4*MZV[3, 5]*zeta[3])/419005125 + 
   (4*Pi^2*MZV[3, 7]*zeta[3])/9311225 - (116*MZV[3, 9]*zeta[3])/83801025 - 
   (4*MZV[1, 1, 4, 6]*zeta[3])/9311225 - (2*Pi^6*zeta[3]^3)/2933035875 + 
   (4*zeta[3]^5)/139668375 + (214328*Pi^10*zeta[5])/274400171285625 - 
   (Pi^2*MZV[3, 5]*zeta[5])/1330175 - (8752*MZV[3, 7]*zeta[5])/8799107625 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/838010250 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    27933675 - (107791*zeta[5]^3)/6399351000 - (57847*Pi^8*zeta[7])/
    47515181175000 + (1109*MZV[3, 5]*zeta[7])/152365500 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/27933675 + (11153*zeta[3]*zeta[5]*zeta[7])/
    335204100 - (4933001*Pi^6*zeta[9])/18142160085000 - 
   (271*zeta[3]^2*zeta[9])/13408164 + (8495287*Pi^4*zeta[11])/1267071498000 + 
   (916807*Pi^2*zeta[13])/5746356000 - (1415260976719*zeta[15])/
    658877178960000, csv[{2, 5, 0}, {4, 8, 8}] -> 
  -1/76204800*(zeta[3]*zeta[7]), csv[{2, 5, 1}, {4, 8, 8}] -> 
  (1103*zeta[11])/48009024000, csv[{2, 5, 2}, {4, 8, 8}] -> 
  (zeta[5]*zeta[7])/13608000 - (zeta[3]*zeta[9])/8001504, 
 csv[{2, 5, 3}, {4, 8, 8}] -> (-143*zeta[13])/15797255040, 
 csv[{2, 5, 4}, {4, 8, 8}] -> (zeta[3]*zeta[11])/680400, 
 csv[{2, 5, 5}, {4, 8, 8}] -> (-272701*zeta[15])/19746568800, 
 csv[{2, 5, 6}, {4, 8, 8}] -> (5*zeta[7]*zeta[9])/7938 - 
   (77297*zeta[3]*zeta[13])/255974040, csv[{2, 6, 0}, {4, 8, 8}] -> 
  (-8851*zeta[11])/32006016000, csv[{2, 6, 1}, {4, 8, 8}] -> 
  -1/4536000*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/2667168, 
 csv[{2, 6, 2}, {4, 8, 8}] -> (1517*zeta[13])/5265751680, 
 csv[{2, 6, 3}, {4, 8, 8}] -> -1/453600*(zeta[3]*zeta[11]), 
 csv[{2, 6, 4}, {4, 8, 8}] -> varpi[{3, 3}, {4, 16}]/482693904000 + 
   (295736947*zeta[15])/1711369296000, csv[{2, 6, 5}, {4, 8, 8}] -> 
  (1069409*zeta[3]*zeta[13])/2559740400, csv[{2, 6, 6}, {4, 8, 8}] -> 
  -1/11319*MZV[3, 3, 11] + (4*MZV[3, 5, 9])/169785 + 
   (107*MZV[5, 3, 9])/848925 - (401*MZV[5, 5, 7])/3961650 - 
   (2595499*Pi^12*zeta[5])/325229725445625 + (16*MZV[3, 9]*zeta[5])/509355 - 
   (142*Pi^10*zeta[7])/26473726125 - (MZV[3, 7]*zeta[7])/1029 + 
   (601*zeta[5]^2*zeta[7])/848925 - (2*zeta[3]*zeta[7]^2)/147 - 
   (2699*Pi^8*zeta[9])/8022341250 - (1468*Pi^6*zeta[11])/124791975 - 
   (4171*Pi^4*zeta[13])/101871000 + (772*Pi^2*zeta[15])/56595 - 
   (2541694289*zeta[17])/24564493800, csv[{0, 0, 0}, {6, 6, 8}] -> 0, 
 csv[{0, 0, 1}, {6, 6, 8}] -> 0, csv[{0, 0, 2}, {6, 6, 8}] -> 
  (-37*zeta[5])/2112397056000000, csv[{0, 0, 3}, {6, 6, 8}] -> 0, 
 csv[{0, 0, 4}, {6, 6, 8}] -> -1/160030080000*zeta[7], 
 csv[{0, 0, 5}, {6, 6, 8}] -> -1/13335840000*(zeta[3]*zeta[5]), 
 csv[{0, 0, 6}, {6, 6, 8}] -> zeta[9]/544320000, 
 csv[{0, 1, 0}, {6, 6, 8}] -> 0, csv[{0, 1, 1}, {6, 6, 8}] -> 
  (17*zeta[5])/281652940800000, csv[{0, 1, 2}, {6, 6, 8}] -> 0, 
 csv[{0, 1, 3}, {6, 6, 8}] -> zeta[7]/411505920000, 
 csv[{0, 1, 4}, {6, 6, 8}] -> (zeta[3]*zeta[5])/33339600000, 
 csv[{0, 1, 5}, {6, 6, 8}] -> zeta[9]/13063680000, 
 csv[{0, 1, 6}, {6, 6, 8}] -> 0, csv[{0, 2, 0}, {6, 6, 8}] -> 
  (-37*zeta[5])/140826470400000, csv[{0, 2, 1}, {6, 6, 8}] -> 0, 
 csv[{0, 2, 2}, {6, 6, 8}] -> (-11*zeta[7])/5761082880000, 
 csv[{0, 2, 3}, {6, 6, 8}] -> -1/44452800000*(zeta[3]*zeta[5]), 
 csv[{0, 2, 4}, {6, 6, 8}] -> -1/5443200000*zeta[9], 
 csv[{0, 2, 5}, {6, 6, 8}] -> 0, csv[{0, 2, 6}, {6, 6, 8}] -> 
  (-11*zeta[11])/338688000, csv[{0, 3, 0}, {6, 6, 8}] -> 0, 
 csv[{0, 3, 1}, {6, 6, 8}] -> (17*zeta[7])/53770106880000, 
 csv[{0, 3, 2}, {6, 6, 8}] -> (zeta[3]*zeta[5])/33339600000, 
 csv[{0, 3, 3}, {6, 6, 8}] -> (11*zeta[9])/43545600000, 
 csv[{0, 3, 4}, {6, 6, 8}] -> 0, csv[{0, 3, 5}, {6, 6, 8}] -> 
  (11*zeta[11])/6096384000, csv[{0, 3, 6}, {6, 6, 8}] -> 
  (-859*zeta[5]*zeta[7])/889056000, csv[{0, 4, 0}, {6, 6, 8}] -> 
  (67*zeta[7])/1260236880000, csv[{0, 4, 1}, {6, 6, 8}] -> 
  -1/13335840000*(zeta[3]*zeta[5]), csv[{0, 4, 2}, {6, 6, 8}] -> 
  -1/2041200000*zeta[9], csv[{0, 4, 3}, {6, 6, 8}] -> 0, 
 csv[{0, 4, 4}, {6, 6, 8}] -> (11*zeta[11])/1088640000, 
 csv[{0, 4, 5}, {6, 6, 8}] -> (439*zeta[5]*zeta[7])/1333584000, 
 csv[{0, 4, 6}, {6, 6, 8}] -> -1/2910600000*varpi[{6, 2}, {6, 14}], 
 csv[{1, 0, 0}, {6, 6, 8}] -> 0, csv[{1, 0, 1}, {6, 6, 8}] -> 
  -1/33798352896000*zeta[5], csv[{1, 0, 2}, {6, 6, 8}] -> 0, 
 csv[{1, 0, 3}, {6, 6, 8}] -> zeta[7]/1440270720000, 
 csv[{1, 0, 4}, {6, 6, 8}] -> (zeta[3]*zeta[5])/266716800000, 
 csv[{1, 0, 5}, {6, 6, 8}] -> -1/3265920000*zeta[9], 
 csv[{1, 0, 6}, {6, 6, 8}] -> -1/423360000*zeta[5]^2, 
 csv[{1, 1, 0}, {6, 6, 8}] -> zeta[5]/84495882240000, 
 csv[{1, 1, 1}, {6, 6, 8}] -> 0, csv[{1, 1, 2}, {6, 6, 8}] -> 
  -1/2560481280000*zeta[7], csv[{1, 1, 3}, {6, 6, 8}] -> 
  -1/355622400000*(zeta[3]*zeta[5]), csv[{1, 1, 4}, {6, 6, 8}] -> 
  zeta[9]/21772800000, csv[{1, 1, 5}, {6, 6, 8}] -> zeta[5]^2/2540160000, 
 csv[{1, 1, 6}, {6, 6, 8}] -> (-11*zeta[11])/812851200, 
 csv[{1, 2, 0}, {6, 6, 8}] -> 0, csv[{1, 2, 1}, {6, 6, 8}] -> 
  (113*zeta[7])/64524128256000, csv[{1, 2, 2}, {6, 6, 8}] -> 
  (zeta[3]*zeta[5])/266716800000, csv[{1, 2, 3}, {6, 6, 8}] -> 
  zeta[9]/43545600000, csv[{1, 2, 4}, {6, 6, 8}] -> -1/6350400000*zeta[5]^2, 
 csv[{1, 2, 5}, {6, 6, 8}] -> (121*zeta[11])/12192768000, 
 csv[{1, 2, 6}, {6, 6, 8}] -> (437*zeta[5]*zeta[7])/1066867200, 
 csv[{1, 3, 0}, {6, 6, 8}] -> (-359*zeta[7])/40327580160000, 
 csv[{1, 3, 1}, {6, 6, 8}] -> -1/106686720000*(zeta[3]*zeta[5]), 
 csv[{1, 3, 2}, {6, 6, 8}] -> -1/9331200000*zeta[9], 
 csv[{1, 3, 3}, {6, 6, 8}] -> zeta[5]^2/8467200000, 
 csv[{1, 3, 4}, {6, 6, 8}] -> (-11*zeta[11])/1741824000, 
 csv[{1, 3, 5}, {6, 6, 8}] -> (-467*zeta[5]*zeta[7])/10668672000, 
 csv[{1, 3, 6}, {6, 6, 8}] -> varpi[{6, 2}, {6, 14}]/29106000000 - 
   (319*zeta[13])/5334336000, csv[{1, 4, 0}, {6, 6, 8}] -> 
  (zeta[3]*zeta[5])/17781120000, csv[{1, 4, 1}, {6, 6, 8}] -> 
  zeta[9]/2177280000, csv[{1, 4, 2}, {6, 6, 8}] -> -1/6350400000*zeta[5]^2, 
 csv[{1, 4, 3}, {6, 6, 8}] -> (11*zeta[11])/2903040000, 
 csv[{1, 4, 4}, {6, 6, 8}] -> (-137*zeta[5]*zeta[7])/4445280000, 
 csv[{1, 4, 5}, {6, 6, 8}] -> varpi[{6, 2}, {6, 14}]/29106000000 + 
   (319*zeta[13])/8001504000, csv[{1, 4, 6}, {6, 6, 8}] -> 
  zeta[7]^2/50400 + (11*zeta[5]*zeta[9])/882000, 
 csv[{2, 0, 0}, {6, 6, 8}] -> zeta[5]/7681443840000, 
 csv[{2, 0, 1}, {6, 6, 8}] -> 0, csv[{2, 0, 2}, {6, 6, 8}] -> 
  -1/5761082880000*zeta[7], csv[{2, 0, 3}, {6, 6, 8}] -> 0, 
 csv[{2, 0, 4}, {6, 6, 8}] -> zeta[9]/8164800000, 
 csv[{2, 0, 5}, {6, 6, 8}] -> zeta[5]^2/1270080000, 
 csv[{2, 0, 6}, {6, 6, 8}] -> MZV[3, 3, 5]/185220000 - 
   (Pi^6*zeta[5])/70013160000 - (zeta[3]^2*zeta[5])/74088000 + 
   (Pi^4*zeta[7])/5556600000 + (Pi^2*zeta[9])/24696000 - 
   (4271*zeta[11])/11854080000, csv[{2, 1, 0}, {6, 6, 8}] -> 0, 
 csv[{2, 1, 1}, {6, 6, 8}] -> (-397*zeta[7])/322620641280000, 
 csv[{2, 1, 2}, {6, 6, 8}] -> 0, csv[{2, 1, 3}, {6, 6, 8}] -> 
  -1/18662400000*zeta[9], csv[{2, 1, 4}, {6, 6, 8}] -> 
  -1/3175200000*zeta[5]^2, csv[{2, 1, 5}, {6, 6, 8}] -> 
  -1/1111320000*MZV[3, 3, 5] + (Pi^6*zeta[5])/420078960000 + 
   (zeta[3]^2*zeta[5])/444528000 - (Pi^4*zeta[7])/33339600000 - 
   (Pi^2*zeta[9])/148176000 + (27551*zeta[11])/426746880000, 
 csv[{2, 1, 6}, {6, 6, 8}] -> (-2101*zeta[5]*zeta[7])/5334336000, 
 csv[{2, 2, 0}, {6, 6, 8}] -> -1/5761082880000*zeta[7], 
 csv[{2, 2, 1}, {6, 6, 8}] -> 0, csv[{2, 2, 2}, {6, 6, 8}] -> 
  zeta[9]/48988800000, csv[{2, 2, 3}, {6, 6, 8}] -> zeta[5]^2/4233600000, 
 csv[{2, 2, 4}, {6, 6, 8}] -> MZV[3, 3, 5]/2778300000 - 
   (Pi^6*zeta[5])/1050197400000 - (zeta[3]^2*zeta[5])/1111320000 + 
   (Pi^4*zeta[7])/83349000000 + (Pi^2*zeta[9])/370440000 - 
   (15893*zeta[11])/533433600000, csv[{2, 2, 5}, {6, 6, 8}] -> 
  -1/190512000*(zeta[5]*zeta[7]), csv[{2, 2, 6}, {6, 6, 8}] -> 
  -1/130977000000*varpi[{6, 2}, {6, 14}] - (4763*zeta[13])/36006768000, 
 csv[{2, 3, 0}, {6, 6, 8}] -> 0, csv[{2, 3, 1}, {6, 6, 8}] -> 
  zeta[9]/13063680000, csv[{2, 3, 2}, {6, 6, 8}] -> -1/3175200000*zeta[5]^2, 
 csv[{2, 3, 3}, {6, 6, 8}] -> -1/3704400000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/1400263200000 + (zeta[3]^2*zeta[5])/1481760000 - 
   (Pi^4*zeta[7])/111132000000 - (Pi^2*zeta[9])/493920000 + 
   (108833*zeta[11])/4267468800000, csv[{2, 3, 4}, {6, 6, 8}] -> 
  (551*zeta[5]*zeta[7])/26671680000, csv[{2, 3, 5}, {6, 6, 8}] -> 
  -1/130977000000*varpi[{6, 2}, {6, 14}] + (253*zeta[13])/2939328000, 
 csv[{2, 3, 6}, {6, 6, 8}] -> -1/100800*zeta[7]^2 - (zeta[5]*zeta[9])/176400, 
 csv[{2, 4, 0}, {6, 6, 8}] -> -1/816480000*zeta[9], 
 csv[{2, 4, 1}, {6, 6, 8}] -> zeta[5]^2/1270080000, 
 csv[{2, 4, 2}, {6, 6, 8}] -> MZV[3, 3, 5]/2778300000 - 
   (Pi^6*zeta[5])/1050197400000 - (zeta[3]^2*zeta[5])/1111320000 + 
   (Pi^4*zeta[7])/83349000000 + (Pi^2*zeta[9])/370440000 - 
   (58459*zeta[11])/1600300800000, csv[{2, 4, 3}, {6, 6, 8}] -> 
  -1/190512000*(zeta[5]*zeta[7]), csv[{2, 4, 4}, {6, 6, 8}] -> 
  -1/130977000000*varpi[{6, 2}, {6, 14}] - (3817*zeta[13])/45008460000, 
 csv[{2, 4, 5}, {6, 6, 8}] -> -1/2646000*(zeta[5]*zeta[9]), 
 csv[{2, 4, 6}, {6, 6, 8}] -> -1/17463600000*varpi[{4, 2}, {6, 14}], 
 csv[{3, 0, 0}, {6, 6, 8}] -> 0, csv[{3, 0, 1}, {6, 6, 8}] -> 
  (151*zeta[7])/53770106880000, csv[{3, 0, 2}, {6, 6, 8}] -> 0, 
 csv[{3, 0, 3}, {6, 6, 8}] -> -1/10886400000*zeta[9], 
 csv[{3, 0, 4}, {6, 6, 8}] -> -1/2116800000*zeta[5]^2, 
 csv[{3, 0, 5}, {6, 6, 8}] -> -1/370440000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/140026320000 + (zeta[3]^2*zeta[5])/148176000 - 
   (Pi^4*zeta[7])/11113200000 - (Pi^2*zeta[9])/49392000 + 
   (4271*zeta[11])/23708160000, csv[{3, 0, 6}, {6, 6, 8}] -> 
  (251*zeta[5]*zeta[7])/444528000, csv[{3, 1, 0}, {6, 6, 8}] -> 
  (131*zeta[7])/16131032064000, csv[{3, 1, 1}, {6, 6, 8}] -> 0, 
 csv[{3, 1, 2}, {6, 6, 8}] -> (11*zeta[9])/130636800000, 
 csv[{3, 1, 3}, {6, 6, 8}] -> zeta[5]^2/2822400000, 
 csv[{3, 1, 4}, {6, 6, 8}] -> MZV[3, 3, 5]/926100000 - 
   (Pi^6*zeta[5])/350065800000 - (zeta[3]^2*zeta[5])/370440000 + 
   (Pi^4*zeta[7])/27783000000 + (Pi^2*zeta[9])/123480000 - 
   (53177*zeta[11])/711244800000, csv[{3, 1, 5}, {6, 6, 8}] -> 
  (1097*zeta[5]*zeta[7])/10668672000, csv[{3, 1, 6}, {6, 6, 8}] -> 
  varpi[{6, 2}, {6, 14}]/349272000000 + (138347*zeta[13])/96018048000, 
 csv[{3, 2, 0}, {6, 6, 8}] -> 0, csv[{3, 2, 1}, {6, 6, 8}] -> 
  -1/8709120000*zeta[9], csv[{3, 2, 2}, {6, 6, 8}] -> 
  -1/2116800000*zeta[5]^2, csv[{3, 2, 3}, {6, 6, 8}] -> 
  -1/1234800000*MZV[3, 3, 5] + (Pi^6*zeta[5])/466754400000 + 
   (zeta[3]^2*zeta[5])/493920000 - (Pi^4*zeta[7])/37044000000 - 
   (Pi^2*zeta[9])/164640000 + (28321*zeta[11])/474163200000, 
 csv[{3, 2, 4}, {6, 6, 8}] -> (-1013*zeta[5]*zeta[7])/26671680000, 
 csv[{3, 2, 5}, {6, 6, 8}] -> varpi[{6, 2}, {6, 14}]/349272000000 - 
   (2651*zeta[13])/6401203200, csv[{3, 2, 6}, {6, 6, 8}] -> 
  zeta[7]^2/100800 + (3*zeta[5]*zeta[9])/490000, 
 csv[{3, 3, 0}, {6, 6, 8}] -> zeta[9]/8709120000, 
 csv[{3, 3, 1}, {6, 6, 8}] -> zeta[5]^2/846720000, 
 csv[{3, 3, 2}, {6, 6, 8}] -> MZV[3, 3, 5]/926100000 - 
   (Pi^6*zeta[5])/350065800000 - (zeta[3]^2*zeta[5])/370440000 + 
   (Pi^4*zeta[7])/27783000000 + (Pi^2*zeta[9])/123480000 - 
   (181861*zeta[11])/2133734400000, csv[{3, 3, 3}, {6, 6, 8}] -> 
  (11*zeta[5]*zeta[7])/846720000, csv[{3, 3, 4}, {6, 6, 8}] -> 
  varpi[{6, 2}, {6, 14}]/349272000000 + (94501*zeta[13])/480090240000, 
 csv[{3, 3, 5}, {6, 6, 8}] -> -1/4410000*(zeta[5]*zeta[9]), 
 csv[{3, 3, 6}, {6, 6, 8}] -> varpi[{4, 2}, {6, 14}]/58212000000 - 
   (28483*zeta[15])/1194048000, csv[{3, 4, 0}, {6, 6, 8}] -> 
  -1/141120000*zeta[5]^2, csv[{3, 4, 1}, {6, 6, 8}] -> 
  -1/370440000*MZV[3, 3, 5] + (Pi^6*zeta[5])/140026320000 + 
   (zeta[3]^2*zeta[5])/148176000 - (Pi^4*zeta[7])/11113200000 - 
   (Pi^2*zeta[9])/49392000 + (751*zeta[11])/3333960000, 
 csv[{3, 4, 2}, {6, 6, 8}] -> (-23*zeta[5]*zeta[7])/1905120000, 
 csv[{3, 4, 3}, {6, 6, 8}] -> varpi[{6, 2}, {6, 14}]/349272000000 - 
   (12793*zeta[13])/96018048000, csv[{3, 4, 4}, {6, 6, 8}] -> 
  (zeta[5]*zeta[9])/2450000, csv[{3, 4, 5}, {6, 6, 8}] -> 
  varpi[{4, 2}, {6, 14}]/58212000000 + (28483*zeta[15])/1791072000, 
 csv[{3, 4, 6}, {6, 6, 8}] -> -1/1800*(zeta[7]*zeta[9]), 
 csv[{4, 0, 0}, {6, 6, 8}] -> (-331*zeta[7])/5040947520000, 
 csv[{4, 0, 1}, {6, 6, 8}] -> 0, csv[{4, 0, 2}, {6, 6, 8}] -> 
  zeta[9]/8164800000, csv[{4, 0, 3}, {6, 6, 8}] -> zeta[5]^2/2116800000, 
 csv[{4, 0, 4}, {6, 6, 8}] -> MZV[3, 3, 5]/463050000 - 
   (Pi^6*zeta[5])/175032900000 - (zeta[3]^2*zeta[5])/185220000 + 
   (Pi^4*zeta[7])/13891500000 + (Pi^2*zeta[9])/61740000 - 
   (4271*zeta[11])/29635200000, csv[{4, 0, 5}, {6, 6, 8}] -> 
  (-251*zeta[5]*zeta[7])/666792000, csv[{4, 0, 6}, {6, 6, 8}] -> 
  MZV[3, 5, 5]/1837500 - varpi[{6, 2}, {6, 14}]/611226000000 + 
   (MZV[3, 5]*zeta[5])/367500 + (Pi^4*zeta[9])/6615000 + 
   (11*Pi^2*zeta[11])/882000 - (318235231*zeta[13])/2100394800000, 
 csv[{4, 1, 0}, {6, 6, 8}] -> 0, csv[{4, 1, 1}, {6, 6, 8}] -> 
  -1/4354560000*zeta[9], csv[{4, 1, 2}, {6, 6, 8}] -> 
  -1/1587600000*zeta[5]^2, csv[{4, 1, 3}, {6, 6, 8}] -> 
  -1/617400000*MZV[3, 3, 5] + (Pi^6*zeta[5])/233377200000 + 
   (zeta[3]^2*zeta[5])/246960000 - (Pi^4*zeta[7])/18522000000 - 
   (Pi^2*zeta[9])/82320000 + (78803*zeta[11])/711244800000, 
 csv[{4, 1, 4}, {6, 6, 8}] -> (-31*zeta[5]*zeta[7])/4445280000, 
 csv[{4, 1, 5}, {6, 6, 8}] -> -1/11025000*MZV[3, 5, 5] - 
   varpi[{6, 2}, {6, 14}]/611226000000 - (MZV[3, 5]*zeta[5])/2205000 - 
   (Pi^4*zeta[9])/39690000 - (11*Pi^2*zeta[11])/5292000 + 
   (204086579*zeta[13])/8401579200000, csv[{4, 1, 6}, {6, 6, 8}] -> 
  -1/50400*zeta[7]^2 - (253*zeta[5]*zeta[9])/52920000, 
 csv[{4, 2, 0}, {6, 6, 8}] -> zeta[9]/1088640000, 
 csv[{4, 2, 1}, {6, 6, 8}] -> zeta[5]^2/635040000, 
 csv[{4, 2, 2}, {6, 6, 8}] -> MZV[3, 3, 5]/463050000 - 
   (Pi^6*zeta[5])/175032900000 - (zeta[3]^2*zeta[5])/185220000 + 
   (Pi^4*zeta[7])/13891500000 + (Pi^2*zeta[9])/61740000 - 
   (81883*zeta[11])/533433600000, csv[{4, 2, 3}, {6, 6, 8}] -> 
  (79*zeta[5]*zeta[7])/1905120000, csv[{4, 2, 4}, {6, 6, 8}] -> 
  MZV[3, 5, 5]/27562500 - varpi[{6, 2}, {6, 14}]/611226000000 + 
   (MZV[3, 5]*zeta[5])/5512500 + (Pi^4*zeta[9])/99225000 + 
   (11*Pi^2*zeta[11])/13230000 - (24640963*zeta[13])/2625493500000, 
 csv[{4, 2, 5}, {6, 6, 8}] -> (-79*zeta[5]*zeta[9])/31752000, 
 csv[{4, 2, 6}, {6, 6, 8}] -> -1/130977000000*varpi[{4, 2}, {6, 14}] + 
   (149903*zeta[15])/2686608000, csv[{4, 3, 0}, {6, 6, 8}] -> 
  -1/105840000*zeta[5]^2, csv[{4, 3, 1}, {6, 6, 8}] -> 
  -1/185220000*MZV[3, 3, 5] + (Pi^6*zeta[5])/70013160000 + 
   (zeta[3]^2*zeta[5])/74088000 - (Pi^4*zeta[7])/5556600000 - 
   (Pi^2*zeta[9])/24696000 + (42751*zeta[11])/106686720000, 
 csv[{4, 3, 2}, {6, 6, 8}] -> -1/17010000*(zeta[5]*zeta[7]), 
 csv[{4, 3, 3}, {6, 6, 8}] -> -1/36750000*MZV[3, 5, 5] - 
   varpi[{6, 2}, {6, 14}]/611226000000 - (MZV[3, 5]*zeta[5])/7350000 - 
   (Pi^4*zeta[9])/132300000 - (11*Pi^2*zeta[11])/17640000 + 
   (574845437*zeta[13])/84015792000000, csv[{4, 3, 4}, {6, 6, 8}] -> 
  (443*zeta[5]*zeta[9])/264600000, csv[{4, 3, 5}, {6, 6, 8}] -> 
  -1/130977000000*varpi[{4, 2}, {6, 14}] - (32227*zeta[15])/2686608000, 
 csv[{4, 3, 6}, {6, 6, 8}] -> (zeta[7]*zeta[9])/1800 - 
   (11*zeta[5]*zeta[11])/21000, csv[{4, 4, 0}, {6, 6, 8}] -> 
  MZV[3, 3, 5]/30870000 - (Pi^6*zeta[5])/11668860000 - 
   (zeta[3]^2*zeta[5])/12348000 + (Pi^4*zeta[7])/926100000 + 
   (Pi^2*zeta[9])/4116000 - (22261*zeta[11])/8890560000, 
 csv[{4, 4, 1}, {6, 6, 8}] -> (zeta[5]*zeta[7])/7056000, 
 csv[{4, 4, 2}, {6, 6, 8}] -> MZV[3, 5, 5]/27562500 - 
   varpi[{6, 2}, {6, 14}]/611226000000 + (MZV[3, 5]*zeta[5])/5512500 + 
   (Pi^4*zeta[9])/99225000 + (11*Pi^2*zeta[11])/13230000 - 
   (93941927*zeta[13])/10501974000000, csv[{4, 4, 3}, {6, 6, 8}] -> 
  (-551*zeta[5]*zeta[9])/264600000, csv[{4, 4, 4}, {6, 6, 8}] -> 
  -1/130977000000*varpi[{4, 2}, {6, 14}] - (4199*zeta[15])/1343304000, 
 csv[{4, 4, 5}, {6, 6, 8}] -> (11*zeta[5]*zeta[11])/31500, 
 csv[{4, 4, 6}, {6, 6, 8}] -> (304*Pi^6*MZV[3, 3, 5])/105809375 + 
   (192*Pi^4*MZV[3, 3, 7])/3023125 + (248*Pi^2*MZV[3, 3, 9])/86375 - 
   (1378719*MZV[3, 3, 11])/731596250 - (48*Pi^4*MZV[3, 5, 5])/431875 - 
   (870543*MZV[3, 5, 9])/1828990625 + (1596*Pi^2*MZV[5, 3, 7])/431875 - 
   (58992929*MZV[5, 3, 9])/9144953125 + (409236208*MZV[5, 5, 7])/
    64014671875 + (432*MZV[1, 1, 3, 6, 6])/604625 - 
   (864*MZV[3, 3, 3, 3, 5])/431875 - varpi[{2, 2}, {6, 14}]/2910600000 + 
   (19947451*Pi^14*zeta[3])/6066670453593750 - (8*Pi^6*MZV[3, 5]*zeta[3])/
    15115625 - (66*Pi^4*MZV[3, 7]*zeta[3])/3023125 - 
   (56*Pi^2*MZV[3, 9]*zeta[3])/86375 + (432*MZV[3, 11]*zeta[3])/6650875 + 
   (432*MZV[3, 3, 5]*zeta[3]^2)/3023125 - (Pi^8*zeta[3]^3)/32390625 - 
   (144*MZV[3, 5]*zeta[3]^3)/3023125 + (604450606453*Pi^12*zeta[5])/
    3503502186950390625 - (12*Pi^4*MZV[3, 5]*zeta[5])/86375 - 
   (2136*Pi^2*MZV[3, 7]*zeta[5])/431875 - (99648187*MZV[3, 9]*zeta[5])/
    5486971875 + (2592*MZV[1, 1, 4, 6]*zeta[5])/604625 + 
   (144*Pi^6*zeta[3]^2*zeta[5])/21161875 - (36*zeta[3]^4*zeta[5])/120925 - 
   (348*Pi^4*zeta[3]*zeta[5]^2)/3023125 - (1506*Pi^2*zeta[5]^3)/431875 - 
   (4212803491*Pi^10*zeta[7])/488889194062500 - (2988*Pi^2*MZV[3, 5]*zeta[7])/
    604625 - (8424*MZV[3, 7]*zeta[7])/604625 - (354*Pi^4*zeta[3]^2*zeta[7])/
    2159375 - (10488*Pi^2*zeta[3]*zeta[5]*zeta[7])/604625 - 
   (2716852322*zeta[5]^2*zeta[7])/9144953125 + (4536*zeta[3]*zeta[7]^2)/
    950125 - (2342088767*Pi^8*zeta[9])/24691373437500 + 
   (160446*MZV[3, 5]*zeta[9])/3023125 - (882*Pi^2*zeta[3]^2*zeta[9])/86375 + 
   (857886*zeta[3]*zeta[5]*zeta[9])/6650875 + (249685831981*Pi^6*zeta[11])/
    48395091937500 + (52236*zeta[3]^2*zeta[11])/431875 + 
   (950311657993*Pi^4*zeta[13])/1646091562500 - (177737938927*Pi^2*zeta[15])/
    21947887500, csv[{0, 0, 0}, {10, 4, 4}] -> -1/5587074662400*zeta[3], 
 csv[{0, 0, 1}, {10, 4, 4}] -> 0, csv[{0, 0, 2}, {10, 4, 4}] -> 
  -1/4655895552*zeta[5], csv[{0, 1, 0}, {10, 4, 4}] -> 0, 
 csv[{0, 1, 1}, {10, 4, 4}] -> 0, csv[{0, 1, 2}, {10, 4, 4}] -> 
  -1/1939956480*zeta[3]^2, csv[{0, 2, 0}, {10, 4, 4}] -> zeta[5]/4655895552, 
 csv[{0, 2, 1}, {10, 4, 4}] -> zeta[3]^2/1939956480, 
 csv[{0, 2, 2}, {10, 4, 4}] -> 0, csv[{1, 0, 0}, {10, 4, 4}] -> 0, 
 csv[{1, 0, 1}, {10, 4, 4}] -> zeta[5]/74494328832, 
 csv[{1, 0, 2}, {10, 4, 4}] -> zeta[3]^2/15519651840, 
 csv[{1, 1, 0}, {10, 4, 4}] -> -1/74494328832*zeta[5], 
 csv[{1, 1, 1}, {10, 4, 4}] -> -1/15519651840*zeta[3]^2, 
 csv[{1, 1, 2}, {10, 4, 4}] -> 0, csv[{1, 2, 0}, {10, 4, 4}] -> 
  -1/15519651840*zeta[3]^2, csv[{1, 2, 1}, {10, 4, 4}] -> 0, 
 csv[{1, 2, 2}, {10, 4, 4}] -> 0, csv[{2, 0, 0}, {10, 4, 4}] -> 0, 
 csv[{2, 0, 1}, {10, 4, 4}] -> zeta[3]^2/54318781440, 
 csv[{2, 0, 2}, {10, 4, 4}] -> 0, csv[{2, 1, 0}, {10, 4, 4}] -> 
  zeta[3]^2/54318781440, csv[{2, 1, 1}, {10, 4, 4}] -> 0, 
 csv[{2, 1, 2}, {10, 4, 4}] -> 0, csv[{2, 2, 0}, {10, 4, 4}] -> 0, 
 csv[{2, 2, 1}, {10, 4, 4}] -> 0, csv[{2, 2, 2}, {10, 4, 4}] -> 
  -1/1175731200*zeta[9], csv[{3, 0, 0}, {10, 4, 4}] -> 
  -1/108637562880*zeta[3]^2, csv[{3, 0, 1}, {10, 4, 4}] -> 0, 
 csv[{3, 0, 2}, {10, 4, 4}] -> 0, csv[{3, 1, 0}, {10, 4, 4}] -> 0, 
 csv[{3, 1, 1}, {10, 4, 4}] -> 0, csv[{3, 1, 2}, {10, 4, 4}] -> 
  zeta[9]/1959552000, csv[{3, 2, 0}, {10, 4, 4}] -> 0, 
 csv[{3, 2, 1}, {10, 4, 4}] -> zeta[9]/1306368000, 
 csv[{3, 2, 2}, {10, 4, 4}] -> -1/64665216*(zeta[3]*zeta[7]), 
 csv[{4, 0, 0}, {10, 4, 4}] -> 0, csv[{4, 0, 1}, {10, 4, 4}] -> 0, 
 csv[{4, 0, 2}, {10, 4, 4}] -> -1/1959552000*zeta[9], 
 csv[{4, 1, 0}, {10, 4, 4}] -> 0, csv[{4, 1, 1}, {10, 4, 4}] -> 
  -1/1306368000*zeta[9], csv[{4, 1, 2}, {10, 4, 4}] -> 
  (zeta[3]*zeta[7])/80831520, csv[{4, 2, 0}, {10, 4, 4}] -> 
  -1/653184000*zeta[9], csv[{4, 2, 1}, {10, 4, 4}] -> 
  (zeta[3]*zeta[7])/53887680, csv[{4, 2, 2}, {10, 4, 4}] -> 
  MZV[3, 3, 5]/22453200 - (Pi^6*zeta[5])/8487309600 - 
   (zeta[3]^2*zeta[5])/8981280 + (Pi^4*zeta[7])/673596000 + 
   (Pi^2*zeta[9])/2993760 - (1867*zeta[11])/538876800, 
 csv[{5, 0, 0}, {10, 4, 4}] -> 0, csv[{5, 0, 1}, {10, 4, 4}] -> 
  zeta[9]/783820800, csv[{5, 0, 2}, {10, 4, 4}] -> 
  -1/64665216*(zeta[3]*zeta[7]), csv[{5, 1, 0}, {10, 4, 4}] -> 
  zeta[9]/391910400, csv[{5, 1, 1}, {10, 4, 4}] -> 
  -1/43110144*(zeta[3]*zeta[7]), csv[{5, 1, 2}, {10, 4, 4}] -> 
  -1/17962560*MZV[3, 3, 5] + (Pi^6*zeta[5])/6789847680 + 
   (zeta[3]^2*zeta[5])/7185024 - (Pi^4*zeta[7])/538876800 - 
   (Pi^2*zeta[9])/2395008 + (18307*zeta[11])/4311014400, 
 csv[{5, 2, 0}, {10, 4, 4}] -> -1/21555072*(zeta[3]*zeta[7]), 
 csv[{5, 2, 1}, {10, 4, 4}] -> -1/17962560*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/6789847680 + (zeta[3]^2*zeta[5])/7185024 - 
   (Pi^4*zeta[7])/538876800 - (Pi^2*zeta[9])/2395008 + 
   (2719*zeta[11])/615859200, csv[{5, 2, 2}, {10, 4, 4}] -> 
  (-599*zeta[3]*zeta[9])/161663040, csv[{6, 0, 0}, {10, 4, 4}] -> 
  -1/130636800*zeta[9], csv[{6, 0, 1}, {10, 4, 4}] -> 
  (zeta[3]*zeta[7])/21555072, csv[{6, 0, 2}, {10, 4, 4}] -> 
  MZV[3, 3, 5]/8981280 - (Pi^6*zeta[5])/3394923840 - 
   (zeta[3]^2*zeta[5])/3592512 + (Pi^4*zeta[7])/269438400 + 
   (Pi^2*zeta[9])/1197504 - (2243*zeta[11])/269438400, 
 csv[{6, 1, 0}, {10, 4, 4}] -> (zeta[3]*zeta[7])/10777536, 
 csv[{6, 1, 1}, {10, 4, 4}] -> MZV[3, 3, 5]/8981280 - 
   (Pi^6*zeta[5])/3394923840 - (zeta[3]^2*zeta[5])/3592512 + 
   (Pi^4*zeta[7])/269438400 + (Pi^2*zeta[9])/1197504 - 
   (36977*zeta[11])/4311014400, csv[{6, 1, 2}, {10, 4, 4}] -> 
  (-25*zeta[5]*zeta[7])/5388768 + (1297*zeta[3]*zeta[9])/161663040, 
 csv[{6, 2, 0}, {10, 4, 4}] -> MZV[3, 3, 5]/8981280 - 
   (Pi^6*zeta[5])/3394923840 - (zeta[3]^2*zeta[5])/3592512 + 
   (Pi^4*zeta[7])/269438400 + (Pi^2*zeta[9])/1197504 - 
   (10061*zeta[11])/1077753600, csv[{6, 2, 1}, {10, 4, 4}] -> 
  (25*zeta[5]*zeta[7])/5388768 + (25*zeta[3]*zeta[9])/8083152, 
 csv[{6, 2, 2}, {10, 4, 4}] -> (5*MZV[3, 3, 7])/1571724 - 
   MZV[3, 5, 5]/261954 + varpi[{4, 2}, {4, 14}]/181870920000 - 
   (Pi^6*zeta[7])/74263959 - (5*zeta[3]^2*zeta[7])/224532 - 
   (Pi^4*zeta[9])/14145516 + (5*Pi^2*zeta[11])/244944 - 
   (4670233*zeta[13])/23575860000, csv[{7, 0, 0}, {10, 4, 4}] -> 
  -1/3079296*(zeta[3]*zeta[7]), csv[{7, 0, 1}, {10, 4, 4}] -> 
  -1/2566080*MZV[3, 3, 5] + (Pi^6*zeta[5])/969978240 + 
   (zeta[3]^2*zeta[5])/1026432 - (Pi^4*zeta[7])/76982400 - 
   (Pi^2*zeta[9])/342144 + (2243*zeta[11])/76982400, 
 csv[{7, 0, 2}, {10, 4, 4}] -> (25*zeta[5]*zeta[7])/769824 - 
   (797*zeta[3]*zeta[9])/23094720, csv[{7, 1, 0}, {10, 4, 4}] -> 
  -1/2566080*MZV[3, 3, 5] + (Pi^6*zeta[5])/969978240 + 
   (zeta[3]^2*zeta[5])/1026432 - (Pi^4*zeta[7])/76982400 - 
   (Pi^2*zeta[9])/342144 + (19033*zeta[11])/615859200, 
 csv[{7, 1, 1}, {10, 4, 4}] -> (-25*zeta[3]*zeta[9])/2309472, 
 csv[{7, 1, 2}, {10, 4, 4}] -> (-5*MZV[3, 3, 7])/449064 + 
   MZV[3, 5, 5]/74844 + varpi[{4, 2}, {4, 14}]/181870920000 + 
   (Pi^6*zeta[7])/21218274 + (5*zeta[3]^2*zeta[7])/64152 + 
   (Pi^4*zeta[9])/4041576 - (5*Pi^2*zeta[11])/69984 + 
   (16562053*zeta[13])/26943840000, csv[{7, 2, 0}, {10, 4, 4}] -> 
  (-25*zeta[5]*zeta[7])/769824, csv[{7, 2, 1}, {10, 4, 4}] -> 
  -1/40415760000*varpi[{4, 2}, {4, 14}] + (3737*zeta[13])/47520000, 
 csv[{7, 2, 2}, {10, 4, 4}] -> (-273583*zeta[3]*zeta[11])/295526880, 
 csv[{8, 0, 0}, {10, 4, 4}] -> MZV[3, 3, 5]/320760 - 
   (Pi^6*zeta[5])/121247280 - (zeta[3]^2*zeta[5])/128304 + 
   (Pi^4*zeta[7])/9622800 + (Pi^2*zeta[9])/42768 - (2243*zeta[11])/9622800, 
 csv[{8, 0, 1}, {10, 4, 4}] -> (-25*zeta[5]*zeta[7])/192456 + 
   (797*zeta[3]*zeta[9])/5773680, csv[{8, 0, 2}, {10, 4, 4}] -> 
  (5*MZV[3, 3, 7])/56133 - (2*MZV[3, 5, 5])/18711 + 
   varpi[{4, 2}, {4, 14}]/181870920000 - (4*Pi^6*zeta[7])/10609137 - 
   (5*zeta[3]^2*zeta[7])/8019 - (Pi^4*zeta[9])/505197 + 
   (5*Pi^2*zeta[11])/8748 - (7221587*zeta[13])/1683990000, 
 csv[{8, 1, 0}, {10, 4, 4}] -> (25*zeta[5]*zeta[7])/192456 - 
   (zeta[3]*zeta[9])/19440, csv[{8, 1, 1}, {10, 4, 4}] -> 
  -1/40415760000*varpi[{4, 2}, {4, 14}] - (3737*zeta[13])/11880000, 
 csv[{8, 1, 2}, {10, 4, 4}] -> (-5*zeta[5]*zeta[9])/972 + 
   (99677*zeta[3]*zeta[11])/18470430, csv[{8, 2, 0}, {10, 4, 4}] -> 
  varpi[{4, 2}, {4, 14}]/4041576000, csv[{8, 2, 1}, {10, 4, 4}] -> 
  (5*zeta[5]*zeta[9])/972 - (2275*zeta[3]*zeta[11])/1343304, 
 csv[{8, 2, 2}, {10, 4, 4}] -> (32*Pi^4*MZV[3, 3, 5])/1847043 + 
   (32*Pi^2*MZV[3, 3, 7])/615681 + (1310*MZV[3, 3, 9])/1847043 - 
   (224*Pi^2*MZV[3, 5, 5])/3078405 + (17203*MZV[5, 3, 7])/21548835 + 
   (32*MZV[1, 1, 3, 4, 6])/205227 + varpi[{2, 2}, {4, 14}]/4041576000 + 
   (725986*Pi^12*zeta[3])/107214612379875 - (64*Pi^4*MZV[3, 5]*zeta[3])/
    9235215 - (32*Pi^2*MZV[3, 7]*zeta[3])/205227 + 
   (928*MZV[3, 9]*zeta[3])/1847043 + (32*MZV[1, 1, 4, 6]*zeta[3])/205227 + 
   (16*Pi^6*zeta[3]^3)/64646505 - (32*zeta[3]^5)/3078405 - 
   (642484*Pi^10*zeta[5])/2016001258425 + (56*Pi^2*MZV[3, 5]*zeta[5])/
    205227 - (15868*MZV[3, 7]*zeta[5])/21548835 - 
   (92*Pi^4*zeta[3]^2*zeta[5])/9235215 - (128*Pi^2*zeta[3]*zeta[5]^2)/
    615681 + (9827*zeta[5]^3)/1958985 - (38992*Pi^8*zeta[7])/43636390875 - 
   (80*MZV[3, 5]*zeta[7])/18657 - (416*Pi^2*zeta[3]^2*zeta[7])/615681 - 
   (2368*zeta[3]*zeta[5]*zeta[7])/615681 + (19126*Pi^6*zeta[9])/205693425 - 
   (9253*zeta[3]^2*zeta[9])/1847043 - (187199*Pi^4*zeta[11])/387879030 + 
   (4645943*Pi^2*zeta[13])/36940860, csv[{0, 0, 0}, {4, 10, 4}] -> 
  zeta[3]/2793537331200, csv[{0, 0, 1}, {4, 10, 4}] -> 0, 
 csv[{0, 0, 2}, {4, 10, 4}] -> 0, csv[{0, 1, 0}, {4, 10, 4}] -> 0, 
 csv[{0, 1, 1}, {4, 10, 4}] -> 0, csv[{0, 1, 2}, {4, 10, 4}] -> 0, 
 csv[{0, 2, 0}, {4, 10, 4}] -> 0, csv[{0, 2, 1}, {4, 10, 4}] -> 
  -1/27159390720*zeta[3]^2, csv[{0, 2, 2}, {4, 10, 4}] -> 0, 
 csv[{0, 3, 0}, {4, 10, 4}] -> zeta[3]^2/54318781440, 
 csv[{0, 3, 1}, {4, 10, 4}] -> 0, csv[{0, 3, 2}, {4, 10, 4}] -> 0, 
 csv[{0, 4, 0}, {4, 10, 4}] -> 0, csv[{0, 4, 1}, {4, 10, 4}] -> 0, 
 csv[{0, 4, 2}, {4, 10, 4}] -> zeta[9]/489888000, 
 csv[{0, 5, 0}, {4, 10, 4}] -> 0, csv[{0, 5, 1}, {4, 10, 4}] -> 
  -1/261273600*zeta[9], csv[{0, 5, 2}, {4, 10, 4}] -> 
  (zeta[3]*zeta[7])/16166304, csv[{0, 6, 0}, {4, 10, 4}] -> zeta[9]/65318400, 
 csv[{0, 6, 1}, {4, 10, 4}] -> -1/7185024*(zeta[3]*zeta[7]), 
 csv[{0, 6, 2}, {4, 10, 4}] -> -1/4490640*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/1697461920 + (zeta[3]^2*zeta[5])/1796256 - 
   (Pi^4*zeta[7])/134719200 - (Pi^2*zeta[9])/598752 + 
   (2719*zeta[11])/153964800, csv[{0, 7, 0}, {4, 10, 4}] -> 
  (zeta[3]*zeta[7])/1539648, csv[{0, 7, 1}, {4, 10, 4}] -> 
  MZV[3, 3, 5]/1283040 - (Pi^6*zeta[5])/484989120 - 
   (zeta[3]^2*zeta[5])/513216 + (Pi^4*zeta[7])/38491200 + 
   (Pi^2*zeta[9])/171072 - (36977*zeta[11])/615859200, 
 csv[{0, 7, 2}, {4, 10, 4}] -> (797*zeta[3]*zeta[9])/23094720, 
 csv[{0, 8, 0}, {4, 10, 4}] -> -1/160380*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/60623640 + (zeta[3]^2*zeta[5])/64152 - 
   (Pi^4*zeta[7])/4811400 - (Pi^2*zeta[9])/21384 + (2243*zeta[11])/4811400, 
 csv[{0, 8, 1}, {4, 10, 4}] -> (-25*zeta[3]*zeta[9])/288684, 
 csv[{0, 8, 2}, {4, 10, 4}] -> (-5*MZV[3, 3, 7])/56133 + 
   (2*MZV[3, 5, 5])/18711 - (23*varpi[{4, 2}, {4, 14}])/90935460000 + 
   (4*Pi^6*zeta[7])/10609137 + (5*zeta[3]^2*zeta[7])/8019 + 
   (Pi^4*zeta[9])/505197 - (5*Pi^2*zeta[11])/8748 + 
   (7221587*zeta[13])/1683990000, csv[{1, 0, 0}, {4, 10, 4}] -> 0, 
 csv[{1, 0, 1}, {4, 10, 4}] -> 0, csv[{1, 0, 2}, {4, 10, 4}] -> 0, 
 csv[{1, 1, 0}, {4, 10, 4}] -> 0, csv[{1, 1, 1}, {4, 10, 4}] -> 
  zeta[3]^2/7759825920, csv[{1, 1, 2}, {4, 10, 4}] -> 0, 
 csv[{1, 2, 0}, {4, 10, 4}] -> -1/27159390720*zeta[3]^2, 
 csv[{1, 2, 1}, {4, 10, 4}] -> 0, csv[{1, 2, 2}, {4, 10, 4}] -> 0, 
 csv[{1, 3, 0}, {4, 10, 4}] -> 0, csv[{1, 3, 1}, {4, 10, 4}] -> 0, 
 csv[{1, 3, 2}, {4, 10, 4}] -> -1/783820800*zeta[9], 
 csv[{1, 4, 0}, {4, 10, 4}] -> 0, csv[{1, 4, 1}, {4, 10, 4}] -> 
  zeta[9]/653184000, csv[{1, 4, 2}, {4, 10, 4}] -> 
  -1/32332608*(zeta[3]*zeta[7]), csv[{1, 5, 0}, {4, 10, 4}] -> 
  -1/261273600*zeta[9], csv[{1, 5, 1}, {4, 10, 4}] -> 
  (zeta[3]*zeta[7])/21555072, csv[{1, 5, 2}, {4, 10, 4}] -> 
  MZV[3, 3, 5]/8981280 - (Pi^6*zeta[5])/3394923840 - 
   (zeta[3]^2*zeta[5])/3592512 + (Pi^4*zeta[7])/269438400 + 
   (Pi^2*zeta[9])/1197504 - (1867*zeta[11])/215550720, 
 csv[{1, 6, 0}, {4, 10, 4}] -> -1/7185024*(zeta[3]*zeta[7]), 
 csv[{1, 6, 1}, {4, 10, 4}] -> -1/4490640*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/1697461920 + (zeta[3]^2*zeta[5])/1796256 - 
   (Pi^4*zeta[7])/134719200 - (Pi^2*zeta[9])/598752 + 
   (36977*zeta[11])/2155507200, csv[{1, 6, 2}, {4, 10, 4}] -> 
  (-599*zeta[3]*zeta[9])/53887680, csv[{1, 7, 0}, {4, 10, 4}] -> 
  MZV[3, 3, 5]/1283040 - (Pi^6*zeta[5])/484989120 - 
   (zeta[3]^2*zeta[5])/513216 + (Pi^4*zeta[7])/38491200 + 
   (Pi^2*zeta[9])/171072 - (36977*zeta[11])/615859200, 
 csv[{1, 7, 1}, {4, 10, 4}] -> (25*zeta[3]*zeta[9])/1154736, 
 csv[{1, 7, 2}, {4, 10, 4}] -> (5*MZV[3, 3, 7])/449064 - MZV[3, 5, 5]/74844 + 
   varpi[{4, 2}, {4, 14}]/51963120000 - (Pi^6*zeta[7])/21218274 - 
   (5*zeta[3]^2*zeta[7])/64152 - (Pi^4*zeta[9])/4041576 + 
   (5*Pi^2*zeta[11])/69984 - (4670233*zeta[13])/6735960000, 
 csv[{1, 8, 0}, {4, 10, 4}] -> (-25*zeta[3]*zeta[9])/288684, 
 csv[{1, 8, 1}, {4, 10, 4}] -> varpi[{4, 2}, {4, 14}]/20207880000 + 
   (3737*zeta[13])/5940000, csv[{1, 8, 2}, {4, 10, 4}] -> 
  (-273583*zeta[3]*zeta[11])/73881720, csv[{2, 0, 0}, {4, 10, 4}] -> 0, 
 csv[{2, 0, 1}, {4, 10, 4}] -> -1/969978240*zeta[3]^2, 
 csv[{2, 0, 2}, {4, 10, 4}] -> 0, csv[{2, 1, 0}, {4, 10, 4}] -> 
  zeta[3]^2/7759825920, csv[{2, 1, 1}, {4, 10, 4}] -> 0, 
 csv[{2, 1, 2}, {4, 10, 4}] -> 0, csv[{2, 2, 0}, {4, 10, 4}] -> 0, 
 csv[{2, 2, 1}, {4, 10, 4}] -> 0, csv[{2, 2, 2}, {4, 10, 4}] -> 
  zeta[9]/587865600, csv[{2, 3, 0}, {4, 10, 4}] -> 0, 
 csv[{2, 3, 1}, {4, 10, 4}] -> -1/783820800*zeta[9], 
 csv[{2, 3, 2}, {4, 10, 4}] -> (zeta[3]*zeta[7])/32332608, 
 csv[{2, 4, 0}, {4, 10, 4}] -> zeta[9]/489888000, 
 csv[{2, 4, 1}, {4, 10, 4}] -> -1/32332608*(zeta[3]*zeta[7]), 
 csv[{2, 4, 2}, {4, 10, 4}] -> -1/11226600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/4243654800 + (zeta[3]^2*zeta[5])/4490640 - 
   (Pi^4*zeta[7])/336798000 - (Pi^2*zeta[9])/1496880 + 
   (1867*zeta[11])/269438400, csv[{2, 5, 0}, {4, 10, 4}] -> 
  (zeta[3]*zeta[7])/16166304, csv[{2, 5, 1}, {4, 10, 4}] -> 
  MZV[3, 3, 5]/8981280 - (Pi^6*zeta[5])/3394923840 - 
   (zeta[3]^2*zeta[5])/3592512 + (Pi^4*zeta[7])/269438400 + 
   (Pi^2*zeta[9])/1197504 - (1867*zeta[11])/215550720, 
 csv[{2, 5, 2}, {4, 10, 4}] -> (25*zeta[3]*zeta[9])/4041576, 
 csv[{2, 6, 0}, {4, 10, 4}] -> -1/4490640*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/1697461920 + (zeta[3]^2*zeta[5])/1796256 - 
   (Pi^4*zeta[7])/134719200 - (Pi^2*zeta[9])/598752 + 
   (2719*zeta[11])/153964800, csv[{2, 6, 1}, {4, 10, 4}] -> 
  (-401*zeta[3]*zeta[9])/53887680, csv[{2, 6, 2}, {4, 10, 4}] -> 
  (-5*MZV[3, 3, 7])/785862 + MZV[3, 5, 5]/130977 - 
   varpi[{4, 2}, {4, 14}]/90935460000 + (2*Pi^6*zeta[7])/74263959 + 
   (Pi^4*zeta[9])/7072758 - (5*Pi^2*zeta[11])/122472 + 
   (4670233*zeta[13])/11787930000, csv[{2, 7, 0}, {4, 10, 4}] -> 
  (203*zeta[3]*zeta[9])/23094720, csv[{2, 7, 1}, {4, 10, 4}] -> 
  (5*MZV[3, 3, 7])/449064 - MZV[3, 5, 5]/74844 + 
   varpi[{4, 2}, {4, 14}]/51963120000 - (Pi^6*zeta[7])/21218274 + 
   (5*zeta[3]^2*zeta[7])/64152 - (Pi^4*zeta[9])/4041576 + 
   (5*Pi^2*zeta[11])/69984 - (4670233*zeta[13])/6735960000, 
 csv[{2, 7, 2}, {4, 10, 4}] -> (2275*zeta[3]*zeta[11])/14776344, 
 csv[{2, 8, 0}, {4, 10, 4}] -> (-5*MZV[3, 3, 7])/56133 + 
   (2*MZV[3, 5, 5])/18711 - (23*varpi[{4, 2}, {4, 14}])/90935460000 + 
   (4*Pi^6*zeta[7])/10609137 - (5*zeta[3]^2*zeta[7])/8019 + 
   (Pi^4*zeta[9])/505197 - (5*Pi^2*zeta[11])/8748 + 
   (7221587*zeta[13])/1683990000, csv[{2, 8, 1}, {4, 10, 4}] -> 
  (228083*zeta[3]*zeta[11])/73881720, csv[{2, 8, 2}, {4, 10, 4}] -> 
  (-64*Pi^4*MZV[3, 3, 5])/1847043 - (64*Pi^2*MZV[3, 3, 7])/615681 - 
   (2620*MZV[3, 3, 9])/1847043 + (448*Pi^2*MZV[3, 5, 5])/3078405 - 
   (34406*MZV[5, 3, 7])/21548835 - (64*MZV[1, 1, 3, 4, 6])/205227 - 
   varpi[{2, 2}, {4, 14}]/2020788000 - (1451972*Pi^12*zeta[3])/
    107214612379875 + (128*Pi^4*MZV[3, 5]*zeta[3])/9235215 + 
   (64*Pi^2*MZV[3, 7]*zeta[3])/205227 - (1856*MZV[3, 9]*zeta[3])/1847043 - 
   (64*MZV[1, 1, 4, 6]*zeta[3])/205227 - (32*Pi^6*zeta[3]^3)/64646505 + 
   (64*zeta[3]^5)/3078405 + (1284968*Pi^10*zeta[5])/2016001258425 - 
   (112*Pi^2*MZV[3, 5]*zeta[5])/205227 + (31736*MZV[3, 7]*zeta[5])/21548835 + 
   (184*Pi^4*zeta[3]^2*zeta[5])/9235215 + (256*Pi^2*zeta[3]*zeta[5]^2)/
    615681 - (19654*zeta[5]^3)/1958985 + (77984*Pi^8*zeta[7])/43636390875 + 
   (160*MZV[3, 5]*zeta[7])/18657 + (832*Pi^2*zeta[3]^2*zeta[7])/615681 + 
   (4736*zeta[3]*zeta[5]*zeta[7])/615681 - (38252*Pi^6*zeta[9])/205693425 - 
   (72706*zeta[3]^2*zeta[9])/1847043 + (187199*Pi^4*zeta[11])/193939515 - 
   (4645943*Pi^2*zeta[13])/18470430, csv[{0, 0, 0}, {8, 4, 6}] -> 
  -1/1920360960000*zeta[3], csv[{0, 0, 1}, {8, 4, 6}] -> 0, 
 csv[{0, 0, 2}, {8, 4, 6}] -> -1/65318400000*zeta[5], 
 csv[{0, 0, 3}, {8, 4, 6}] -> -1/5334336000*zeta[3]^2, 
 csv[{0, 0, 4}, {8, 4, 6}] -> (59*zeta[7])/12802406400, 
 csv[{0, 1, 0}, {8, 4, 6}] -> 0, csv[{0, 1, 1}, {8, 4, 6}] -> 
  zeta[5]/97977600000, csv[{0, 1, 2}, {8, 4, 6}] -> zeta[3]^2/8001504000, 
 csv[{0, 1, 3}, {8, 4, 6}] -> (151*zeta[7])/128024064000, 
 csv[{0, 1, 4}, {8, 4, 6}] -> (zeta[3]*zeta[5])/63504000, 
 csv[{0, 2, 0}, {8, 4, 6}] -> (-17*zeta[5])/783820800000, 
 csv[{0, 2, 1}, {8, 4, 6}] -> -1/5334336000*zeta[3]^2, 
 csv[{0, 2, 2}, {8, 4, 6}] -> (-209*zeta[7])/96018048000, 
 csv[{0, 2, 3}, {8, 4, 6}] -> -1/50803200*(zeta[3]*zeta[5]), 
 csv[{0, 2, 4}, {8, 4, 6}] -> zeta[9]/34292160, 
 csv[{1, 0, 0}, {8, 4, 6}] -> 0, csv[{1, 0, 1}, {8, 4, 6}] -> 
  zeta[5]/587865600000, csv[{1, 0, 2}, {8, 4, 6}] -> zeta[3]^2/96018048000, 
 csv[{1, 0, 3}, {8, 4, 6}] -> (-151*zeta[7])/256048128000, 
 csv[{1, 0, 4}, {8, 4, 6}] -> -1/381024000*(zeta[3]*zeta[5]), 
 csv[{1, 1, 0}, {8, 4, 6}] -> -1/671846400000*zeta[5], 
 csv[{1, 1, 1}, {8, 4, 6}] -> -1/64012032000*zeta[3]^2, 
 csv[{1, 1, 2}, {8, 4, 6}] -> -1/27433728000*zeta[7], 
 csv[{1, 1, 3}, {8, 4, 6}] -> (zeta[3]*zeta[5])/304819200, 
 csv[{1, 1, 4}, {8, 4, 6}] -> zeta[9]/102876480, 
 csv[{1, 2, 0}, {8, 4, 6}] -> zeta[3]^2/16003008000, 
 csv[{1, 2, 1}, {8, 4, 6}] -> (41*zeta[7])/85349376000, 
 csv[{1, 2, 2}, {8, 4, 6}] -> (zeta[3]*zeta[5])/228614400, 
 csv[{1, 2, 3}, {8, 4, 6}] -> -1/82301184*zeta[9], 
 csv[{1, 2, 4}, {8, 4, 6}] -> (zeta[3]*zeta[7])/2116800, 
 csv[{2, 0, 0}, {8, 4, 6}] -> -1/2351462400000*zeta[5], 
 csv[{2, 0, 1}, {8, 4, 6}] -> 0, csv[{2, 0, 2}, {8, 4, 6}] -> 
  (43*zeta[7])/240045120000, csv[{2, 0, 3}, {8, 4, 6}] -> 
  -1/762048000*(zeta[3]*zeta[5]), csv[{2, 0, 4}, {8, 4, 6}] -> 
  -1/102876480*zeta[9], csv[{2, 1, 0}, {8, 4, 6}] -> 0, 
 csv[{2, 1, 1}, {8, 4, 6}] -> (-13*zeta[7])/640120320000, 
 csv[{2, 1, 2}, {8, 4, 6}] -> -1/571536000*(zeta[3]*zeta[5]), 
 csv[{2, 1, 3}, {8, 4, 6}] -> -1/411505920*zeta[9], 
 csv[{2, 1, 4}, {8, 4, 6}] -> -1/12348000*(zeta[3]*zeta[7]), 
 csv[{2, 2, 0}, {8, 4, 6}] -> (-47*zeta[7])/320060160000, 
 csv[{2, 2, 1}, {8, 4, 6}] -> -1/381024000*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {8, 4, 6}] -> zeta[9]/102876480, 
 csv[{2, 2, 3}, {8, 4, 6}] -> (-29*zeta[3]*zeta[7])/148176000, 
 csv[{2, 2, 4}, {8, 4, 6}] -> (11*zeta[11])/36288000, 
 csv[{3, 0, 0}, {8, 4, 6}] -> 0, csv[{3, 0, 1}, {8, 4, 6}] -> 
  (-319*zeta[7])/2560481280000, csv[{3, 0, 2}, {8, 4, 6}] -> 
  (zeta[3]*zeta[5])/762048000, csv[{3, 0, 3}, {8, 4, 6}] -> 
  zeta[9]/137168640, csv[{3, 0, 4}, {8, 4, 6}] -> (zeta[3]*zeta[7])/88905600, 
 csv[{3, 1, 0}, {8, 4, 6}] -> (-73*zeta[7])/1280240640000, 
 csv[{3, 1, 1}, {8, 4, 6}] -> (zeta[3]*zeta[5])/508032000, 
 csv[{3, 1, 2}, {8, 4, 6}] -> 0, csv[{3, 1, 3}, {8, 4, 6}] -> 
  (103*zeta[3]*zeta[7])/1778112000, csv[{3, 1, 4}, {8, 4, 6}] -> 
  (517*zeta[11])/1016064000, csv[{3, 2, 0}, {8, 4, 6}] -> 
  (zeta[3]*zeta[5])/254016000, csv[{3, 2, 1}, {8, 4, 6}] -> 
  -1/68584320*zeta[9], csv[{3, 2, 2}, {8, 4, 6}] -> 
  (419*zeta[3]*zeta[7])/2667168000, csv[{3, 2, 3}, {8, 4, 6}] -> 
  (-979*zeta[11])/2032128000, csv[{3, 2, 4}, {8, 4, 6}] -> 
  -1/648000*(zeta[5]*zeta[7]) - (zeta[3]*zeta[9])/216000, 
 csv[{4, 0, 0}, {8, 4, 6}] -> (17*zeta[7])/45722880000, 
 csv[{4, 0, 1}, {8, 4, 6}] -> -1/381024000*(zeta[3]*zeta[5]), 
 csv[{4, 0, 2}, {8, 4, 6}] -> -1/102876480*zeta[9], 
 csv[{4, 0, 3}, {8, 4, 6}] -> -1/88905600*(zeta[3]*zeta[7]), 
 csv[{4, 0, 4}, {8, 4, 6}] -> -1/6615000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/2500470000 + (zeta[3]^2*zeta[5])/2646000 - 
   (Pi^4*zeta[7])/198450000 - (Pi^2*zeta[9])/882000 + 
   (38219*zeta[11])/3810240000, csv[{4, 1, 0}, {8, 4, 6}] -> 
  -1/190512000*(zeta[3]*zeta[5]), csv[{4, 1, 1}, {8, 4, 6}] -> 
  zeta[9]/205752960, csv[{4, 1, 2}, {8, 4, 6}] -> 
  -1/13608000*(zeta[3]*zeta[7]), csv[{4, 1, 3}, {8, 4, 6}] -> 
  MZV[3, 3, 5]/26460000 - (Pi^6*zeta[5])/10001880000 - 
   (zeta[3]^2*zeta[5])/10584000 + (Pi^4*zeta[7])/793800000 + 
   (Pi^2*zeta[9])/3528000 - (22987*zeta[11])/7620480000, 
 csv[{4, 1, 4}, {8, 4, 6}] -> (zeta[5]*zeta[7])/486000 + 
   (zeta[3]*zeta[9])/162000, csv[{4, 2, 0}, {8, 4, 6}] -> zeta[9]/20575296, 
 csv[{4, 2, 1}, {8, 4, 6}] -> (-107*zeta[3]*zeta[7])/444528000, 
 csv[{4, 2, 2}, {8, 4, 6}] -> -1/39690000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/15002820000 + (zeta[3]^2*zeta[5])/15876000 - 
   (Pi^4*zeta[7])/1190700000 - (Pi^2*zeta[9])/5292000 + 
   (60659*zeta[11])/22861440000, csv[{4, 2, 3}, {8, 4, 6}] -> 
  (zeta[5]*zeta[7])/1944000 + (zeta[3]*zeta[9])/648000, 
 csv[{4, 2, 4}, {8, 4, 6}] -> MZV[3, 5, 5]/787500 + 
   (MZV[3, 5]*zeta[5])/157500 - (zeta[3]*zeta[5]^2)/31500 + 
   (Pi^4*zeta[9])/2835000 + (11*Pi^2*zeta[11])/378000 - 
   (28313*zeta[13])/75600000, csv[{5, 0, 0}, {8, 4, 6}] -> 
  (zeta[3]*zeta[5])/76204800, csv[{5, 0, 1}, {8, 4, 6}] -> zeta[9]/41150592, 
 csv[{5, 0, 2}, {8, 4, 6}] -> (zeta[3]*zeta[7])/53343360, 
 csv[{5, 0, 3}, {8, 4, 6}] -> MZV[3, 3, 5]/5292000 - 
   (Pi^6*zeta[5])/2000376000 - (zeta[3]^2*zeta[5])/2116800 + 
   (Pi^4*zeta[7])/158760000 + (Pi^2*zeta[9])/705600 - 
   (38219*zeta[11])/3048192000, csv[{5, 0, 4}, {8, 4, 6}] -> 
  (-17*zeta[5]*zeta[7])/972000 + (53*zeta[3]*zeta[9])/9525600, 
 csv[{5, 1, 0}, {8, 4, 6}] -> -1/20575296*zeta[9], 
 csv[{5, 1, 1}, {8, 4, 6}] -> (31*zeta[3]*zeta[7])/177811200, 
 csv[{5, 1, 2}, {8, 4, 6}] -> -1/7938000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/3000564000 + (zeta[3]^2*zeta[5])/3175200 - 
   (Pi^4*zeta[7])/238140000 - (Pi^2*zeta[9])/1058400 + 
   (84193*zeta[11])/9144576000, csv[{5, 1, 3}, {8, 4, 6}] -> 
  (7*zeta[5]*zeta[7])/3888000 - (347*zeta[3]*zeta[9])/38102400, 
 csv[{5, 1, 4}, {8, 4, 6}] -> -1/315000*MZV[3, 5, 5] - 
   (MZV[3, 5]*zeta[5])/63000 + (zeta[3]*zeta[5]^2)/12600 - 
   (Pi^4*zeta[9])/1134000 - (11*Pi^2*zeta[11])/151200 + 
   (513701*zeta[13])/635040000, csv[{5, 2, 0}, {8, 4, 6}] -> 
  (19*zeta[3]*zeta[7])/22226400, csv[{5, 2, 1}, {8, 4, 6}] -> 
  MZV[3, 3, 5]/5292000 - (Pi^6*zeta[5])/2000376000 - 
   (zeta[3]^2*zeta[5])/2116800 + (Pi^4*zeta[7])/158760000 + 
   (Pi^2*zeta[9])/705600 - (12071*zeta[11])/762048000, 
 csv[{5, 2, 2}, {8, 4, 6}] -> -1/486000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/285768, csv[{5, 2, 3}, {8, 4, 6}] -> 
  (10109*zeta[13])/158760000, csv[{5, 2, 4}, {8, 4, 6}] -> 
  -1/1134*(zeta[5]*zeta[9]) - (143*zeta[3]*zeta[11])/870660, 
 csv[{6, 0, 0}, {8, 4, 6}] -> -1/6858432*zeta[9], 
 csv[{6, 0, 1}, {8, 4, 6}] -> -1/17781120*(zeta[3]*zeta[7]), 
 csv[{6, 0, 2}, {8, 4, 6}] -> -1/2646000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/1000188000 + (zeta[3]^2*zeta[5])/1058400 - 
   (Pi^4*zeta[7])/79380000 - (Pi^2*zeta[9])/352800 + 
   (38219*zeta[11])/1524096000, csv[{6, 0, 3}, {8, 4, 6}] -> 
  (17*zeta[5]*zeta[7])/648000 - (53*zeta[3]*zeta[9])/6350400, 
 csv[{6, 0, 4}, {8, 4, 6}] -> -1/30870*MZV[3, 3, 7] + 
   (149*MZV[3, 5, 5])/2572500 + (MZV[3, 5]*zeta[5])/10500 - 
   (zeta[3]*zeta[5]^2)/2100 + (2*Pi^6*zeta[7])/14586075 + 
   (zeta[3]^2*zeta[7])/4410 + (167*Pi^4*zeta[9])/27783000 + 
   (121*Pi^2*zeta[11])/529200 - (1261529*zeta[13])/444528000, 
 csv[{6, 1, 0}, {8, 4, 6}] -> (-11*zeta[3]*zeta[7])/11113200, 
 csv[{6, 1, 1}, {8, 4, 6}] -> MZV[3, 3, 5]/1764000 - 
   (Pi^6*zeta[5])/666792000 - (zeta[3]^2*zeta[5])/705600 + 
   (Pi^4*zeta[7])/52920000 + (Pi^2*zeta[9])/235200 - 
   (10201*zeta[11])/254016000, csv[{6, 1, 2}, {8, 4, 6}] -> 
  -1/81000*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/47628, 
 csv[{6, 1, 3}, {8, 4, 6}] -> MZV[3, 3, 7]/123480 - MZV[3, 5, 5]/102900 - 
   (Pi^6*zeta[7])/29172150 - (zeta[3]^2*zeta[7])/17640 - 
   (Pi^4*zeta[9])/5556600 + (11*Pi^2*zeta[11])/211680 - 
   (1120019*zeta[13])/2222640000, csv[{6, 1, 4}, {8, 4, 6}] -> 
  -1/360*zeta[7]^2 + (zeta[5]*zeta[9])/378 + (143*zeta[3]*zeta[11])/145110, 
 csv[{6, 2, 0}, {8, 4, 6}] -> -1/441000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/166698000 + (zeta[3]^2*zeta[5])/176400 - 
   (Pi^4*zeta[7])/13230000 - (Pi^2*zeta[9])/58800 + (29*zeta[11])/165375, 
 csv[{6, 2, 1}, {8, 4, 6}] -> (zeta[5]*zeta[7])/54000 - 
   (zeta[3]*zeta[9])/31752, csv[{6, 2, 2}, {8, 4, 6}] -> 
  -1/185220*MZV[3, 3, 7] + MZV[3, 5, 5]/154350 + (Pi^6*zeta[7])/43758225 + 
   (zeta[3]^2*zeta[7])/26460 + (Pi^4*zeta[9])/8334900 - 
   (11*Pi^2*zeta[11])/317520 + (695441*zeta[13])/3333960000, 
 csv[{6, 2, 3}, {8, 4, 6}] -> zeta[7]^2/720 - (143*zeta[3]*zeta[11])/580440, 
 csv[{6, 2, 4}, {8, 4, 6}] -> -1/3675*MZV[5, 3, 7] + 
   (Pi^10*zeta[5])/114604875 + (2*MZV[3, 7]*zeta[5])/1225 + 
   (11*zeta[5]^3)/3675 + (Pi^8*zeta[7])/2480625 + (2*MZV[3, 5]*zeta[7])/525 + 
   (17*Pi^6*zeta[9])/3472875 - (11*Pi^4*zeta[11])/66150 - 
   (143*Pi^2*zeta[13])/6300 + (1120781*zeta[15])/5292000, 
 csv[{0, 0, 0}, {8, 6, 4}] -> zeta[3]/3292047360000, 
 csv[{0, 0, 1}, {8, 6, 4}] -> 0, csv[{0, 0, 2}, {8, 6, 4}] -> 
  zeta[5]/45722880000, csv[{0, 1, 0}, {8, 6, 4}] -> 0, 
 csv[{0, 1, 1}, {8, 6, 4}] -> -1/91445760000*zeta[5], 
 csv[{0, 1, 2}, {8, 6, 4}] -> zeta[3]^2/5334336000, 
 csv[{0, 2, 0}, {8, 6, 4}] -> zeta[5]/45722880000, 
 csv[{0, 2, 1}, {8, 6, 4}] -> -1/8001504000*zeta[3]^2, 
 csv[{0, 2, 2}, {8, 6, 4}] -> (223*zeta[7])/96018048000, 
 csv[{0, 3, 0}, {8, 6, 4}] -> zeta[3]^2/5334336000, 
 csv[{0, 3, 1}, {8, 6, 4}] -> (-137*zeta[7])/128024064000, 
 csv[{0, 3, 2}, {8, 6, 4}] -> (zeta[3]*zeta[5])/63504000, 
 csv[{0, 4, 0}, {8, 6, 4}] -> (-239*zeta[7])/64012032000, 
 csv[{0, 4, 1}, {8, 6, 4}] -> -1/42336000*(zeta[3]*zeta[5]), 
 csv[{0, 4, 2}, {8, 6, 4}] -> zeta[9]/31104000, 
 csv[{1, 0, 0}, {8, 6, 4}] -> 0, csv[{1, 0, 1}, {8, 6, 4}] -> 
  zeta[5]/548674560000, csv[{1, 0, 2}, {8, 6, 4}] -> 
  -1/16003008000*zeta[3]^2, csv[{1, 1, 0}, {8, 6, 4}] -> 
  -1/274337280000*zeta[5], csv[{1, 1, 1}, {8, 6, 4}] -> 
  zeta[3]^2/64012032000, csv[{1, 1, 2}, {8, 6, 4}] -> 
  (-151*zeta[7])/256048128000, csv[{1, 2, 0}, {8, 6, 4}] -> 
  -1/96018048000*zeta[3]^2, csv[{1, 2, 1}, {8, 6, 4}] -> 
  -1/27433728000*zeta[7], csv[{1, 2, 2}, {8, 6, 4}] -> 
  -1/381024000*(zeta[3]*zeta[5]), csv[{1, 3, 0}, {8, 6, 4}] -> 
  (19*zeta[7])/51209625600, csv[{1, 3, 1}, {8, 6, 4}] -> 
  (zeta[3]*zeta[5])/254016000, csv[{1, 3, 2}, {8, 6, 4}] -> 0, 
 csv[{1, 4, 0}, {8, 6, 4}] -> (zeta[3]*zeta[5])/127008000, 
 csv[{1, 4, 1}, {8, 6, 4}] -> -1/62208000*zeta[9], 
 csv[{1, 4, 2}, {8, 6, 4}] -> zeta[5]^2/1270080 - (zeta[3]*zeta[7])/38102400, 
 csv[{2, 0, 0}, {8, 6, 4}] -> zeta[5]/685843200000, 
 csv[{2, 0, 1}, {8, 6, 4}] -> 0, csv[{2, 0, 2}, {8, 6, 4}] -> 
  (103*zeta[7])/320060160000, csv[{2, 1, 0}, {8, 6, 4}] -> 0, 
 csv[{2, 1, 1}, {8, 6, 4}] -> (23*zeta[7])/213373440000, 
 csv[{2, 1, 2}, {8, 6, 4}] -> (zeta[3]*zeta[5])/952560000, 
 csv[{2, 2, 0}, {8, 6, 4}] -> -1/30005640000*zeta[7], 
 csv[{2, 2, 1}, {8, 6, 4}] -> -1/635040000*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {8, 6, 4}] -> -1/466560000*zeta[9], 
 csv[{2, 3, 0}, {8, 6, 4}] -> -1/317520000*(zeta[3]*zeta[5]), 
 csv[{2, 3, 1}, {8, 6, 4}] -> zeta[9]/311040000, 
 csv[{2, 3, 2}, {8, 6, 4}] -> -1/3175200*zeta[5]^2 + 
   (137*zeta[3]*zeta[7])/2667168000, csv[{2, 4, 0}, {8, 6, 4}] -> 
  zeta[9]/51840000, csv[{2, 4, 1}, {8, 6, 4}] -> 
  -1/6350400*zeta[5]^2 - (17*zeta[3]*zeta[7])/222264000, 
 csv[{2, 4, 2}, {8, 6, 4}] -> MZV[3, 3, 5]/6615000 - 
   (Pi^6*zeta[5])/2500470000 + (zeta[3]^2*zeta[5])/882000 + 
   (Pi^4*zeta[7])/198450000 + (Pi^2*zeta[9])/882000 - 
   (6599*zeta[11])/635040000, csv[{3, 0, 0}, {8, 6, 4}] -> 0, 
 csv[{3, 0, 1}, {8, 6, 4}] -> (-23*zeta[7])/142248960000, 
 csv[{3, 0, 2}, {8, 6, 4}] -> -1/1270080000*(zeta[3]*zeta[5]), 
 csv[{3, 1, 0}, {8, 6, 4}] -> (-71*zeta[7])/853493760000, 
 csv[{3, 1, 1}, {8, 6, 4}] -> (zeta[3]*zeta[5])/846720000, 
 csv[{3, 1, 2}, {8, 6, 4}] -> zeta[9]/311040000, 
 csv[{3, 2, 0}, {8, 6, 4}] -> (zeta[3]*zeta[5])/423360000, 
 csv[{3, 2, 1}, {8, 6, 4}] -> 0, csv[{3, 2, 2}, {8, 6, 4}] -> 
  zeta[5]^2/4233600 - (41*zeta[3]*zeta[7])/592704000, 
 csv[{3, 3, 0}, {8, 6, 4}] -> -1/103680000*zeta[9], 
 csv[{3, 3, 1}, {8, 6, 4}] -> zeta[5]^2/8467200 + 
   (19*zeta[3]*zeta[7])/711244800, csv[{3, 3, 2}, {8, 6, 4}] -> 
  -1/8820000*MZV[3, 3, 5] + (Pi^6*zeta[5])/3333960000 - 
   (zeta[3]^2*zeta[5])/1176000 - (Pi^4*zeta[7])/264600000 - 
   (Pi^2*zeta[9])/1176000 + (41849*zeta[11])/5080320000, 
 csv[{3, 4, 0}, {8, 6, 4}] -> (109*zeta[3]*zeta[7])/889056000, 
 csv[{3, 4, 1}, {8, 6, 4}] -> (-451*zeta[11])/508032000, 
 csv[{3, 4, 2}, {8, 6, 4}] -> (zeta[5]*zeta[7])/756000 + 
   (zeta[3]*zeta[9])/216000, csv[{4, 0, 0}, {8, 6, 4}] -> zeta[7]/3048192000, 
 csv[{4, 0, 1}, {8, 6, 4}] -> -1/635040000*(zeta[3]*zeta[5]), 
 csv[{4, 0, 2}, {8, 6, 4}] -> -1/155520000*zeta[9], 
 csv[{4, 1, 0}, {8, 6, 4}] -> -1/317520000*(zeta[3]*zeta[5]), 
 csv[{4, 1, 1}, {8, 6, 4}] -> -1/311040000*zeta[9], 
 csv[{4, 1, 2}, {8, 6, 4}] -> -1/3175200*zeta[5]^2 + 
   (71*zeta[3]*zeta[7])/533433600, csv[{4, 2, 0}, {8, 6, 4}] -> 
  zeta[9]/155520000, csv[{4, 2, 1}, {8, 6, 4}] -> 
  -1/6350400*zeta[5]^2 + (zeta[3]*zeta[7])/190512000, 
 csv[{4, 2, 2}, {8, 6, 4}] -> MZV[3, 3, 5]/5670000 - 
   (Pi^6*zeta[5])/2143260000 + (17*zeta[3]^2*zeta[5])/15876000 + 
   (Pi^4*zeta[7])/170100000 + (Pi^2*zeta[9])/756000 - 
   (76577*zeta[11])/5715360000, csv[{4, 3, 0}, {8, 6, 4}] -> 
  (-109*zeta[3]*zeta[7])/889056000, csv[{4, 3, 1}, {8, 6, 4}] -> 
  -1/26460000*MZV[3, 3, 5] + (Pi^6*zeta[5])/10001880000 + 
   (zeta[3]^2*zeta[5])/10584000 - (Pi^4*zeta[7])/793800000 - 
   (Pi^2*zeta[9])/3528000 + (27607*zeta[11])/7620480000, 
 csv[{4, 3, 2}, {8, 6, 4}] -> -1/567000*(zeta[5]*zeta[7]) - 
   (zeta[3]*zeta[9])/216000, csv[{4, 4, 0}, {8, 6, 4}] -> 
  MZV[3, 3, 5]/6615000 - (Pi^6*zeta[5])/2500470000 - 
   (zeta[3]^2*zeta[5])/2646000 + (Pi^4*zeta[7])/198450000 + 
   (Pi^2*zeta[9])/882000 - (10421*zeta[11])/952560000, 
 csv[{4, 4, 1}, {8, 6, 4}] -> (zeta[5]*zeta[7])/1134000, 
 csv[{4, 4, 2}, {8, 6, 4}] -> -1/78586200000*varpi[{4, 2}, {4, 14}] - 
   (209*zeta[13])/4200000, csv[{5, 0, 0}, {8, 6, 4}] -> 
  (zeta[3]*zeta[5])/127008000, csv[{5, 0, 1}, {8, 6, 4}] -> zeta[9]/62208000, 
 csv[{5, 0, 2}, {8, 6, 4}] -> zeta[5]^2/1270080 - 
   (29*zeta[3]*zeta[7])/66679200, csv[{5, 1, 0}, {8, 6, 4}] -> 0, 
 csv[{5, 1, 1}, {8, 6, 4}] -> zeta[5]^2/2540160 - 
   (41*zeta[3]*zeta[7])/355622400, csv[{5, 1, 2}, {8, 6, 4}] -> 
  -1/1764000*MZV[3, 3, 5] + (Pi^6*zeta[5])/666792000 - 
   (zeta[3]^2*zeta[5])/423360 - (Pi^4*zeta[7])/52920000 - 
   (Pi^2*zeta[9])/235200 + (66893*zeta[11])/1524096000, 
 csv[{5, 2, 0}, {8, 6, 4}] -> (109*zeta[3]*zeta[7])/533433600, 
 csv[{5, 2, 1}, {8, 6, 4}] -> MZV[3, 3, 5]/7938000 - 
   (Pi^6*zeta[5])/3000564000 - (zeta[3]^2*zeta[5])/3175200 + 
   (Pi^4*zeta[7])/238140000 + (Pi^2*zeta[9])/1058400 - 
   (1901*zeta[11])/182891520, csv[{5, 2, 2}, {8, 6, 4}] -> 
  (zeta[5]*zeta[7])/226800 + (241*zeta[3]*zeta[9])/57153600, 
 csv[{5, 3, 0}, {8, 6, 4}] -> -1/5292000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/2000376000 + (zeta[3]^2*zeta[5])/2116800 - 
   (Pi^4*zeta[7])/158760000 - (Pi^2*zeta[9])/705600 + 
   (9959*zeta[11])/762048000, csv[{5, 3, 1}, {8, 6, 4}] -> 
  -1/453600*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/190512, 
 csv[{5, 3, 2}, {8, 6, 4}] -> -1/78586200000*varpi[{4, 2}, {4, 14}] - 
   (62851*zeta[13])/793800000, csv[{5, 4, 0}, {8, 6, 4}] -> 
  (zeta[5]*zeta[7])/226800 - (zeta[3]*zeta[9])/47628, 
 csv[{5, 4, 1}, {8, 6, 4}] -> varpi[{4, 2}, {4, 14}]/17463600000 + 
   (448909*zeta[13])/1587600000, csv[{5, 4, 2}, {8, 6, 4}] -> 
  (-13837*zeta[3]*zeta[11])/26119800, csv[{6, 0, 0}, {8, 6, 4}] -> 
  -1/10368000*zeta[9], csv[{6, 0, 1}, {8, 6, 4}] -> 
  -1/423360*zeta[5]^2 + (29*zeta[3]*zeta[7])/22226400, 
 csv[{6, 0, 2}, {8, 6, 4}] -> MZV[3, 3, 5]/220500 - (Pi^6*zeta[5])/83349000 + 
   (zeta[3]^2*zeta[5])/88200 + (Pi^4*zeta[7])/6615000 + 
   (Pi^2*zeta[9])/29400 - (44533*zeta[11])/127008000, 
 csv[{6, 1, 0}, {8, 6, 4}] -> (-109*zeta[3]*zeta[7])/177811200, 
 csv[{6, 1, 1}, {8, 6, 4}] -> -1/1764000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/666792000 + (zeta[3]^2*zeta[5])/705600 - 
   (Pi^4*zeta[7])/52920000 - (Pi^2*zeta[9])/235200 + 
   (7391*zeta[11])/169344000, csv[{6, 1, 2}, {8, 6, 4}] -> 
  -1/37800*(zeta[5]*zeta[7]) + (53*zeta[3]*zeta[9])/6350400, 
 csv[{6, 2, 0}, {8, 6, 4}] -> MZV[3, 3, 5]/2646000 - 
   (Pi^6*zeta[5])/1000188000 - (zeta[3]^2*zeta[5])/1058400 + 
   (Pi^4*zeta[7])/79380000 + (Pi^2*zeta[9])/352800 - 
   (9497*zeta[11])/381024000, csv[{6, 2, 1}, {8, 6, 4}] -> 
  (zeta[5]*zeta[7])/75600 - (zeta[3]*zeta[9])/47628, 
 csv[{6, 2, 2}, {8, 6, 4}] -> MZV[3, 3, 7]/185220 - MZV[3, 5, 5]/154350 - 
   varpi[{4, 2}, {4, 14}]/78586200000 - (Pi^6*zeta[7])/43758225 - 
   (zeta[3]^2*zeta[7])/26460 - (Pi^4*zeta[9])/8334900 + 
   (11*Pi^2*zeta[11])/317520 - (1863773*zeta[13])/8334900000, 
 csv[{6, 3, 0}, {8, 6, 4}] -> -1/37800*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/31752, csv[{6, 3, 1}, {8, 6, 4}] -> 
  -1/123480*MZV[3, 3, 7] + MZV[3, 5, 5]/102900 + 
   varpi[{4, 2}, {4, 14}]/17463600000 + (Pi^6*zeta[7])/29172150 + 
   (zeta[3]^2*zeta[7])/17640 + (Pi^4*zeta[9])/5556600 - 
   (11*Pi^2*zeta[11])/211680 + (795911*zeta[13])/1389150000, 
 csv[{6, 3, 2}, {8, 6, 4}] -> -1/720*zeta[7]^2 + 
   (9421*zeta[3]*zeta[11])/8706600, csv[{6, 4, 0}, {8, 6, 4}] -> 
  MZV[3, 3, 7]/30870 - MZV[3, 5, 5]/25725 - varpi[{4, 2}, {4, 14}]/
    1746360000 - (2*Pi^6*zeta[7])/14586075 - (zeta[3]^2*zeta[7])/4410 - 
   (Pi^4*zeta[9])/1389150 + (11*Pi^2*zeta[11])/52920 - 
   (4432333*zeta[13])/1111320000, csv[{6, 4, 1}, {8, 6, 4}] -> 
  zeta[7]^2/360 - (143*zeta[3]*zeta[11])/248760, 
 csv[{6, 4, 2}, {8, 6, 4}] -> (-32*Pi^4*MZV[3, 3, 5])/798105 - 
   (32*Pi^2*MZV[3, 3, 7])/266035 + (3412*MZV[3, 3, 9])/7182945 + 
   (32*Pi^2*MZV[3, 5, 5])/190025 + (58001*MZV[5, 3, 7])/83801025 - 
   (96*MZV[1, 1, 3, 4, 6])/266035 - varpi[{2, 2}, {4, 14}]/1746360000 - 
   (725986*Pi^12*zeta[3])/46327301645625 + (64*Pi^4*MZV[3, 5]*zeta[3])/
    3990525 + (96*Pi^2*MZV[3, 7]*zeta[3])/266035 - 
   (928*MZV[3, 9]*zeta[3])/798105 - (96*MZV[1, 1, 4, 6]*zeta[3])/266035 - 
   (16*Pi^6*zeta[3]^3)/27933675 + (32*zeta[3]^5)/1330175 + 
   (1714624*Pi^10*zeta[5])/2613334964625 - (24*Pi^2*MZV[3, 5]*zeta[5])/
    38005 - (70016*MZV[3, 7]*zeta[5])/83801025 + (92*Pi^4*zeta[3]^2*zeta[5])/
    3990525 + (128*Pi^2*zeta[3]*zeta[5]^2)/266035 - 
   (107791*zeta[5]^3)/7618275 - (57847*Pi^8*zeta[7])/56565691875 + 
   (2218*MZV[3, 5]*zeta[7])/362775 + (416*Pi^2*zeta[3]^2*zeta[7])/266035 - 
   (8098*zeta[3]*zeta[5]*zeta[7])/798105 - (4933001*Pi^6*zeta[9])/
    21597809625 - (2710*zeta[3]^2*zeta[9])/159621 + 
   (8495287*Pi^4*zeta[11])/1508418450 + (916807*Pi^2*zeta[13])/6840900 - 
   (10392379*zeta[15])/2268000, csv[{0, 0, 0}, {6, 4, 8}] -> 
  -1/1920360960000*zeta[3], csv[{0, 0, 1}, {6, 4, 8}] -> 0, 
 csv[{0, 0, 2}, {6, 4, 8}] -> -1/2351462400000*zeta[5], 
 csv[{0, 0, 3}, {6, 4, 8}] -> 0, csv[{0, 0, 4}, {6, 4, 8}] -> 
  (17*zeta[7])/45722880000, csv[{0, 0, 5}, {6, 4, 8}] -> 
  (zeta[3]*zeta[5])/76204800, csv[{0, 0, 6}, {6, 4, 8}] -> 
  -1/6858432*zeta[9], csv[{0, 1, 0}, {6, 4, 8}] -> 0, 
 csv[{0, 1, 1}, {6, 4, 8}] -> -1/671846400000*zeta[5], 
 csv[{0, 1, 2}, {6, 4, 8}] -> 0, csv[{0, 1, 3}, {6, 4, 8}] -> 
  (-73*zeta[7])/1280240640000, csv[{0, 1, 4}, {6, 4, 8}] -> 
  -1/190512000*(zeta[3]*zeta[5]), csv[{0, 1, 5}, {6, 4, 8}] -> 
  -1/20575296*zeta[9], csv[{0, 1, 6}, {6, 4, 8}] -> 
  -1/444528*(zeta[3]*zeta[7]), csv[{0, 2, 0}, {6, 4, 8}] -> 
  (-17*zeta[5])/783820800000, csv[{0, 2, 1}, {6, 4, 8}] -> 
  zeta[3]^2/16003008000, csv[{0, 2, 2}, {6, 4, 8}] -> 
  (-47*zeta[7])/320060160000, csv[{0, 2, 3}, {6, 4, 8}] -> 
  (zeta[3]*zeta[5])/254016000, csv[{0, 2, 4}, {6, 4, 8}] -> zeta[9]/20575296, 
 csv[{0, 2, 5}, {6, 4, 8}] -> (19*zeta[3]*zeta[7])/22226400, 
 csv[{0, 2, 6}, {6, 4, 8}] -> -1/441000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/166698000 + (zeta[3]^2*zeta[5])/176400 - 
   (Pi^4*zeta[7])/13230000 - (Pi^2*zeta[9])/58800 + (29*zeta[11])/165375, 
 csv[{1, 0, 0}, {6, 4, 8}] -> 0, csv[{1, 0, 1}, {6, 4, 8}] -> 
  zeta[5]/587865600000, csv[{1, 0, 2}, {6, 4, 8}] -> 0, 
 csv[{1, 0, 3}, {6, 4, 8}] -> (-319*zeta[7])/2560481280000, 
 csv[{1, 0, 4}, {6, 4, 8}] -> -1/381024000*(zeta[3]*zeta[5]), 
 csv[{1, 0, 5}, {6, 4, 8}] -> zeta[9]/41150592, 
 csv[{1, 0, 6}, {6, 4, 8}] -> (23*zeta[3]*zeta[7])/88905600, 
 csv[{1, 1, 0}, {6, 4, 8}] -> zeta[5]/97977600000, 
 csv[{1, 1, 1}, {6, 4, 8}] -> -1/64012032000*zeta[3]^2, 
 csv[{1, 1, 2}, {6, 4, 8}] -> (-13*zeta[7])/640120320000, 
 csv[{1, 1, 3}, {6, 4, 8}] -> (zeta[3]*zeta[5])/508032000, 
 csv[{1, 1, 4}, {6, 4, 8}] -> zeta[9]/205752960, 
 csv[{1, 1, 5}, {6, 4, 8}] -> (31*zeta[3]*zeta[7])/177811200, 
 csv[{1, 1, 6}, {6, 4, 8}] -> MZV[3, 3, 5]/1764000 - 
   (Pi^6*zeta[5])/666792000 - (zeta[3]^2*zeta[5])/705600 + 
   (Pi^4*zeta[7])/52920000 + (Pi^2*zeta[9])/235200 - 
   (10201*zeta[11])/254016000, csv[{1, 2, 0}, {6, 4, 8}] -> 
  -1/5334336000*zeta[3]^2, csv[{1, 2, 1}, {6, 4, 8}] -> 
  (41*zeta[7])/85349376000, csv[{1, 2, 2}, {6, 4, 8}] -> 
  -1/381024000*(zeta[3]*zeta[5]), csv[{1, 2, 3}, {6, 4, 8}] -> 
  -1/68584320*zeta[9], csv[{1, 2, 4}, {6, 4, 8}] -> 
  (-107*zeta[3]*zeta[7])/444528000, csv[{1, 2, 5}, {6, 4, 8}] -> 
  MZV[3, 3, 5]/5292000 - (Pi^6*zeta[5])/2000376000 - 
   (zeta[3]^2*zeta[5])/2116800 + (Pi^4*zeta[7])/158760000 + 
   (Pi^2*zeta[9])/705600 - (12071*zeta[11])/762048000, 
 csv[{1, 2, 6}, {6, 4, 8}] -> (zeta[5]*zeta[7])/189000 - 
   (zeta[3]*zeta[9])/31752, csv[{2, 0, 0}, {6, 4, 8}] -> 
  -1/65318400000*zeta[5], csv[{2, 0, 1}, {6, 4, 8}] -> zeta[3]^2/96018048000, 
 csv[{2, 0, 2}, {6, 4, 8}] -> (43*zeta[7])/240045120000, 
 csv[{2, 0, 3}, {6, 4, 8}] -> (zeta[3]*zeta[5])/762048000, 
 csv[{2, 0, 4}, {6, 4, 8}] -> -1/102876480*zeta[9], 
 csv[{2, 0, 5}, {6, 4, 8}] -> (zeta[3]*zeta[7])/53343360, 
 csv[{2, 0, 6}, {6, 4, 8}] -> -1/2646000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/1000188000 + (zeta[3]^2*zeta[5])/1058400 - 
   (Pi^4*zeta[7])/79380000 - (Pi^2*zeta[9])/352800 + 
   (38219*zeta[11])/1524096000, csv[{2, 1, 0}, {6, 4, 8}] -> 
  zeta[3]^2/8001504000, csv[{2, 1, 1}, {6, 4, 8}] -> -1/27433728000*zeta[7], 
 csv[{2, 1, 2}, {6, 4, 8}] -> -1/571536000*(zeta[3]*zeta[5]), 
 csv[{2, 1, 3}, {6, 4, 8}] -> 0, csv[{2, 1, 4}, {6, 4, 8}] -> 
  -1/13608000*(zeta[3]*zeta[7]), csv[{2, 1, 5}, {6, 4, 8}] -> 
  -1/7938000*MZV[3, 3, 5] + (Pi^6*zeta[5])/3000564000 + 
   (zeta[3]^2*zeta[5])/3175200 - (Pi^4*zeta[7])/238140000 - 
   (Pi^2*zeta[9])/1058400 + (84193*zeta[11])/9144576000, 
 csv[{2, 1, 6}, {6, 4, 8}] -> (zeta[5]*zeta[7])/1134000 + 
   (zeta[3]*zeta[9])/47628, csv[{2, 2, 0}, {6, 4, 8}] -> 
  (-209*zeta[7])/96018048000, csv[{2, 2, 1}, {6, 4, 8}] -> 
  (zeta[3]*zeta[5])/228614400, csv[{2, 2, 2}, {6, 4, 8}] -> 
  zeta[9]/102876480, csv[{2, 2, 3}, {6, 4, 8}] -> 
  (419*zeta[3]*zeta[7])/2667168000, csv[{2, 2, 4}, {6, 4, 8}] -> 
  -1/39690000*MZV[3, 3, 5] + (Pi^6*zeta[5])/15002820000 + 
   (zeta[3]^2*zeta[5])/15876000 - (Pi^4*zeta[7])/1190700000 - 
   (Pi^2*zeta[9])/5292000 + (60659*zeta[11])/22861440000, 
 csv[{2, 2, 5}, {6, 4, 8}] -> -1/486000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/285768, csv[{2, 2, 6}, {6, 4, 8}] -> 
  -1/185220*MZV[3, 3, 7] + MZV[3, 5, 5]/154350 + (Pi^6*zeta[7])/43758225 - 
   (zeta[3]^2*zeta[7])/8820 + (Pi^4*zeta[9])/8334900 - 
   (11*Pi^2*zeta[11])/317520 + (695441*zeta[13])/3333960000, 
 csv[{3, 0, 0}, {6, 4, 8}] -> -1/5334336000*zeta[3]^2, 
 csv[{3, 0, 1}, {6, 4, 8}] -> (-151*zeta[7])/256048128000, 
 csv[{3, 0, 2}, {6, 4, 8}] -> -1/762048000*(zeta[3]*zeta[5]), 
 csv[{3, 0, 3}, {6, 4, 8}] -> zeta[9]/137168640, 
 csv[{3, 0, 4}, {6, 4, 8}] -> -1/88905600*(zeta[3]*zeta[7]), 
 csv[{3, 0, 5}, {6, 4, 8}] -> MZV[3, 3, 5]/5292000 - 
   (Pi^6*zeta[5])/2000376000 - (zeta[3]^2*zeta[5])/2116800 + 
   (Pi^4*zeta[7])/158760000 + (Pi^2*zeta[9])/705600 - 
   (38219*zeta[11])/3048192000, csv[{3, 0, 6}, {6, 4, 8}] -> 
  (-61*zeta[5]*zeta[7])/4536000 - (53*zeta[3]*zeta[9])/6350400, 
 csv[{3, 1, 0}, {6, 4, 8}] -> (151*zeta[7])/128024064000, 
 csv[{3, 1, 1}, {6, 4, 8}] -> (zeta[3]*zeta[5])/304819200, 
 csv[{3, 1, 2}, {6, 4, 8}] -> -1/411505920*zeta[9], 
 csv[{3, 1, 3}, {6, 4, 8}] -> (103*zeta[3]*zeta[7])/1778112000, 
 csv[{3, 1, 4}, {6, 4, 8}] -> MZV[3, 3, 5]/26460000 - 
   (Pi^6*zeta[5])/10001880000 - (zeta[3]^2*zeta[5])/10584000 + 
   (Pi^4*zeta[7])/793800000 + (Pi^2*zeta[9])/3528000 - 
   (22987*zeta[11])/7620480000, csv[{3, 1, 5}, {6, 4, 8}] -> 
  (7*zeta[5]*zeta[7])/3888000 - (347*zeta[3]*zeta[9])/38102400, 
 csv[{3, 1, 6}, {6, 4, 8}] -> MZV[3, 3, 7]/123480 - MZV[3, 5, 5]/102900 - 
   (Pi^6*zeta[7])/29172150 + (zeta[3]^2*zeta[7])/5880 - 
   (Pi^4*zeta[9])/5556600 + (11*Pi^2*zeta[11])/211680 - 
   (1120019*zeta[13])/2222640000, csv[{3, 2, 0}, {6, 4, 8}] -> 
  -1/50803200*(zeta[3]*zeta[5]), csv[{3, 2, 1}, {6, 4, 8}] -> 
  -1/82301184*zeta[9], csv[{3, 2, 2}, {6, 4, 8}] -> 
  (-29*zeta[3]*zeta[7])/148176000, csv[{3, 2, 3}, {6, 4, 8}] -> 
  (-979*zeta[11])/2032128000, csv[{3, 2, 4}, {6, 4, 8}] -> 
  (zeta[5]*zeta[7])/1944000 + (zeta[3]*zeta[9])/648000, 
 csv[{3, 2, 5}, {6, 4, 8}] -> (10109*zeta[13])/158760000, 
 csv[{3, 2, 6}, {6, 4, 8}] -> -1/720*zeta[7]^2 - 
   (143*zeta[3]*zeta[11])/580440, csv[{4, 0, 0}, {6, 4, 8}] -> 
  (59*zeta[7])/12802406400, csv[{4, 0, 1}, {6, 4, 8}] -> 
  (zeta[3]*zeta[5])/381024000, csv[{4, 0, 2}, {6, 4, 8}] -> 
  -1/102876480*zeta[9], csv[{4, 0, 3}, {6, 4, 8}] -> 
  (zeta[3]*zeta[7])/88905600, csv[{4, 0, 4}, {6, 4, 8}] -> 
  -1/6615000*MZV[3, 3, 5] + (Pi^6*zeta[5])/2500470000 + 
   (zeta[3]^2*zeta[5])/2646000 - (Pi^4*zeta[7])/198450000 - 
   (Pi^2*zeta[9])/882000 + (38219*zeta[11])/3810240000, 
 csv[{4, 0, 5}, {6, 4, 8}] -> (61*zeta[5]*zeta[7])/6804000 + 
   (53*zeta[3]*zeta[9])/9525600, csv[{4, 0, 6}, {6, 4, 8}] -> 
  -1/30870*MZV[3, 3, 7] + (149*MZV[3, 5, 5])/2572500 + 
   (MZV[3, 5]*zeta[5])/10500 + (zeta[3]*zeta[5]^2)/2100 + 
   (2*Pi^6*zeta[7])/14586075 - (zeta[3]^2*zeta[7])/1470 + 
   (167*Pi^4*zeta[9])/27783000 + (121*Pi^2*zeta[11])/529200 - 
   (1261529*zeta[13])/444528000, csv[{4, 1, 0}, {6, 4, 8}] -> 
  -1/63504000*(zeta[3]*zeta[5]), csv[{4, 1, 1}, {6, 4, 8}] -> 
  zeta[9]/102876480, csv[{4, 1, 2}, {6, 4, 8}] -> 
  -1/12348000*(zeta[3]*zeta[7]), csv[{4, 1, 3}, {6, 4, 8}] -> 
  (517*zeta[11])/1016064000, csv[{4, 1, 4}, {6, 4, 8}] -> 
  (-11*zeta[5]*zeta[7])/3402000 + (zeta[3]*zeta[9])/162000, 
 csv[{4, 1, 5}, {6, 4, 8}] -> -1/315000*MZV[3, 5, 5] - 
   (MZV[3, 5]*zeta[5])/63000 - (zeta[3]*zeta[5]^2)/12600 - 
   (Pi^4*zeta[9])/1134000 - (11*Pi^2*zeta[11])/151200 + 
   (513701*zeta[13])/635040000, csv[{4, 1, 6}, {6, 4, 8}] -> 
  zeta[7]^2/360 - (zeta[5]*zeta[9])/378 + (143*zeta[3]*zeta[11])/145110, 
 csv[{4, 2, 0}, {6, 4, 8}] -> zeta[9]/34292160, 
 csv[{4, 2, 1}, {6, 4, 8}] -> (zeta[3]*zeta[7])/2116800, 
 csv[{4, 2, 2}, {6, 4, 8}] -> (11*zeta[11])/36288000, 
 csv[{4, 2, 3}, {6, 4, 8}] -> (zeta[5]*zeta[7])/907200 - 
   (zeta[3]*zeta[9])/216000, csv[{4, 2, 4}, {6, 4, 8}] -> 
  MZV[3, 5, 5]/787500 + (MZV[3, 5]*zeta[5])/157500 + 
   (zeta[3]*zeta[5]^2)/31500 + (Pi^4*zeta[9])/2835000 + 
   (11*Pi^2*zeta[11])/378000 - (28313*zeta[13])/75600000, 
 csv[{4, 2, 5}, {6, 4, 8}] -> (zeta[5]*zeta[9])/1134 - 
   (143*zeta[3]*zeta[11])/870660, csv[{4, 2, 6}, {6, 4, 8}] -> 
  -1/3675*MZV[5, 3, 7] + (Pi^10*zeta[5])/114604875 + 
   (2*MZV[3, 7]*zeta[5])/1225 + (11*zeta[5]^3)/3675 + 
   (Pi^8*zeta[7])/2480625 + (2*MZV[3, 5]*zeta[7])/525 + 
   (17*Pi^6*zeta[9])/3472875 - (11*Pi^4*zeta[11])/66150 - 
   (143*Pi^2*zeta[13])/6300 + (1120781*zeta[15])/5292000, 
 csv[{0, 0, 0}, {6, 8, 4}] -> zeta[3]/4608866304000, 
 csv[{0, 0, 1}, {6, 8, 4}] -> 0, csv[{0, 0, 2}, {6, 8, 4}] -> 
  -1/5486745600000*zeta[5], csv[{0, 1, 0}, {6, 8, 4}] -> 0, 
 csv[{0, 1, 1}, {6, 8, 4}] -> (-11*zeta[5])/32920473600000, 
 csv[{0, 1, 2}, {6, 8, 4}] -> 0, csv[{0, 2, 0}, {6, 8, 4}] -> 
  (-17*zeta[5])/16460236800000, csv[{0, 2, 1}, {6, 8, 4}] -> 0, 
 csv[{0, 2, 2}, {6, 8, 4}] -> -1/5715360000*zeta[7], 
 csv[{0, 3, 0}, {6, 8, 4}] -> 0, csv[{0, 3, 1}, {6, 8, 4}] -> 
  zeta[7]/4572288000, csv[{0, 3, 2}, {6, 8, 4}] -> 
  -1/317520000*(zeta[3]*zeta[5]), csv[{0, 4, 0}, {6, 8, 4}] -> 
  -1/1428840000*zeta[7], csv[{0, 4, 1}, {6, 8, 4}] -> 
  (13*zeta[3]*zeta[5])/1905120000, csv[{0, 4, 2}, {6, 8, 4}] -> 
  (-8677*zeta[9])/205752960000, csv[{0, 5, 0}, {6, 8, 4}] -> 
  -1/47628000*(zeta[3]*zeta[5]), csv[{0, 5, 1}, {6, 8, 4}] -> 
  (2677*zeta[9])/82301184000, csv[{0, 5, 2}, {6, 8, 4}] -> 
  -1/1270080*zeta[5]^2 - (zeta[3]*zeta[7])/2381400, 
 csv[{0, 6, 0}, {6, 8, 4}] -> (3323*zeta[9])/13716864000, 
 csv[{0, 6, 1}, {6, 8, 4}] -> zeta[5]^2/423360 - (zeta[3]*zeta[7])/3175200, 
 csv[{0, 6, 2}, {6, 8, 4}] -> -1/441000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/166698000 - (zeta[3]^2*zeta[5])/58800 - 
   (Pi^4*zeta[7])/13230000 - (Pi^2*zeta[9])/58800 + 
   (22261*zeta[11])/127008000, csv[{1, 0, 0}, {6, 8, 4}] -> 0, 
 csv[{1, 0, 1}, {6, 8, 4}] -> zeta[5]/1371686400000, 
 csv[{1, 0, 2}, {6, 8, 4}] -> 0, csv[{1, 1, 0}, {6, 8, 4}] -> 
  zeta[5]/514382400000, csv[{1, 1, 1}, {6, 8, 4}] -> 0, 
 csv[{1, 1, 2}, {6, 8, 4}] -> zeta[7]/9144576000, 
 csv[{1, 2, 0}, {6, 8, 4}] -> 0, csv[{1, 2, 1}, {6, 8, 4}] -> 
  -1/11430720000*zeta[7], csv[{1, 2, 2}, {6, 8, 4}] -> 
  (zeta[3]*zeta[5])/635040000, csv[{1, 3, 0}, {6, 8, 4}] -> 
  (19*zeta[7])/91445760000, csv[{1, 3, 1}, {6, 8, 4}] -> 
  -1/317520000*(zeta[3]*zeta[5]), csv[{1, 3, 2}, {6, 8, 4}] -> 
  (1559*zeta[9])/137168640000, csv[{1, 4, 0}, {6, 8, 4}] -> 
  (11*zeta[3]*zeta[5])/1905120000, csv[{1, 4, 1}, {6, 8, 4}] -> 
  (-677*zeta[9])/411505920000, csv[{1, 4, 2}, {6, 8, 4}] -> 
  zeta[5]^2/3175200 + (41*zeta[3]*zeta[7])/381024000, 
 csv[{1, 5, 0}, {6, 8, 4}] -> -1/41150592*zeta[9], 
 csv[{1, 5, 1}, {6, 8, 4}] -> -1/2540160*zeta[5]^2 - 
   (zeta[3]*zeta[7])/16934400, csv[{1, 5, 2}, {6, 8, 4}] -> 
  MZV[3, 3, 5]/2646000 - (Pi^6*zeta[5])/1000188000 + 
   (zeta[3]^2*zeta[5])/352800 + (Pi^4*zeta[7])/79380000 + 
   (Pi^2*zeta[9])/352800 - (42751*zeta[11])/1524096000, 
 csv[{1, 6, 0}, {6, 8, 4}] -> (17*zeta[3]*zeta[7])/25401600, 
 csv[{1, 6, 1}, {6, 8, 4}] -> (-253*zeta[11])/72576000, 
 csv[{1, 6, 2}, {6, 8, 4}] -> (zeta[5]*zeta[7])/126000 + 
   (zeta[3]*zeta[9])/43200, csv[{2, 0, 0}, {6, 8, 4}] -> 
  -1/152409600000*zeta[5], csv[{2, 0, 1}, {6, 8, 4}] -> 0, 
 csv[{2, 0, 2}, {6, 8, 4}] -> -1/6858432000*zeta[7], 
 csv[{2, 1, 0}, {6, 8, 4}] -> 0, csv[{2, 1, 1}, {6, 8, 4}] -> 
  zeta[7]/13716864000, csv[{2, 1, 2}, {6, 8, 4}] -> 
  -1/571536000*(zeta[3]*zeta[5]), csv[{2, 2, 0}, {6, 8, 4}] -> 
  -1/6858432000*zeta[7], csv[{2, 2, 1}, {6, 8, 4}] -> 
  (19*zeta[3]*zeta[5])/5715360000, csv[{2, 2, 2}, {6, 8, 4}] -> 
  (-1559*zeta[9])/205752960000, csv[{2, 3, 0}, {6, 8, 4}] -> 
  -1/272160000*(zeta[3]*zeta[5]), csv[{2, 3, 1}, {6, 8, 4}] -> 0, 
 csv[{2, 3, 2}, {6, 8, 4}] -> -1/4233600*zeta[5]^2 - 
   (67*zeta[3]*zeta[7])/762048000, csv[{2, 4, 0}, {6, 8, 4}] -> 
  (677*zeta[9])/205752960000, csv[{2, 4, 1}, {6, 8, 4}] -> 
  zeta[5]^2/6350400 + (13*zeta[3]*zeta[7])/190512000, 
 csv[{2, 4, 2}, {6, 8, 4}] -> -1/6615000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/2500470000 - (zeta[3]^2*zeta[5])/882000 - 
   (Pi^4*zeta[7])/198450000 - (Pi^2*zeta[9])/882000 + 
   (81883*zeta[11])/7620480000, csv[{2, 5, 0}, {6, 8, 4}] -> 
  (-17*zeta[3]*zeta[7])/76204800, csv[{2, 5, 1}, {6, 8, 4}] -> 
  (517*zeta[11])/435456000, csv[{2, 5, 2}, {6, 8, 4}] -> 
  -1/425250*(zeta[5]*zeta[7]) - (zeta[3]*zeta[9])/129600, 
 csv[{2, 6, 0}, {6, 8, 4}] -> (-11*zeta[11])/72576000, 
 csv[{2, 6, 1}, {6, 8, 4}] -> -1/1134000*(zeta[5]*zeta[7]), 
 csv[{2, 6, 2}, {6, 8, 4}] -> varpi[{4, 2}, {4, 14}]/78586200000 + 
   (1703*zeta[13])/113400000, csv[{3, 0, 0}, {6, 8, 4}] -> 0, 
 csv[{3, 0, 1}, {6, 8, 4}] -> -1/9144576000*zeta[7], 
 csv[{3, 0, 2}, {6, 8, 4}] -> (zeta[3]*zeta[5])/254016000, 
 csv[{3, 1, 0}, {6, 8, 4}] -> zeta[7]/4572288000, 
 csv[{3, 1, 1}, {6, 8, 4}] -> (-11*zeta[3]*zeta[5])/1524096000, 
 csv[{3, 1, 2}, {6, 8, 4}] -> zeta[9]/82301184, 
 csv[{3, 2, 0}, {6, 8, 4}] -> (17*zeta[3]*zeta[5])/3810240000, 
 csv[{3, 2, 1}, {6, 8, 4}] -> (-323*zeta[9])/411505920000, 
 csv[{3, 2, 2}, {6, 8, 4}] -> zeta[5]^2/3175200 + 
   (11*zeta[3]*zeta[7])/76204800, csv[{3, 3, 0}, {6, 8, 4}] -> 
  (323*zeta[9])/137168640000, csv[{3, 3, 1}, {6, 8, 4}] -> 
  -1/8467200*zeta[5]^2 - (43*zeta[3]*zeta[7])/508032000, 
 csv[{3, 3, 2}, {6, 8, 4}] -> MZV[3, 3, 5]/8820000 - 
   (Pi^6*zeta[5])/3333960000 + (zeta[3]^2*zeta[5])/1176000 + 
   (Pi^4*zeta[7])/264600000 + (Pi^2*zeta[9])/1176000 - 
   (78803*zeta[11])/10160640000, csv[{3, 4, 0}, {6, 8, 4}] -> 
  (17*zeta[3]*zeta[7])/127008000, csv[{3, 4, 1}, {6, 8, 4}] -> 
  (-11*zeta[11])/18144000, csv[{3, 4, 2}, {6, 8, 4}] -> 
  (17*zeta[5]*zeta[7])/13608000 + (zeta[3]*zeta[9])/324000, 
 csv[{3, 5, 0}, {6, 8, 4}] -> (-11*zeta[11])/20736000, 
 csv[{3, 5, 1}, {6, 8, 4}] -> (11*zeta[5]*zeta[7])/27216000 + 
   (zeta[3]*zeta[9])/259200, csv[{3, 5, 2}, {6, 8, 4}] -> 
  varpi[{4, 2}, {4, 14}]/78586200000 + (293*zeta[13])/18900000, 
 csv[{3, 6, 0}, {6, 8, 4}] -> (zeta[5]*zeta[7])/4536000 - 
   (zeta[3]*zeta[9])/43200, csv[{3, 6, 1}, {6, 8, 4}] -> 
  -1/17463600000*varpi[{4, 2}, {4, 14}] - (5219*zeta[13])/75600000, 
 csv[{3, 6, 2}, {6, 8, 4}] -> (-1819*zeta[3]*zeta[11])/2176650, 
 csv[{4, 0, 0}, {6, 8, 4}] -> -1/1143072000*zeta[7], 
 csv[{4, 0, 1}, {6, 8, 4}] -> (zeta[3]*zeta[5])/25401600, 
 csv[{4, 0, 2}, {6, 8, 4}] -> (-841*zeta[9])/13716864000, 
 csv[{4, 1, 0}, {6, 8, 4}] -> -1/95256000*(zeta[3]*zeta[5]), 
 csv[{4, 1, 1}, {6, 8, 4}] -> (523*zeta[9])/82301184000, 
 csv[{4, 1, 2}, {6, 8, 4}] -> -1/1270080*zeta[5]^2 - 
   (17*zeta[3]*zeta[7])/38102400, csv[{4, 2, 0}, {6, 8, 4}] -> 
  (-1969*zeta[9])/205752960000, csv[{4, 2, 1}, {6, 8, 4}] -> 
  zeta[5]^2/6350400 + (zeta[3]*zeta[7])/6350400, 
 csv[{4, 2, 2}, {6, 8, 4}] -> -1/6615000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/2500470000 - (zeta[3]^2*zeta[5])/882000 - 
   (Pi^4*zeta[7])/198450000 - (Pi^2*zeta[9])/882000 + 
   (4271*zeta[11])/423360000, csv[{4, 3, 0}, {6, 8, 4}] -> 
  (-17*zeta[3]*zeta[7])/127008000, csv[{4, 3, 1}, {6, 8, 4}] -> 
  (11*zeta[11])/29030400, csv[{4, 3, 2}, {6, 8, 4}] -> 
  (-11*zeta[5]*zeta[7])/4536000, csv[{4, 4, 0}, {6, 8, 4}] -> 
  (11*zeta[11])/12096000, csv[{4, 4, 1}, {6, 8, 4}] -> 
  (zeta[5]*zeta[7])/425250 - (zeta[3]*zeta[9])/162000, 
 csv[{4, 4, 2}, {6, 8, 4}] -> -1/787500*MZV[3, 5, 5] + 
   varpi[{4, 2}, {4, 14}]/78586200000 - (MZV[3, 5]*zeta[5])/157500 - 
   (zeta[3]*zeta[5]^2)/31500 - (Pi^4*zeta[9])/2835000 - 
   (11*Pi^2*zeta[11])/378000 + (1283*zeta[13])/3024000, 
 csv[{4, 5, 0}, {6, 8, 4}] -> (-13*zeta[5]*zeta[7])/972000 + 
   (zeta[3]*zeta[9])/64800, csv[{4, 5, 1}, {6, 8, 4}] -> 
  MZV[3, 5, 5]/315000 - varpi[{4, 2}, {4, 14}]/17463600000 + 
   (MZV[3, 5]*zeta[5])/63000 + (zeta[3]*zeta[5]^2)/12600 + 
   (Pi^4*zeta[9])/1134000 + (11*Pi^2*zeta[11])/151200 - 
   (55021*zeta[13])/50400000, csv[{4, 5, 2}, {6, 8, 4}] -> 
  -1/1134*(zeta[5]*zeta[9]) + (18127*zeta[3]*zeta[11])/26119800, 
 csv[{4, 6, 0}, {6, 8, 4}] -> -1/52500*MZV[3, 5, 5] + 
   varpi[{4, 2}, {4, 14}]/1746360000 - (MZV[3, 5]*zeta[5])/10500 - 
   (zeta[3]*zeta[5]^2)/2100 - (Pi^4*zeta[9])/189000 - 
   (11*Pi^2*zeta[11])/25200 + (103213*zeta[13])/15120000, 
 csv[{4, 6, 1}, {6, 8, 4}] -> (zeta[5]*zeta[9])/378 - 
   (143*zeta[3]*zeta[11])/348264, csv[{4, 6, 2}, {6, 8, 4}] -> 
  (32*Pi^4*MZV[3, 3, 5])/798105 + (32*Pi^2*MZV[3, 3, 7])/266035 - 
   (3412*MZV[3, 3, 9])/7182945 - (32*Pi^2*MZV[3, 5, 5])/190025 - 
   (35198*MZV[5, 3, 7])/83801025 + (96*MZV[1, 1, 3, 4, 6])/266035 + 
   varpi[{2, 2}, {4, 14}]/1746360000 + (725986*Pi^12*zeta[3])/
    46327301645625 - (64*Pi^4*MZV[3, 5]*zeta[3])/3990525 - 
   (96*Pi^2*MZV[3, 7]*zeta[3])/266035 + (928*MZV[3, 9]*zeta[3])/798105 + 
   (96*MZV[1, 1, 4, 6]*zeta[3])/266035 + (16*Pi^6*zeta[3]^3)/27933675 - 
   (32*zeta[3]^5)/1330175 - (1737427*Pi^10*zeta[5])/2613334964625 + 
   (24*Pi^2*MZV[3, 5]*zeta[5])/38005 - (66802*MZV[3, 7]*zeta[5])/83801025 - 
   (92*Pi^4*zeta[3]^2*zeta[5])/3990525 - (128*Pi^2*zeta[3]*zeta[5]^2)/
    266035 + (84988*zeta[5]^3)/7618275 + (35044*Pi^8*zeta[7])/56565691875 - 
   (48*MZV[3, 5]*zeta[7])/4837 - (416*Pi^2*zeta[3]^2*zeta[7])/266035 - 
   (22306*zeta[3]*zeta[5]*zeta[7])/798105 + (4827278*Pi^6*zeta[9])/
    21597809625 + (2710*zeta[3]^2*zeta[9])/159621 - 
   (4122227*Pi^4*zeta[11])/754209225 - (888451*Pi^2*zeta[13])/7981050 + 
   (6938431*zeta[15])/1587600, csv[{0, 0, 0}, {4, 12, 4}] -> 
  (-691*zeta[3])/108746200442880000, csv[{0, 0, 1}, {4, 12, 4}] -> 0, 
 csv[{0, 0, 2}, {4, 12, 4}] -> 0, csv[{0, 1, 0}, {4, 12, 4}] -> 0, 
 csv[{0, 1, 1}, {4, 12, 4}] -> 0, csv[{0, 1, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 2, 0}, {4, 12, 4}] -> 0, csv[{0, 2, 1}, {4, 12, 4}] -> 
  (691*zeta[3]^2)/1456422327360000, csv[{0, 2, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 3, 0}, {4, 12, 4}] -> (-691*zeta[3]^2)/3883792872960000, 
 csv[{0, 3, 1}, {4, 12, 4}] -> 0, csv[{0, 3, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 4, 0}, {4, 12, 4}] -> 0, csv[{0, 4, 1}, {4, 12, 4}] -> 0, 
 csv[{0, 4, 2}, {4, 12, 4}] -> 0, csv[{0, 5, 0}, {4, 12, 4}] -> 0, 
 csv[{0, 5, 1}, {4, 12, 4}] -> 0, csv[{0, 5, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 6, 0}, {4, 12, 4}] -> 0, csv[{0, 6, 1}, {4, 12, 4}] -> 0, 
 csv[{0, 6, 2}, {4, 12, 4}] -> zeta[11]/1796256000, 
 csv[{0, 7, 0}, {4, 12, 4}] -> 0, csv[{0, 7, 1}, {4, 12, 4}] -> 
  -1/684288000*zeta[11], csv[{0, 7, 2}, {4, 12, 4}] -> 
  (691*zeta[3]*zeta[9])/29189160000, csv[{0, 8, 0}, {4, 12, 4}] -> 
  zeta[11]/128304000, csv[{0, 8, 1}, {4, 12, 4}] -> 
  (-691*zeta[3]*zeta[9])/9729720000, csv[{0, 8, 2}, {4, 12, 4}] -> 
  (-691*MZV[3, 3, 7])/16856739900 + (691*MZV[3, 5, 5])/14047283250 + 
   (691*Pi^6*zeta[7])/3982404801375 + (691*zeta[3]^2*zeta[7])/2408105700 + 
   (691*Pi^4*zeta[9])/758553295500 - (691*Pi^2*zeta[11])/2627024400 + 
   (886210159*zeta[13])/310613527224000, csv[{0, 9, 0}, {4, 12, 4}] -> 
  (691*zeta[3]*zeta[9])/1621620000, csv[{0, 9, 1}, {4, 12, 4}] -> 
  (691*MZV[3, 3, 7])/3745942200 - (691*MZV[3, 5, 5])/3121618500 - 
   (691*Pi^6*zeta[7])/884978844750 - (691*zeta[3]^2*zeta[7])/535134600 - 
   (691*Pi^4*zeta[9])/168567399000 + (691*Pi^2*zeta[11])/583783200 - 
   (44805863*zeta[13])/3834734904000, csv[{0, 9, 2}, {4, 12, 4}] -> 
  (12151*zeta[3]*zeta[11])/540540000, csv[{0, 10, 0}, {4, 12, 4}] -> 
  (-691*MZV[3, 3, 7])/374594220 + (691*MZV[3, 5, 5])/312161850 + 
   (691*Pi^6*zeta[7])/88497884475 + (691*zeta[3]^2*zeta[7])/53513460 + 
   (691*Pi^4*zeta[9])/16856739900 - (691*Pi^2*zeta[11])/58378320 + 
   (726800909*zeta[13])/6902522827200, csv[{0, 10, 1}, {4, 12, 4}] -> 
  (-691*zeta[3]*zeta[11])/9828000, csv[{0, 10, 2}, {4, 12, 4}] -> 
  (-16*Pi^4*MZV[3, 3, 5])/22297275 - (16*Pi^2*MZV[3, 3, 7])/7432425 - 
   (131*MZV[3, 3, 9])/4459455 + (16*Pi^2*MZV[3, 5, 5])/5308875 - 
   (17203*MZV[5, 3, 7])/520269750 - (16*MZV[1, 1, 3, 4, 6])/2477475 + 
   varpi[{3, 3}, {4, 16}]/1137778488000 - (362993*Pi^12*zeta[3])/
    1294281560446875 + (32*Pi^4*MZV[3, 5]*zeta[3])/111486375 + 
   (16*Pi^2*MZV[3, 7]*zeta[3])/2477475 - (464*MZV[3, 9]*zeta[3])/22297275 - 
   (16*MZV[1, 1, 4, 6]*zeta[3])/2477475 - (8*Pi^6*zeta[3]^3)/780404625 + 
   (16*zeta[3]^5)/37162125 + (321242*Pi^10*zeta[5])/24336918230625 - 
   (4*Pi^2*MZV[3, 5]*zeta[5])/353925 + (7934*MZV[3, 7]*zeta[5])/260134875 + 
   (46*Pi^4*zeta[3]^2*zeta[5])/111486375 + (64*Pi^2*zeta[3]*zeta[5]^2)/
    7432425 - (9827*zeta[5]^3)/47297250 + (19496*Pi^8*zeta[7])/526773121875 + 
   (8*MZV[3, 5]*zeta[7])/45045 + (16*Pi^2*zeta[3]^2*zeta[7])/571725 + 
   (1184*zeta[3]*zeta[5]*zeta[7])/7432425 - (9563*Pi^6*zeta[9])/2483105625 + 
   (9253*zeta[3]^2*zeta[9])/44594550 + (187199*Pi^4*zeta[11])/9364855500 - 
   (4645943*Pi^2*zeta[13])/891891000 + (53714474669281*zeta[15])/
    1035378424080000, csv[{1, 0, 0}, {4, 12, 4}] -> 0, 
 csv[{1, 0, 1}, {4, 12, 4}] -> 0, csv[{1, 0, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 1, 0}, {4, 12, 4}] -> 0, csv[{1, 1, 1}, {4, 12, 4}] -> 
  (-691*zeta[3]^2)/323649406080000, csv[{1, 1, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 2, 0}, {4, 12, 4}] -> (691*zeta[3]^2)/1456422327360000, 
 csv[{1, 2, 1}, {4, 12, 4}] -> 0, csv[{1, 2, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 3, 0}, {4, 12, 4}] -> 0, csv[{1, 3, 1}, {4, 12, 4}] -> 0, 
 csv[{1, 3, 2}, {4, 12, 4}] -> 0, csv[{1, 4, 0}, {4, 12, 4}] -> 0, 
 csv[{1, 4, 1}, {4, 12, 4}] -> 0, csv[{1, 4, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 5, 0}, {4, 12, 4}] -> 0, csv[{1, 5, 1}, {4, 12, 4}] -> 0, 
 csv[{1, 5, 2}, {4, 12, 4}] -> -1/4311014400*zeta[11], 
 csv[{1, 6, 0}, {4, 12, 4}] -> 0, csv[{1, 6, 1}, {4, 12, 4}] -> 
  zeta[11]/2395008000, csv[{1, 6, 2}, {4, 12, 4}] -> 
  (-691*zeta[3]*zeta[9])/81729648000, csv[{1, 7, 0}, {4, 12, 4}] -> 
  -1/684288000*zeta[11], csv[{1, 7, 1}, {4, 12, 4}] -> 
  (691*zeta[3]*zeta[9])/38918880000, csv[{1, 7, 2}, {4, 12, 4}] -> 
  (691*MZV[3, 3, 7])/44951306400 - (691*MZV[3, 5, 5])/37459422000 - 
   (691*Pi^6*zeta[7])/10619746137000 - (691*zeta[3]^2*zeta[7])/6421615200 - 
   (691*Pi^4*zeta[9])/2022808788000 + (691*Pi^2*zeta[11])/7005398400 - 
   (2499221227*zeta[13])/2484908217792000, csv[{1, 8, 0}, {4, 12, 4}] -> 
  (-691*zeta[3]*zeta[9])/9729720000, csv[{1, 8, 1}, {4, 12, 4}] -> 
  (-691*MZV[3, 3, 7])/16856739900 + (691*MZV[3, 5, 5])/14047283250 + 
   (691*Pi^6*zeta[7])/3982404801375 + (691*zeta[3]^2*zeta[7])/2408105700 + 
   (691*Pi^4*zeta[9])/758553295500 - (691*Pi^2*zeta[11])/2627024400 + 
   (44805863*zeta[13])/17256307068000, csv[{1, 8, 2}, {4, 12, 4}] -> 
  (-27353*zeta[3]*zeta[11])/4864860000, csv[{1, 9, 0}, {4, 12, 4}] -> 
  (691*MZV[3, 3, 7])/3745942200 - (691*MZV[3, 5, 5])/3121618500 - 
   (691*Pi^6*zeta[7])/884978844750 - (691*zeta[3]^2*zeta[7])/535134600 - 
   (691*Pi^4*zeta[9])/168567399000 + (691*Pi^2*zeta[11])/583783200 - 
   (44805863*zeta[13])/3834734904000, csv[{1, 9, 1}, {4, 12, 4}] -> 
  (691*zeta[3]*zeta[11])/49140000, csv[{1, 9, 2}, {4, 12, 4}] -> 
  (8*Pi^4*MZV[3, 3, 5])/111486375 + (8*Pi^2*MZV[3, 3, 7])/37162125 + 
   (131*MZV[3, 3, 9])/44594550 - (8*Pi^2*MZV[3, 5, 5])/26544375 + 
   (17203*MZV[5, 3, 7])/5202697500 + (8*MZV[1, 1, 3, 4, 6])/12387375 + 
   varpi[{3, 3}, {4, 16}]/1264198320000 + (362993*Pi^12*zeta[3])/
    12942815604468750 - (16*Pi^4*MZV[3, 5]*zeta[3])/557431875 - 
   (8*Pi^2*MZV[3, 7]*zeta[3])/12387375 + (232*MZV[3, 9]*zeta[3])/111486375 + 
   (8*MZV[1, 1, 4, 6]*zeta[3])/12387375 + (4*Pi^6*zeta[3]^3)/3902023125 - 
   (8*zeta[3]^5)/185810625 - (160621*Pi^10*zeta[5])/121684591153125 + 
   (2*Pi^2*MZV[3, 5]*zeta[5])/1769625 - (3967*MZV[3, 7]*zeta[5])/1300674375 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/557431875 - (32*Pi^2*zeta[3]*zeta[5]^2)/
    37162125 + (9827*zeta[5]^3)/472972500 - (9748*Pi^8*zeta[7])/
    2633865609375 - (4*MZV[3, 5]*zeta[7])/225225 - 
   (8*Pi^2*zeta[3]^2*zeta[7])/2858625 - (592*zeta[3]*zeta[5]*zeta[7])/
    37162125 + (9563*Pi^6*zeta[9])/24831056250 - 
   (9253*zeta[3]^2*zeta[9])/445945500 - (187199*Pi^4*zeta[11])/93648555000 + 
   (4645943*Pi^2*zeta[13])/8918910000 - (53714474669281*zeta[15])/
    10353784240800000, csv[{1, 10, 0}, {4, 12, 4}] -> 
  (-691*zeta[3]*zeta[11])/9828000, csv[{1, 10, 1}, {4, 12, 4}] -> 
  -1/227555697600*varpi[{3, 3}, {4, 16}], csv[{1, 10, 2}, {4, 12, 4}] -> 
  (-39094261*zeta[3]*zeta[13])/13072959900, csv[{2, 0, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 0, 1}, {4, 12, 4}] -> (691*zeta[3]^2)/32364940608000, 
 csv[{2, 0, 2}, {4, 12, 4}] -> 0, csv[{2, 1, 0}, {4, 12, 4}] -> 
  (-691*zeta[3]^2)/323649406080000, csv[{2, 1, 1}, {4, 12, 4}] -> 0, 
 csv[{2, 1, 2}, {4, 12, 4}] -> 0, csv[{2, 2, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 2, 1}, {4, 12, 4}] -> 0, csv[{2, 2, 2}, {4, 12, 4}] -> 0, 
 csv[{2, 3, 0}, {4, 12, 4}] -> 0, csv[{2, 3, 1}, {4, 12, 4}] -> 0, 
 csv[{2, 3, 2}, {4, 12, 4}] -> 0, csv[{2, 4, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 4, 1}, {4, 12, 4}] -> 0, csv[{2, 4, 2}, {4, 12, 4}] -> 
  zeta[11]/5388768000, csv[{2, 5, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 5, 1}, {4, 12, 4}] -> -1/4311014400*zeta[11], 
 csv[{2, 5, 2}, {4, 12, 4}] -> (691*zeta[3]*zeta[9])/122594472000, 
 csv[{2, 6, 0}, {4, 12, 4}] -> zeta[11]/1796256000, 
 csv[{2, 6, 1}, {4, 12, 4}] -> (-691*zeta[3]*zeta[9])/81729648000, 
 csv[{2, 6, 2}, {4, 12, 4}] -> (-691*MZV[3, 3, 7])/78664786200 + 
   (691*MZV[3, 5, 5])/65553988500 + (691*Pi^6*zeta[7])/18584555739750 + 
   (691*zeta[3]^2*zeta[7])/11237826600 + (691*Pi^4*zeta[9])/3539915379000 - 
   (691*Pi^2*zeta[11])/12259447200 + (2499221227*zeta[13])/4348589381136000, 
 csv[{2, 7, 0}, {4, 12, 4}] -> (691*zeta[3]*zeta[9])/29189160000, 
 csv[{2, 7, 1}, {4, 12, 4}] -> (691*MZV[3, 3, 7])/44951306400 - 
   (691*MZV[3, 5, 5])/37459422000 - (691*Pi^6*zeta[7])/10619746137000 - 
   (691*zeta[3]^2*zeta[7])/6421615200 - (691*Pi^4*zeta[9])/2022808788000 + 
   (691*Pi^2*zeta[11])/7005398400 - (2499221227*zeta[13])/2484908217792000, 
 csv[{2, 7, 2}, {4, 12, 4}] -> (691*zeta[3]*zeta[11])/294840000, 
 csv[{2, 8, 0}, {4, 12, 4}] -> (-691*MZV[3, 3, 7])/16856739900 + 
   (691*MZV[3, 5, 5])/14047283250 + (691*Pi^6*zeta[7])/3982404801375 + 
   (691*zeta[3]^2*zeta[7])/2408105700 + (691*Pi^4*zeta[9])/758553295500 - 
   (691*Pi^2*zeta[11])/2627024400 + (886210159*zeta[13])/310613527224000, 
 csv[{2, 8, 1}, {4, 12, 4}] -> (-18253*zeta[3]*zeta[11])/4864860000, 
 csv[{2, 8, 2}, {4, 12, 4}] -> (-32*Pi^4*MZV[3, 3, 5])/1003377375 - 
   (32*Pi^2*MZV[3, 3, 7])/334459125 - (262*MZV[3, 3, 9])/200675475 + 
   (32*Pi^2*MZV[3, 5, 5])/238899375 - (17203*MZV[5, 3, 7])/11706069375 - 
   (32*MZV[1, 1, 3, 4, 6])/111486375 - varpi[{3, 3}, {4, 16}]/2844446220000 - 
   (725986*Pi^12*zeta[3])/58242670220109375 + (64*Pi^4*MZV[3, 5]*zeta[3])/
    5016886875 + (32*Pi^2*MZV[3, 7]*zeta[3])/111486375 - 
   (928*MZV[3, 9]*zeta[3])/1003377375 - (32*MZV[1, 1, 4, 6]*zeta[3])/
    111486375 - (16*Pi^6*zeta[3]^3)/35118208125 + (32*zeta[3]^5)/1672295625 + 
   (642484*Pi^10*zeta[5])/1095161320378125 - (8*Pi^2*MZV[3, 5]*zeta[5])/
    15926625 + (15868*MZV[3, 7]*zeta[5])/11706069375 + 
   (92*Pi^4*zeta[3]^2*zeta[5])/5016886875 + (128*Pi^2*zeta[3]*zeta[5]^2)/
    334459125 - (9827*zeta[5]^3)/1064188125 + (38992*Pi^8*zeta[7])/
    23704790484375 + (16*MZV[3, 5]*zeta[7])/2027025 + 
   (32*Pi^2*zeta[3]^2*zeta[7])/25727625 + (2368*zeta[3]*zeta[5]*zeta[7])/
    334459125 - (19126*Pi^6*zeta[9])/111739753125 - 
   (542*zeta[3]^2*zeta[9])/40135095 + (187199*Pi^4*zeta[11])/210709248750 - 
   (4645943*Pi^2*zeta[13])/20067547500 + (53714474669281*zeta[15])/
    23296014541800000, csv[{2, 9, 0}, {4, 12, 4}] -> 
  (113*zeta[3]*zeta[11])/20020000, csv[{2, 9, 1}, {4, 12, 4}] -> 
  (8*Pi^4*MZV[3, 3, 5])/111486375 + (8*Pi^2*MZV[3, 3, 7])/37162125 + 
   (131*MZV[3, 3, 9])/44594550 - (8*Pi^2*MZV[3, 5, 5])/26544375 + 
   (17203*MZV[5, 3, 7])/5202697500 + (8*MZV[1, 1, 3, 4, 6])/12387375 + 
   varpi[{3, 3}, {4, 16}]/1264198320000 + (362993*Pi^12*zeta[3])/
    12942815604468750 - (16*Pi^4*MZV[3, 5]*zeta[3])/557431875 - 
   (8*Pi^2*MZV[3, 7]*zeta[3])/12387375 + (232*MZV[3, 9]*zeta[3])/111486375 + 
   (8*MZV[1, 1, 4, 6]*zeta[3])/12387375 + (4*Pi^6*zeta[3]^3)/3902023125 - 
   (8*zeta[3]^5)/185810625 - (160621*Pi^10*zeta[5])/121684591153125 + 
   (2*Pi^2*MZV[3, 5]*zeta[5])/1769625 - (3967*MZV[3, 7]*zeta[5])/1300674375 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/557431875 - (32*Pi^2*zeta[3]*zeta[5]^2)/
    37162125 + (9827*zeta[5]^3)/472972500 - (9748*Pi^8*zeta[7])/
    2633865609375 - (4*MZV[3, 5]*zeta[7])/225225 - 
   (8*Pi^2*zeta[3]^2*zeta[7])/2858625 - (592*zeta[3]*zeta[5]*zeta[7])/
    37162125 + (9563*Pi^6*zeta[9])/24831056250 + (36353*zeta[3]^2*zeta[9])/
    445945500 - (187199*Pi^4*zeta[11])/93648555000 + 
   (4645943*Pi^2*zeta[13])/8918910000 - (53714474669281*zeta[15])/
    10353784240800000, csv[{2, 9, 2}, {4, 12, 4}] -> 
  (691*zeta[3]*zeta[13])/7882875, csv[{2, 10, 0}, {4, 12, 4}] -> 
  (-16*Pi^4*MZV[3, 3, 5])/22297275 - (16*Pi^2*MZV[3, 3, 7])/7432425 - 
   (131*MZV[3, 3, 9])/4459455 + (16*Pi^2*MZV[3, 5, 5])/5308875 - 
   (17203*MZV[5, 3, 7])/520269750 - (16*MZV[1, 1, 3, 4, 6])/2477475 + 
   varpi[{3, 3}, {4, 16}]/1137778488000 - (362993*Pi^12*zeta[3])/
    1294281560446875 + (32*Pi^4*MZV[3, 5]*zeta[3])/111486375 + 
   (16*Pi^2*MZV[3, 7]*zeta[3])/2477475 - (464*MZV[3, 9]*zeta[3])/22297275 - 
   (16*MZV[1, 1, 4, 6]*zeta[3])/2477475 - (8*Pi^6*zeta[3]^3)/780404625 + 
   (16*zeta[3]^5)/37162125 + (321242*Pi^10*zeta[5])/24336918230625 - 
   (4*Pi^2*MZV[3, 5]*zeta[5])/353925 + (7934*MZV[3, 7]*zeta[5])/260134875 + 
   (46*Pi^4*zeta[3]^2*zeta[5])/111486375 + (64*Pi^2*zeta[3]*zeta[5]^2)/
    7432425 - (9827*zeta[5]^3)/47297250 + (19496*Pi^8*zeta[7])/526773121875 + 
   (8*MZV[3, 5]*zeta[7])/45045 + (16*Pi^2*zeta[3]^2*zeta[7])/571725 + 
   (1184*zeta[3]*zeta[5]*zeta[7])/7432425 - (9563*Pi^6*zeta[9])/2483105625 - 
   (36353*zeta[3]^2*zeta[9])/44594550 + (187199*Pi^4*zeta[11])/9364855500 - 
   (4645943*Pi^2*zeta[13])/891891000 + (53714474669281*zeta[15])/
    1035378424080000, csv[{2, 10, 1}, {4, 12, 4}] -> 
  (33364489*zeta[3]*zeta[13])/13072959900, csv[{2, 10, 2}, {4, 12, 4}] -> 
  (4*MZV[3, 3, 11])/11979 - (4*MZV[3, 5, 9])/11979 + 
   (82*MZV[5, 3, 9])/539055 - (533*MZV[5, 5, 7])/1257795 - 
   (1989074*Pi^12*zeta[5])/206516134699875 + (164*MZV[3, 9]*zeta[5])/323433 + 
   (508*Pi^10*zeta[7])/16810430175 + (3116*zeta[5]^2*zeta[7])/539055 + 
   (3263*Pi^8*zeta[9])/2547034875 + (2302*Pi^6*zeta[11])/237723255 - 
   (2*zeta[3]^2*zeta[11])/99 - (17641*Pi^4*zeta[13])/10781100 - 
   (17225*Pi^2*zeta[15])/107811 + (20122342897*zeta[17])/11698571610, 
 csv[{0, 0, 0}, {12, 4, 4}] -> (691*zeta[3])/217492400885760000, 
 csv[{0, 0, 1}, {12, 4, 4}] -> 0, csv[{0, 0, 2}, {12, 4, 4}] -> 
  (691*zeta[5])/155351714918400, csv[{0, 1, 0}, {12, 4, 4}] -> 0, 
 csv[{0, 1, 1}, {12, 4, 4}] -> 0, csv[{0, 1, 2}, {12, 4, 4}] -> 
  (691*zeta[3]^2)/64729881216000, csv[{0, 2, 0}, {12, 4, 4}] -> 
  (-691*zeta[5])/155351714918400, csv[{0, 2, 1}, {12, 4, 4}] -> 
  (-691*zeta[3]^2)/64729881216000, csv[{0, 2, 2}, {12, 4, 4}] -> 0, 
 csv[{1, 0, 0}, {12, 4, 4}] -> 0, csv[{1, 0, 1}, {12, 4, 4}] -> 
  (-691*zeta[5])/3107034298368000, csv[{1, 0, 2}, {12, 4, 4}] -> 
  (-691*zeta[3]^2)/647298812160000, csv[{1, 1, 0}, {12, 4, 4}] -> 
  (691*zeta[5])/3107034298368000, csv[{1, 1, 1}, {12, 4, 4}] -> 
  (691*zeta[3]^2)/647298812160000, csv[{1, 1, 2}, {12, 4, 4}] -> 0, 
 csv[{1, 2, 0}, {12, 4, 4}] -> (691*zeta[3]^2)/647298812160000, 
 csv[{1, 2, 1}, {12, 4, 4}] -> 0, csv[{1, 2, 2}, {12, 4, 4}] -> 0, 
 csv[{2, 0, 0}, {12, 4, 4}] -> 0, csv[{2, 0, 1}, {12, 4, 4}] -> 
  (-691*zeta[3]^2)/2912844654720000, csv[{2, 0, 2}, {12, 4, 4}] -> 0, 
 csv[{2, 1, 0}, {12, 4, 4}] -> (-691*zeta[3]^2)/2912844654720000, 
 csv[{2, 1, 1}, {12, 4, 4}] -> 0, csv[{2, 1, 2}, {12, 4, 4}] -> 0, 
 csv[{2, 2, 0}, {12, 4, 4}] -> 0, csv[{2, 2, 1}, {12, 4, 4}] -> 0, 
 csv[{2, 2, 2}, {12, 4, 4}] -> 0, csv[{3, 0, 0}, {12, 4, 4}] -> 
  (691*zeta[3]^2)/7767585745920000, csv[{3, 0, 1}, {12, 4, 4}] -> 0, 
 csv[{3, 0, 2}, {12, 4, 4}] -> 0, csv[{3, 1, 0}, {12, 4, 4}] -> 0, 
 csv[{3, 1, 1}, {12, 4, 4}] -> 0, csv[{3, 1, 2}, {12, 4, 4}] -> 0, 
 csv[{3, 2, 0}, {12, 4, 4}] -> 0, csv[{3, 2, 1}, {12, 4, 4}] -> 0, 
 csv[{3, 2, 2}, {12, 4, 4}] -> 0, csv[{4, 0, 0}, {12, 4, 4}] -> 0, 
 csv[{4, 0, 1}, {12, 4, 4}] -> 0, csv[{4, 0, 2}, {12, 4, 4}] -> 0, 
 csv[{4, 1, 0}, {12, 4, 4}] -> 0, csv[{4, 1, 1}, {12, 4, 4}] -> 0, 
 csv[{4, 1, 2}, {12, 4, 4}] -> 0, csv[{4, 2, 0}, {12, 4, 4}] -> 0, 
 csv[{4, 2, 1}, {12, 4, 4}] -> 0, csv[{4, 2, 2}, {12, 4, 4}] -> 
  -1/10777536000*zeta[11], csv[{5, 0, 0}, {12, 4, 4}] -> 0, 
 csv[{5, 0, 1}, {12, 4, 4}] -> 0, csv[{5, 0, 2}, {12, 4, 4}] -> 0, 
 csv[{5, 1, 0}, {12, 4, 4}] -> 0, csv[{5, 1, 1}, {12, 4, 4}] -> 0, 
 csv[{5, 1, 2}, {12, 4, 4}] -> zeta[11]/10777536000, 
 csv[{5, 2, 0}, {12, 4, 4}] -> 0, csv[{5, 2, 1}, {12, 4, 4}] -> 
  zeta[11]/7185024000, csv[{5, 2, 2}, {12, 4, 4}] -> 
  (-691*zeta[3]*zeta[9])/245188944000, csv[{6, 0, 0}, {12, 4, 4}] -> 0, 
 csv[{6, 0, 1}, {12, 4, 4}] -> 0, csv[{6, 0, 2}, {12, 4, 4}] -> 
  -1/7185024000*zeta[11], csv[{6, 1, 0}, {12, 4, 4}] -> 0, 
 csv[{6, 1, 1}, {12, 4, 4}] -> -1/4790016000*zeta[11], 
 csv[{6, 1, 2}, {12, 4, 4}] -> (691*zeta[3]*zeta[9])/204324120000, 
 csv[{6, 2, 0}, {12, 4, 4}] -> -1/2395008000*zeta[11], 
 csv[{6, 2, 1}, {12, 4, 4}] -> (691*zeta[3]*zeta[9])/136216080000, 
 csv[{6, 2, 2}, {12, 4, 4}] -> (691*MZV[3, 3, 7])/157329572400 - 
   (691*MZV[3, 5, 5])/131107977000 - (691*Pi^6*zeta[7])/37169111479500 - 
   (691*zeta[3]^2*zeta[7])/22475653200 - (691*Pi^4*zeta[9])/7079830758000 + 
   (691*Pi^2*zeta[11])/24518894400 - (2499221227*zeta[13])/8697178762272000, 
 csv[{7, 0, 0}, {12, 4, 4}] -> 0, csv[{7, 0, 1}, {12, 4, 4}] -> 
  zeta[11]/2052864000, csv[{7, 0, 2}, {12, 4, 4}] -> 
  (-691*zeta[3]*zeta[9])/116756640000, csv[{7, 1, 0}, {12, 4, 4}] -> 
  zeta[11]/1026432000, csv[{7, 1, 1}, {12, 4, 4}] -> 
  (-691*zeta[3]*zeta[9])/77837760000, csv[{7, 1, 2}, {12, 4, 4}] -> 
  (-691*MZV[3, 3, 7])/89902612800 + (691*MZV[3, 5, 5])/74918844000 + 
   (691*Pi^6*zeta[7])/21239492274000 + (691*zeta[3]^2*zeta[7])/12843230400 + 
   (691*Pi^4*zeta[9])/4045617576000 - (691*Pi^2*zeta[11])/14010796800 + 
   (2339811977*zeta[13])/4969816435584000, csv[{7, 2, 0}, {12, 4, 4}] -> 
  (-691*zeta[3]*zeta[9])/38918880000, csv[{7, 2, 1}, {12, 4, 4}] -> 
  (-691*MZV[3, 3, 7])/89902612800 + (691*MZV[3, 5, 5])/74918844000 + 
   (691*Pi^6*zeta[7])/21239492274000 + (691*zeta[3]^2*zeta[7])/12843230400 + 
   (691*Pi^4*zeta[9])/4045617576000 - (691*Pi^2*zeta[11])/14010796800 + 
   (886210159*zeta[13])/1656605478528000, csv[{7, 2, 2}, {12, 4, 4}] -> 
  (-27353*zeta[3]*zeta[11])/19459440000, csv[{8, 0, 0}, {12, 4, 4}] -> 
  -1/256608000*zeta[11], csv[{8, 0, 1}, {12, 4, 4}] -> 
  (691*zeta[3]*zeta[9])/29189160000, csv[{8, 0, 2}, {12, 4, 4}] -> 
  (691*MZV[3, 3, 7])/33713479800 - (691*MZV[3, 5, 5])/28094566500 - 
   (691*Pi^6*zeta[7])/7964809602750 - (691*zeta[3]^2*zeta[7])/4816211400 - 
   (691*Pi^4*zeta[9])/1517106591000 + (691*Pi^2*zeta[11])/5254048800 - 
   (726800909*zeta[13])/621227054448000, csv[{8, 1, 0}, {12, 4, 4}] -> 
  (691*zeta[3]*zeta[9])/14594580000, csv[{8, 1, 1}, {12, 4, 4}] -> 
  (691*MZV[3, 3, 7])/33713479800 - (691*MZV[3, 5, 5])/28094566500 - 
   (691*Pi^6*zeta[7])/7964809602750 - (691*zeta[3]^2*zeta[7])/4816211400 - 
   (691*Pi^4*zeta[9])/1517106591000 + (691*Pi^2*zeta[11])/5254048800 - 
   (44805863*zeta[13])/34512614136000, csv[{8, 1, 2}, {12, 4, 4}] -> 
  (-691*zeta[5]*zeta[9])/291891600 + (823*zeta[3]*zeta[11])/202702500, 
 csv[{8, 2, 0}, {12, 4, 4}] -> (691*MZV[3, 3, 7])/33713479800 - 
   (691*MZV[3, 5, 5])/28094566500 - (691*Pi^6*zeta[7])/7964809602750 - 
   (691*zeta[3]^2*zeta[7])/4816211400 - (691*Pi^4*zeta[9])/1517106591000 + 
   (691*Pi^2*zeta[11])/5254048800 - (348539803*zeta[13])/207075684816000, 
 csv[{8, 2, 1}, {12, 4, 4}] -> (691*zeta[5]*zeta[9])/291891600 + 
   (691*zeta[3]*zeta[11])/442260000, csv[{8, 2, 2}, {12, 4, 4}] -> 
  (16*Pi^4*MZV[3, 3, 5])/1003377375 + (16*Pi^2*MZV[3, 3, 7])/334459125 + 
   (131*MZV[3, 3, 9])/200675475 - (16*Pi^2*MZV[3, 5, 5])/238899375 + 
   (17203*MZV[5, 3, 7])/23412138750 + (16*MZV[1, 1, 3, 4, 6])/111486375 + 
   varpi[{3, 3}, {4, 16}]/5688892440000 + (362993*Pi^12*zeta[3])/
    58242670220109375 - (32*Pi^4*MZV[3, 5]*zeta[3])/5016886875 - 
   (16*Pi^2*MZV[3, 7]*zeta[3])/111486375 + (464*MZV[3, 9]*zeta[3])/
    1003377375 + (16*MZV[1, 1, 4, 6]*zeta[3])/111486375 + 
   (8*Pi^6*zeta[3]^3)/35118208125 - (16*zeta[3]^5)/1672295625 - 
   (321242*Pi^10*zeta[5])/1095161320378125 + (4*Pi^2*MZV[3, 5]*zeta[5])/
    15926625 - (7934*MZV[3, 7]*zeta[5])/11706069375 - 
   (46*Pi^4*zeta[3]^2*zeta[5])/5016886875 - (64*Pi^2*zeta[3]*zeta[5]^2)/
    334459125 + (9827*zeta[5]^3)/2128376250 - (19496*Pi^8*zeta[7])/
    23704790484375 - (8*MZV[3, 5]*zeta[7])/2027025 - 
   (16*Pi^2*zeta[3]^2*zeta[7])/25727625 - (1184*zeta[3]*zeta[5]*zeta[7])/
    334459125 + (9563*Pi^6*zeta[9])/111739753125 - 
   (9253*zeta[3]^2*zeta[9])/2006754750 - (187199*Pi^4*zeta[11])/
    421418497500 + (4645943*Pi^2*zeta[13])/40135095000 - 
   (53714474669281*zeta[15])/46592029083600000, 
 csv[{9, 0, 0}, {12, 4, 4}] -> (-691*zeta[3]*zeta[9])/3243240000, 
 csv[{9, 0, 1}, {12, 4, 4}] -> (-691*MZV[3, 3, 7])/7491884400 + 
   (691*MZV[3, 5, 5])/6243237000 + (691*Pi^6*zeta[7])/1769957689500 + 
   (691*zeta[3]^2*zeta[7])/1070269200 + (691*Pi^4*zeta[9])/337134798000 - 
   (691*Pi^2*zeta[11])/1167566400 + (726800909*zeta[13])/138050456544000, 
 csv[{9, 0, 2}, {12, 4, 4}] -> (691*zeta[5]*zeta[9])/32432400 - 
   (12151*zeta[3]*zeta[11])/540540000, csv[{9, 1, 0}, {12, 4, 4}] -> 
  (-691*MZV[3, 3, 7])/7491884400 + (691*MZV[3, 5, 5])/6243237000 + 
   (691*Pi^6*zeta[7])/1769957689500 + (691*zeta[3]^2*zeta[7])/1070269200 + 
   (691*Pi^4*zeta[9])/337134798000 - (691*Pi^2*zeta[11])/1167566400 + 
   (886210159*zeta[13])/138050456544000, csv[{9, 1, 1}, {12, 4, 4}] -> 
  (-691*zeta[3]*zeta[11])/98280000, csv[{9, 1, 2}, {12, 4, 4}] -> 
  (-8*Pi^4*MZV[3, 3, 5])/111486375 - (8*Pi^2*MZV[3, 3, 7])/37162125 - 
   (131*MZV[3, 3, 9])/44594550 + (8*Pi^2*MZV[3, 5, 5])/26544375 - 
   (17203*MZV[5, 3, 7])/5202697500 - (8*MZV[1, 1, 3, 4, 6])/12387375 - 
   varpi[{3, 3}, {4, 16}]/2844446220000 - (362993*Pi^12*zeta[3])/
    12942815604468750 + (16*Pi^4*MZV[3, 5]*zeta[3])/557431875 + 
   (8*Pi^2*MZV[3, 7]*zeta[3])/12387375 - (232*MZV[3, 9]*zeta[3])/111486375 - 
   (8*MZV[1, 1, 4, 6]*zeta[3])/12387375 - (4*Pi^6*zeta[3]^3)/3902023125 + 
   (8*zeta[3]^5)/185810625 + (160621*Pi^10*zeta[5])/121684591153125 - 
   (2*Pi^2*MZV[3, 5]*zeta[5])/1769625 + (3967*MZV[3, 7]*zeta[5])/1300674375 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/557431875 + (32*Pi^2*zeta[3]*zeta[5]^2)/
    37162125 - (9827*zeta[5]^3)/472972500 + (9748*Pi^8*zeta[7])/
    2633865609375 + (4*MZV[3, 5]*zeta[7])/225225 + 
   (8*Pi^2*zeta[3]^2*zeta[7])/2858625 + (592*zeta[3]*zeta[5]*zeta[7])/
    37162125 - (9563*Pi^6*zeta[9])/24831056250 + 
   (9253*zeta[3]^2*zeta[9])/445945500 + (187199*Pi^4*zeta[11])/93648555000 - 
   (4645943*Pi^2*zeta[13])/8918910000 + (17672139069727*zeta[15])/
    3451261413600000, csv[{9, 2, 0}, {12, 4, 4}] -> 
  (-691*zeta[5]*zeta[9])/32432400, csv[{9, 2, 1}, {12, 4, 4}] -> 
  -1/2275556976000*varpi[{3, 3}, {4, 16}] + (6973601*zeta[15])/103434408000, 
 csv[{9, 2, 2}, {12, 4, 4}] -> (-39094261*zeta[3]*zeta[13])/65364799500, 
 csv[{10, 0, 0}, {12, 4, 4}] -> (691*MZV[3, 3, 7])/749188440 - 
   (691*MZV[3, 5, 5])/624323700 - (691*Pi^6*zeta[7])/176995768950 - 
   (691*zeta[3]^2*zeta[7])/107026920 - (691*Pi^4*zeta[9])/33713479800 + 
   (691*Pi^2*zeta[11])/116756640 - (726800909*zeta[13])/13805045654400, 
 csv[{10, 0, 1}, {12, 4, 4}] -> (-691*zeta[5]*zeta[9])/6486480 + 
   (12151*zeta[3]*zeta[11])/108108000, csv[{10, 0, 2}, {12, 4, 4}] -> 
  (16*Pi^4*MZV[3, 3, 5])/22297275 + (16*Pi^2*MZV[3, 3, 7])/7432425 + 
   (131*MZV[3, 3, 9])/4459455 - (16*Pi^2*MZV[3, 5, 5])/5308875 + 
   (17203*MZV[5, 3, 7])/520269750 + (16*MZV[1, 1, 3, 4, 6])/2477475 - 
   varpi[{3, 3}, {4, 16}]/1137778488000 + (362993*Pi^12*zeta[3])/
    1294281560446875 - (32*Pi^4*MZV[3, 5]*zeta[3])/111486375 - 
   (16*Pi^2*MZV[3, 7]*zeta[3])/2477475 + (464*MZV[3, 9]*zeta[3])/22297275 + 
   (16*MZV[1, 1, 4, 6]*zeta[3])/2477475 + (8*Pi^6*zeta[3]^3)/780404625 - 
   (16*zeta[3]^5)/37162125 - (321242*Pi^10*zeta[5])/24336918230625 + 
   (4*Pi^2*MZV[3, 5]*zeta[5])/353925 - (7934*MZV[3, 7]*zeta[5])/260134875 - 
   (46*Pi^4*zeta[3]^2*zeta[5])/111486375 - (64*Pi^2*zeta[3]*zeta[5]^2)/
    7432425 + (9827*zeta[5]^3)/47297250 - (19496*Pi^8*zeta[7])/526773121875 - 
   (8*MZV[3, 5]*zeta[7])/45045 - (16*Pi^2*zeta[3]^2*zeta[7])/571725 - 
   (1184*zeta[3]*zeta[5]*zeta[7])/7432425 + (9563*Pi^6*zeta[9])/2483105625 - 
   (9253*zeta[3]^2*zeta[9])/44594550 - (187199*Pi^4*zeta[11])/9364855500 + 
   (4645943*Pi^2*zeta[13])/891891000 - (17672139069727*zeta[15])/
    345126141360000, csv[{10, 1, 0}, {12, 4, 4}] -> 
  (691*zeta[5]*zeta[9])/6486480 - (zeta[3]*zeta[11])/23760, 
 csv[{10, 1, 1}, {12, 4, 4}] -> varpi[{3, 3}, {4, 16}]/455111395200, 
 csv[{10, 1, 2}, {12, 4, 4}] -> (-5*zeta[5]*zeta[11])/1188 + 
   (2885801*zeta[3]*zeta[13])/653647995, csv[{10, 2, 0}, {12, 4, 4}] -> 
  (-6973601*zeta[15])/10343440800, csv[{10, 2, 1}, {12, 4, 4}] -> 
  (5*zeta[5]*zeta[11])/1188 - (691*zeta[3]*zeta[13])/485100, 
 csv[{10, 2, 2}, {12, 4, 4}] -> (-2*MZV[3, 3, 11])/11979 + 
   (2*MZV[3, 5, 9])/11979 - (41*MZV[5, 3, 9])/539055 + 
   (533*MZV[5, 5, 7])/2515590 + (994537*Pi^12*zeta[5])/206516134699875 - 
   (82*MZV[3, 9]*zeta[5])/323433 - (254*Pi^10*zeta[7])/16810430175 - 
   (1558*zeta[5]^2*zeta[7])/539055 - (3263*Pi^8*zeta[9])/5094069750 - 
   (1151*Pi^6*zeta[11])/237723255 - (zeta[3]^2*zeta[11])/99 + 
   (17641*Pi^4*zeta[13])/21562200 + (17225*Pi^2*zeta[15])/215622 - 
   (20122342897*zeta[17])/23397143220, csv[{0, 0, 0}, {6, 8, 6}] -> 0, 
 csv[{0, 0, 1}, {6, 8, 6}] -> 0, csv[{0, 0, 2}, {6, 8, 6}] -> 
  zeta[5]/7544275200000, csv[{0, 0, 3}, {6, 8, 6}] -> 0, 
 csv[{0, 0, 4}, {6, 8, 6}] -> zeta[7]/80015040000, 
 csv[{0, 1, 0}, {6, 8, 6}] -> 0, csv[{0, 1, 1}, {6, 8, 6}] -> 
  (-13*zeta[5])/422479411200000, csv[{0, 1, 2}, {6, 8, 6}] -> 0, 
 csv[{0, 1, 3}, {6, 8, 6}] -> -1/320060160000*zeta[7], 
 csv[{0, 1, 4}, {6, 8, 6}] -> (zeta[3]*zeta[5])/13335840000, 
 csv[{0, 2, 0}, {6, 8, 6}] -> (37*zeta[5])/1056198528000000, 
 csv[{0, 2, 1}, {6, 8, 6}] -> 0, csv[{0, 2, 2}, {6, 8, 6}] -> 
  zeta[7]/480090240000, csv[{0, 2, 3}, {6, 8, 6}] -> 
  -1/33339600000*(zeta[3]*zeta[5]), csv[{0, 2, 4}, {6, 8, 6}] -> 
  zeta[9]/2721600000, csv[{0, 3, 0}, {6, 8, 6}] -> 0, 
 csv[{0, 3, 1}, {6, 8, 6}] -> -1/320060160000*zeta[7], 
 csv[{0, 3, 2}, {6, 8, 6}] -> (zeta[3]*zeta[5])/44452800000, 
 csv[{0, 3, 3}, {6, 8, 6}] -> -1/6220800000*zeta[9], 
 csv[{0, 3, 4}, {6, 8, 6}] -> zeta[5]^2/2116800000, 
 csv[{0, 4, 0}, {6, 8, 6}] -> zeta[7]/80015040000, 
 csv[{0, 4, 1}, {6, 8, 6}] -> -1/29635200000*(zeta[3]*zeta[5]), 
 csv[{0, 4, 2}, {6, 8, 6}] -> zeta[9]/16329600000, 
 csv[{0, 4, 3}, {6, 8, 6}] -> zeta[5]^2/2116800000, 
 csv[{0, 4, 4}, {6, 8, 6}] -> -1/463050000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/175032900000 + (zeta[3]^2*zeta[5])/185220000 - 
   (Pi^4*zeta[7])/13891500000 - (Pi^2*zeta[9])/61740000 + 
   (1117*zeta[11])/8334900000, csv[{0, 5, 0}, {6, 8, 6}] -> 
  (zeta[3]*zeta[5])/6667920000, csv[{0, 5, 1}, {6, 8, 6}] -> 
  zeta[9]/4354560000, csv[{0, 5, 2}, {6, 8, 6}] -> -1/1270080000*zeta[5]^2, 
 csv[{0, 5, 3}, {6, 8, 6}] -> MZV[3, 3, 5]/370440000 - 
   (Pi^6*zeta[5])/140026320000 - (zeta[3]^2*zeta[5])/148176000 + 
   (Pi^4*zeta[7])/11113200000 + (Pi^2*zeta[9])/49392000 - 
   (4853*zeta[11])/26671680000, csv[{0, 5, 4}, {6, 8, 6}] -> 
  (-37*zeta[5]*zeta[7])/63504000, csv[{0, 6, 0}, {6, 8, 6}] -> 
  -1/272160000*zeta[9], csv[{0, 6, 1}, {6, 8, 6}] -> zeta[5]^2/423360000, 
 csv[{0, 6, 2}, {6, 8, 6}] -> -1/185220000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/70013160000 + (zeta[3]^2*zeta[5])/74088000 - 
   (Pi^4*zeta[7])/5556600000 - (Pi^2*zeta[9])/24696000 + 
   (97*zeta[11])/246960000, csv[{0, 6, 3}, {6, 8, 6}] -> 
  (17*zeta[5]*zeta[7])/42336000, csv[{0, 6, 4}, {6, 8, 6}] -> 
  -1/1837500*MZV[3, 5, 5] + (211*varpi[{6, 2}, {6, 14}])/611226000000 - 
   (MZV[3, 5]*zeta[5])/367500 - (zeta[3]*zeta[5]^2)/73500 - 
   (Pi^4*zeta[9])/6615000 - (11*Pi^2*zeta[11])/882000 + 
   (318235231*zeta[13])/2100394800000, csv[{1, 0, 0}, {6, 8, 6}] -> 0, 
 csv[{1, 0, 1}, {6, 8, 6}] -> -1/42247941120000*zeta[5], 
 csv[{1, 0, 2}, {6, 8, 6}] -> 0, csv[{1, 0, 3}, {6, 8, 6}] -> 
  zeta[7]/1280240640000, csv[{1, 0, 4}, {6, 8, 6}] -> 
  -1/17781120000*(zeta[3]*zeta[5]), csv[{1, 1, 0}, {6, 8, 6}] -> 
  (-13*zeta[5])/422479411200000, csv[{1, 1, 1}, {6, 8, 6}] -> 0, 
 csv[{1, 1, 2}, {6, 8, 6}] -> -1/1920360960000*zeta[7], 
 csv[{1, 1, 3}, {6, 8, 6}] -> (zeta[3]*zeta[5])/106686720000, 
 csv[{1, 1, 4}, {6, 8, 6}] -> -1/4354560000*zeta[9], 
 csv[{1, 2, 0}, {6, 8, 6}] -> 0, csv[{1, 2, 1}, {6, 8, 6}] -> 
  zeta[7]/1280240640000, csv[{1, 2, 2}, {6, 8, 6}] -> 
  -1/266716800000*(zeta[3]*zeta[5]), csv[{1, 2, 3}, {6, 8, 6}] -> 
  zeta[9]/43545600000, csv[{1, 2, 4}, {6, 8, 6}] -> -1/2116800000*zeta[5]^2, 
 csv[{1, 3, 0}, {6, 8, 6}] -> -1/320060160000*zeta[7], 
 csv[{1, 3, 1}, {6, 8, 6}] -> (zeta[3]*zeta[5])/177811200000, 
 csv[{1, 3, 2}, {6, 8, 6}] -> zeta[9]/32659200000, 
 csv[{1, 3, 3}, {6, 8, 6}] -> -1/2116800000*zeta[5]^2, 
 csv[{1, 3, 4}, {6, 8, 6}] -> MZV[3, 3, 5]/617400000 - 
   (Pi^6*zeta[5])/233377200000 - (zeta[3]^2*zeta[5])/246960000 + 
   (Pi^4*zeta[7])/18522000000 + (Pi^2*zeta[9])/82320000 - 
   (13583*zeta[11])/118540800000, csv[{1, 4, 0}, {6, 8, 6}] -> 
  -1/29635200000*(zeta[3]*zeta[5]), csv[{1, 4, 1}, {6, 8, 6}] -> 
  -1/10886400000*zeta[9], csv[{1, 4, 2}, {6, 8, 6}] -> zeta[5]^2/2116800000, 
 csv[{1, 4, 3}, {6, 8, 6}] -> -1/926100000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/350065800000 + (zeta[3]^2*zeta[5])/370440000 - 
   (Pi^4*zeta[7])/27783000000 - (Pi^2*zeta[9])/123480000 + 
   (86503*zeta[11])/1066867200000, csv[{1, 4, 4}, {6, 8, 6}] -> 
  (13*zeta[5]*zeta[7])/79380000, csv[{1, 5, 0}, {6, 8, 6}] -> 
  zeta[9]/4354560000, csv[{1, 5, 1}, {6, 8, 6}] -> -1/1270080000*zeta[5]^2, 
 csv[{1, 5, 2}, {6, 8, 6}] -> MZV[3, 3, 5]/1111320000 - 
   (Pi^6*zeta[5])/420078960000 - (zeta[3]^2*zeta[5])/444528000 + 
   (Pi^4*zeta[7])/33339600000 + (Pi^2*zeta[9])/148176000 - 
   (15893*zeta[11])/213373440000, csv[{1, 5, 3}, {6, 8, 6}] -> 
  -1/16934400*(zeta[5]*zeta[7]), csv[{1, 5, 4}, {6, 8, 6}] -> 
  MZV[3, 5, 5]/11025000 - varpi[{6, 2}, {6, 14}]/30561300000 + 
   (MZV[3, 5]*zeta[5])/2205000 + (zeta[3]*zeta[5]^2)/441000 + 
   (Pi^4*zeta[9])/39690000 + (11*Pi^2*zeta[11])/5292000 - 
   (204421529*zeta[13])/8401579200000, csv[{1, 6, 0}, {6, 8, 6}] -> 
  zeta[5]^2/423360000, csv[{1, 6, 1}, {6, 8, 6}] -> (11*zeta[11])/406425600, 
 csv[{1, 6, 2}, {6, 8, 6}] -> -1/63504000*(zeta[5]*zeta[7]), 
 csv[{1, 6, 3}, {6, 8, 6}] -> (-13*varpi[{6, 2}, {6, 14}])/349272000000 - 
   (26521*zeta[13])/19203609600, csv[{1, 6, 4}, {6, 8, 6}] -> 
  (1063*zeta[5]*zeta[9])/52920000, csv[{2, 0, 0}, {6, 8, 6}] -> 
  zeta[5]/7544275200000, csv[{2, 0, 1}, {6, 8, 6}] -> 0, 
 csv[{2, 0, 2}, {6, 8, 6}] -> zeta[7]/2880541440000, 
 csv[{2, 0, 3}, {6, 8, 6}] -> 0, csv[{2, 0, 4}, {6, 8, 6}] -> 
  zeta[9]/3265920000, csv[{2, 1, 0}, {6, 8, 6}] -> 0, 
 csv[{2, 1, 1}, {6, 8, 6}] -> -1/1920360960000*zeta[7], 
 csv[{2, 1, 2}, {6, 8, 6}] -> 0, csv[{2, 1, 3}, {6, 8, 6}] -> 
  zeta[9]/26127360000, csv[{2, 1, 4}, {6, 8, 6}] -> zeta[5]^2/1270080000, 
 csv[{2, 2, 0}, {6, 8, 6}] -> zeta[7]/480090240000, 
 csv[{2, 2, 1}, {6, 8, 6}] -> -1/266716800000*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {6, 8, 6}] -> -1/24494400000*zeta[9], 
 csv[{2, 2, 3}, {6, 8, 6}] -> zeta[5]^2/1270080000, 
 csv[{2, 2, 4}, {6, 8, 6}] -> -1/396900000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/150028200000 + (zeta[3]^2*zeta[5])/158760000 - 
   (Pi^4*zeta[7])/11907000000 - (Pi^2*zeta[9])/52920000 + 
   (10861*zeta[11])/57153600000, csv[{2, 3, 0}, {6, 8, 6}] -> 
  (zeta[3]*zeta[5])/44452800000, csv[{2, 3, 1}, {6, 8, 6}] -> 
  zeta[9]/32659200000, csv[{2, 3, 2}, {6, 8, 6}] -> -1/2116800000*zeta[5]^2, 
 csv[{2, 3, 3}, {6, 8, 6}] -> MZV[3, 3, 5]/926100000 - 
   (Pi^6*zeta[5])/350065800000 - (zeta[3]^2*zeta[5])/370440000 + 
   (Pi^4*zeta[7])/27783000000 + (Pi^2*zeta[9])/123480000 - 
   (181861*zeta[11])/2133734400000, csv[{2, 3, 4}, {6, 8, 6}] -> 
  -1/10080000*(zeta[5]*zeta[7]), csv[{2, 4, 0}, {6, 8, 6}] -> 
  zeta[9]/16329600000, csv[{2, 4, 1}, {6, 8, 6}] -> zeta[5]^2/2116800000, 
 csv[{2, 4, 2}, {6, 8, 6}] -> -1/1389150000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/525098700000 + (zeta[3]^2*zeta[5])/555660000 - 
   (Pi^4*zeta[7])/41674500000 - (Pi^2*zeta[9])/185220000 + 
   (15893*zeta[11])/266716800000, csv[{2, 4, 3}, {6, 8, 6}] -> 
  (11*zeta[5]*zeta[7])/635040000, csv[{2, 4, 4}, {6, 8, 6}] -> 
  -1/27562500*MZV[3, 5, 5] + (17*varpi[{6, 2}, {6, 14}])/1833678000000 - 
   (MZV[3, 5]*zeta[5])/5512500 - (zeta[3]*zeta[5]^2)/1102500 - 
   (Pi^4*zeta[9])/99225000 - (11*Pi^2*zeta[11])/13230000 + 
   (4661929*zeta[13])/492280031250, csv[{2, 5, 0}, {6, 8, 6}] -> 
  -1/1270080000*zeta[5]^2, csv[{2, 5, 1}, {6, 8, 6}] -> 
  MZV[3, 3, 5]/1111320000 - (Pi^6*zeta[5])/420078960000 - 
   (zeta[3]^2*zeta[5])/444528000 + (Pi^4*zeta[7])/33339600000 + 
   (Pi^2*zeta[9])/148176000 - (15893*zeta[11])/213373440000, 
 csv[{2, 5, 2}, {6, 8, 6}] -> (zeta[5]*zeta[7])/95256000, 
 csv[{2, 5, 3}, {6, 8, 6}] -> varpi[{6, 2}, {6, 14}]/209563200000 + 
   (94501*zeta[13])/288054144000, csv[{2, 5, 4}, {6, 8, 6}] -> 
  (-29*zeta[5]*zeta[9])/4536000, csv[{2, 6, 0}, {6, 8, 6}] -> 
  -1/185220000*MZV[3, 3, 5] + (Pi^6*zeta[5])/70013160000 + 
   (zeta[3]^2*zeta[5])/74088000 - (Pi^4*zeta[7])/5556600000 - 
   (Pi^2*zeta[9])/24696000 + (97*zeta[11])/246960000, 
 csv[{2, 6, 1}, {6, 8, 6}] -> -1/63504000*(zeta[5]*zeta[7]), 
 csv[{2, 6, 2}, {6, 8, 6}] -> varpi[{6, 2}, {6, 14}]/65488500000 + 
   (4763*zeta[13])/18003384000, csv[{2, 6, 3}, {6, 8, 6}] -> 
  -1/2205000*(zeta[5]*zeta[9]), csv[{2, 6, 4}, {6, 8, 6}] -> 
  (17*varpi[{4, 2}, {6, 14}])/261954000000 - (149903*zeta[15])/2686608000, 
 csv[{3, 0, 0}, {6, 8, 6}] -> 0, csv[{3, 0, 1}, {6, 8, 6}] -> 
  zeta[7]/1280240640000, csv[{3, 0, 2}, {6, 8, 6}] -> 0, 
 csv[{3, 0, 3}, {6, 8, 6}] -> -1/4354560000*zeta[9], 
 csv[{3, 0, 4}, {6, 8, 6}] -> -1/423360000*zeta[5]^2, 
 csv[{3, 1, 0}, {6, 8, 6}] -> -1/320060160000*zeta[7], 
 csv[{3, 1, 1}, {6, 8, 6}] -> (zeta[3]*zeta[5])/106686720000, 
 csv[{3, 1, 2}, {6, 8, 6}] -> zeta[9]/26127360000, 
 csv[{3, 1, 3}, {6, 8, 6}] -> -1/423360000*zeta[5]^2, 
 csv[{3, 1, 4}, {6, 8, 6}] -> MZV[3, 3, 5]/123480000 - 
   (Pi^6*zeta[5])/46675440000 - (zeta[3]^2*zeta[5])/49392000 + 
   (Pi^4*zeta[7])/3704400000 + (Pi^2*zeta[9])/16464000 - 
   (22261*zeta[11])/35562240000, csv[{3, 2, 0}, {6, 8, 6}] -> 
  -1/33339600000*(zeta[3]*zeta[5]), csv[{3, 2, 1}, {6, 8, 6}] -> 
  zeta[9]/43545600000, csv[{3, 2, 2}, {6, 8, 6}] -> zeta[5]^2/1270080000, 
 csv[{3, 2, 3}, {6, 8, 6}] -> -1/463050000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/175032900000 + (zeta[3]^2*zeta[5])/185220000 - 
   (Pi^4*zeta[7])/13891500000 - (Pi^2*zeta[9])/61740000 + 
   (181861*zeta[11])/1066867200000, csv[{3, 2, 4}, {6, 8, 6}] -> 
  (17*zeta[5]*zeta[7])/127008000, csv[{3, 3, 0}, {6, 8, 6}] -> 
  -1/6220800000*zeta[9], csv[{3, 3, 1}, {6, 8, 6}] -> 
  -1/2116800000*zeta[5]^2, csv[{3, 3, 2}, {6, 8, 6}] -> 
  MZV[3, 3, 5]/926100000 - (Pi^6*zeta[5])/350065800000 - 
   (zeta[3]^2*zeta[5])/370440000 + (Pi^4*zeta[7])/27783000000 + 
   (Pi^2*zeta[9])/123480000 - (181861*zeta[11])/2133734400000, 
 csv[{3, 3, 3}, {6, 8, 6}] -> (-11*zeta[5]*zeta[7])/423360000, 
 csv[{3, 3, 4}, {6, 8, 6}] -> MZV[3, 5, 5]/36750000 - 
   varpi[{6, 2}, {6, 14}]/814968000000 + (MZV[3, 5]*zeta[5])/7350000 + 
   (zeta[3]*zeta[5]^2)/1470000 + (Pi^4*zeta[9])/132300000 + 
   (11*Pi^2*zeta[11])/17640000 - (93941927*zeta[13])/14002632000000, 
 csv[{3, 4, 0}, {6, 8, 6}] -> zeta[5]^2/2116800000, 
 csv[{3, 4, 1}, {6, 8, 6}] -> -1/926100000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/350065800000 + (zeta[3]^2*zeta[5])/370440000 - 
   (Pi^4*zeta[7])/27783000000 - (Pi^2*zeta[9])/123480000 + 
   (86503*zeta[11])/1066867200000, csv[{3, 4, 2}, {6, 8, 6}] -> 
  (11*zeta[5]*zeta[7])/635040000, csv[{3, 4, 3}, {6, 8, 6}] -> 
  -1/174636000000*varpi[{6, 2}, {6, 14}] - (94501*zeta[13])/240045120000, 
 csv[{3, 4, 4}, {6, 8, 6}] -> (919*zeta[5]*zeta[9])/264600000, 
 csv[{3, 5, 0}, {6, 8, 6}] -> MZV[3, 3, 5]/370440000 - 
   (Pi^6*zeta[5])/140026320000 - (zeta[3]^2*zeta[5])/148176000 + 
   (Pi^4*zeta[7])/11113200000 + (Pi^2*zeta[9])/49392000 - 
   (4853*zeta[11])/26671680000, csv[{3, 5, 1}, {6, 8, 6}] -> 
  -1/16934400*(zeta[5]*zeta[7]), csv[{3, 5, 2}, {6, 8, 6}] -> 
  varpi[{6, 2}, {6, 14}]/209563200000 + (94501*zeta[13])/288054144000, 
 csv[{3, 5, 3}, {6, 8, 6}] -> (zeta[5]*zeta[9])/2205000, 
 csv[{3, 5, 4}, {6, 8, 6}] -> -1/104781600000*varpi[{4, 2}, {6, 14}] - 
   (4199*zeta[15])/1074643200, csv[{3, 6, 0}, {6, 8, 6}] -> 
  (17*zeta[5]*zeta[7])/42336000, csv[{3, 6, 1}, {6, 8, 6}] -> 
  (-13*varpi[{6, 2}, {6, 14}])/349272000000 - (26521*zeta[13])/19203609600, 
 csv[{3, 6, 2}, {6, 8, 6}] -> -1/2205000*(zeta[5]*zeta[9]), 
 csv[{3, 6, 3}, {6, 8, 6}] -> -1/29106000000*varpi[{4, 2}, {6, 14}] + 
   (28483*zeta[15])/597024000, csv[{3, 6, 4}, {6, 8, 6}] -> 
  (-11*zeta[5]*zeta[11])/21000, csv[{4, 0, 0}, {6, 8, 6}] -> 
  zeta[7]/80015040000, csv[{4, 0, 1}, {6, 8, 6}] -> 
  -1/17781120000*(zeta[3]*zeta[5]), csv[{4, 0, 2}, {6, 8, 6}] -> 
  zeta[9]/3265920000, csv[{4, 0, 3}, {6, 8, 6}] -> zeta[5]^2/60480000, 
 csv[{4, 0, 4}, {6, 8, 6}] -> -1/15435000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/5834430000 + (zeta[3]^2*zeta[5])/6174000 - 
   (Pi^4*zeta[7])/463050000 - (Pi^2*zeta[9])/2058000 + 
   (22261*zeta[11])/4445280000, csv[{4, 1, 0}, {6, 8, 6}] -> 
  (zeta[3]*zeta[5])/13335840000, csv[{4, 1, 1}, {6, 8, 6}] -> 
  -1/4354560000*zeta[9], csv[{4, 1, 2}, {6, 8, 6}] -> -1/423360000*zeta[5]^2, 
 csv[{4, 1, 3}, {6, 8, 6}] -> MZV[3, 3, 5]/123480000 - 
   (Pi^6*zeta[5])/46675440000 - (zeta[3]^2*zeta[5])/49392000 + 
   (Pi^4*zeta[7])/3704400000 + (Pi^2*zeta[9])/16464000 - 
   (22261*zeta[11])/35562240000, csv[{4, 1, 4}, {6, 8, 6}] -> 
  (-13*zeta[5]*zeta[7])/31752000, csv[{4, 2, 0}, {6, 8, 6}] -> 
  zeta[9]/2721600000, csv[{4, 2, 1}, {6, 8, 6}] -> zeta[5]^2/1270080000, 
 csv[{4, 2, 2}, {6, 8, 6}] -> -1/396900000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/150028200000 + (zeta[3]^2*zeta[5])/158760000 - 
   (Pi^4*zeta[7])/11907000000 - (Pi^2*zeta[9])/52920000 + 
   (10861*zeta[11])/57153600000, csv[{4, 2, 3}, {6, 8, 6}] -> 
  (zeta[5]*zeta[7])/14112000, csv[{4, 2, 4}, {6, 8, 6}] -> 
  -1/13781250*MZV[3, 5, 5] + varpi[{6, 2}, {6, 14}]/305613000000 - 
   (MZV[3, 5]*zeta[5])/2756250 - (zeta[3]*zeta[5]^2)/1102500 - 
   (Pi^4*zeta[9])/49612500 - (11*Pi^2*zeta[11])/6615000 + 
   (93941927*zeta[13])/5250987000000, csv[{4, 3, 0}, {6, 8, 6}] -> 
  -1/2116800000*zeta[5]^2, csv[{4, 3, 1}, {6, 8, 6}] -> 
  MZV[3, 3, 5]/617400000 - (Pi^6*zeta[5])/233377200000 - 
   (zeta[3]^2*zeta[5])/246960000 + (Pi^4*zeta[7])/18522000000 + 
   (Pi^2*zeta[9])/82320000 - (13583*zeta[11])/118540800000, 
 csv[{4, 3, 2}, {6, 8, 6}] -> (-23*zeta[5]*zeta[7])/635040000, 
 csv[{4, 3, 3}, {6, 8, 6}] -> MZV[3, 5, 5]/36750000 - 
   varpi[{6, 2}, {6, 14}]/814968000000 + (MZV[3, 5]*zeta[5])/7350000 + 
   (Pi^4*zeta[9])/132300000 + (11*Pi^2*zeta[11])/17640000 - 
   (93941927*zeta[13])/14002632000000, csv[{4, 3, 4}, {6, 8, 6}] -> 
  (-23*zeta[5]*zeta[9])/16537500, csv[{4, 4, 0}, {6, 8, 6}] -> 
  -1/463050000*MZV[3, 3, 5] + (Pi^6*zeta[5])/175032900000 + 
   (zeta[3]^2*zeta[5])/185220000 - (Pi^4*zeta[7])/13891500000 - 
   (Pi^2*zeta[9])/61740000 + (1117*zeta[11])/8334900000, 
 csv[{4, 4, 1}, {6, 8, 6}] -> (zeta[5]*zeta[7])/26460000, 
 csv[{4, 4, 2}, {6, 8, 6}] -> -1/27562500*MZV[3, 5, 5] + 
   (17*varpi[{6, 2}, {6, 14}])/1833678000000 - (MZV[3, 5]*zeta[5])/5512500 - 
   (Pi^4*zeta[9])/99225000 - (11*Pi^2*zeta[11])/13230000 + 
   (4661929*zeta[13])/492280031250, csv[{4, 4, 3}, {6, 8, 6}] -> 
  (-551*zeta[5]*zeta[9])/264600000, csv[{4, 4, 4}, {6, 8, 6}] -> 
  varpi[{4, 2}, {6, 14}]/65488500000 + (4199*zeta[15])/671652000, 
 csv[{4, 5, 0}, {6, 8, 6}] -> (zeta[5]*zeta[7])/21168000, 
 csv[{4, 5, 1}, {6, 8, 6}] -> MZV[3, 5, 5]/11025000 - 
   varpi[{6, 2}, {6, 14}]/30561300000 + (MZV[3, 5]*zeta[5])/2205000 + 
   (Pi^4*zeta[9])/39690000 + (11*Pi^2*zeta[11])/5292000 - 
   (204421529*zeta[13])/8401579200000, csv[{4, 5, 2}, {6, 8, 6}] -> 
  (13*zeta[5]*zeta[9])/4536000, csv[{4, 5, 3}, {6, 8, 6}] -> 
  -1/104781600000*varpi[{4, 2}, {6, 14}] - (4199*zeta[15])/1074643200, 
 csv[{4, 5, 4}, {6, 8, 6}] -> 0, csv[{4, 6, 0}, {6, 8, 6}] -> 
  -1/1837500*MZV[3, 5, 5] + (211*varpi[{6, 2}, {6, 14}])/611226000000 - 
   (MZV[3, 5]*zeta[5])/367500 - (Pi^4*zeta[9])/6615000 - 
   (11*Pi^2*zeta[11])/882000 + (318235231*zeta[13])/2100394800000, 
 csv[{4, 6, 1}, {6, 8, 6}] -> (-407*zeta[5]*zeta[9])/52920000, 
 csv[{4, 6, 2}, {6, 8, 6}] -> (17*varpi[{4, 2}, {6, 14}])/261954000000 - 
   (149903*zeta[15])/2686608000, csv[{4, 6, 3}, {6, 8, 6}] -> 
  (11*zeta[5]*zeta[11])/21000, csv[{4, 6, 4}, {6, 8, 6}] -> 
  (-608*Pi^6*MZV[3, 3, 5])/105809375 - (384*Pi^4*MZV[3, 3, 7])/3023125 - 
   (496*Pi^2*MZV[3, 3, 9])/86375 + (1378719*MZV[3, 3, 11])/365798125 + 
   (96*Pi^4*MZV[3, 5, 5])/431875 + (1741086*MZV[3, 5, 9])/1828990625 - 
   (3192*Pi^2*MZV[5, 3, 7])/431875 + (117985858*MZV[5, 3, 9])/9144953125 - 
   (818472416*MZV[5, 5, 7])/64014671875 - (864*MZV[1, 1, 3, 6, 6])/604625 + 
   (1728*MZV[3, 3, 3, 3, 5])/431875 + varpi[{2, 2}, {6, 14}]/1455300000 - 
   (19947451*Pi^14*zeta[3])/3033335226796875 + (16*Pi^6*MZV[3, 5]*zeta[3])/
    15115625 + (132*Pi^4*MZV[3, 7]*zeta[3])/3023125 + 
   (112*Pi^2*MZV[3, 9]*zeta[3])/86375 - (864*MZV[3, 11]*zeta[3])/6650875 - 
   (864*MZV[3, 3, 5]*zeta[3]^2)/3023125 + (2*Pi^8*zeta[3]^3)/32390625 + 
   (288*MZV[3, 5]*zeta[3]^3)/3023125 - (1208901212906*Pi^12*zeta[5])/
    3503502186950390625 + (24*Pi^4*MZV[3, 5]*zeta[5])/86375 + 
   (4272*Pi^2*MZV[3, 7]*zeta[5])/431875 + (199296374*MZV[3, 9]*zeta[5])/
    5486971875 - (5184*MZV[1, 1, 4, 6]*zeta[5])/604625 - 
   (288*Pi^6*zeta[3]^2*zeta[5])/21161875 + (72*zeta[3]^4*zeta[5])/120925 + 
   (696*Pi^4*zeta[3]*zeta[5]^2)/3023125 + (3012*Pi^2*zeta[5]^3)/431875 + 
   (4212803491*Pi^10*zeta[7])/244444597031250 + (5976*Pi^2*MZV[3, 5]*zeta[7])/
    604625 + (16848*MZV[3, 7]*zeta[7])/604625 + (708*Pi^4*zeta[3]^2*zeta[7])/
    2159375 + (20976*Pi^2*zeta[3]*zeta[5]*zeta[7])/604625 + 
   (5224677144*zeta[5]^2*zeta[7])/9144953125 - (9072*zeta[3]*zeta[7]^2)/
    950125 + (2342088767*Pi^8*zeta[9])/12345686718750 - 
   (320892*MZV[3, 5]*zeta[9])/3023125 + (1764*Pi^2*zeta[3]^2*zeta[9])/86375 - 
   (1715772*zeta[3]*zeta[5]*zeta[9])/6650875 - (249685831981*Pi^6*zeta[11])/
    24197545968750 - (104472*zeta[3]^2*zeta[11])/431875 - 
   (950311657993*Pi^4*zeta[13])/823045781250 + (177737938927*Pi^2*zeta[15])/
    10973943750, csv[{0, 0, 0}, {8, 6, 6}] -> 0, 
 csv[{0, 0, 1}, {8, 6, 6}] -> 0, csv[{0, 0, 2}, {8, 6, 6}] -> 
  zeta[5]/7681443840000, csv[{0, 0, 3}, {8, 6, 6}] -> 0, 
 csv[{0, 0, 4}, {8, 6, 6}] -> (-331*zeta[7])/5040947520000, 
 csv[{0, 1, 0}, {8, 6, 6}] -> 0, csv[{0, 1, 1}, {8, 6, 6}] -> 
  zeta[5]/84495882240000, csv[{0, 1, 2}, {8, 6, 6}] -> 0, 
 csv[{0, 1, 3}, {8, 6, 6}] -> (131*zeta[7])/16131032064000, 
 csv[{0, 1, 4}, {8, 6, 6}] -> 0, csv[{0, 2, 0}, {8, 6, 6}] -> 
  (-37*zeta[5])/140826470400000, csv[{0, 2, 1}, {8, 6, 6}] -> 0, 
 csv[{0, 2, 2}, {8, 6, 6}] -> -1/5761082880000*zeta[7], 
 csv[{0, 2, 3}, {8, 6, 6}] -> 0, csv[{0, 2, 4}, {8, 6, 6}] -> 
  zeta[9]/1088640000, csv[{0, 3, 0}, {8, 6, 6}] -> 0, 
 csv[{0, 3, 1}, {8, 6, 6}] -> (-359*zeta[7])/40327580160000, 
 csv[{0, 3, 2}, {8, 6, 6}] -> 0, csv[{0, 3, 3}, {8, 6, 6}] -> 
  zeta[9]/8709120000, csv[{0, 3, 4}, {8, 6, 6}] -> zeta[5]^2/105840000, 
 csv[{0, 4, 0}, {8, 6, 6}] -> (67*zeta[7])/1260236880000, 
 csv[{0, 4, 1}, {8, 6, 6}] -> (zeta[3]*zeta[5])/17781120000, 
 csv[{0, 4, 2}, {8, 6, 6}] -> -1/816480000*zeta[9], 
 csv[{0, 4, 3}, {8, 6, 6}] -> -1/141120000*zeta[5]^2, 
 csv[{0, 4, 4}, {8, 6, 6}] -> MZV[3, 3, 5]/30870000 - 
   (Pi^6*zeta[5])/11668860000 - (zeta[3]^2*zeta[5])/12348000 + 
   (Pi^4*zeta[7])/926100000 + (Pi^2*zeta[9])/4116000 - 
   (22261*zeta[11])/8890560000, csv[{1, 0, 0}, {8, 6, 6}] -> 0, 
 csv[{1, 0, 1}, {8, 6, 6}] -> -1/33798352896000*zeta[5], 
 csv[{1, 0, 2}, {8, 6, 6}] -> 0, csv[{1, 0, 3}, {8, 6, 6}] -> 
  (151*zeta[7])/53770106880000, csv[{1, 0, 4}, {8, 6, 6}] -> 0, 
 csv[{1, 1, 0}, {8, 6, 6}] -> (17*zeta[5])/281652940800000, 
 csv[{1, 1, 1}, {8, 6, 6}] -> 0, csv[{1, 1, 2}, {8, 6, 6}] -> 
  (-397*zeta[7])/322620641280000, csv[{1, 1, 3}, {8, 6, 6}] -> 0, 
 csv[{1, 1, 4}, {8, 6, 6}] -> -1/4354560000*zeta[9], 
 csv[{1, 2, 0}, {8, 6, 6}] -> 0, csv[{1, 2, 1}, {8, 6, 6}] -> 
  (113*zeta[7])/64524128256000, csv[{1, 2, 2}, {8, 6, 6}] -> 0, 
 csv[{1, 2, 3}, {8, 6, 6}] -> -1/8709120000*zeta[9], 
 csv[{1, 2, 4}, {8, 6, 6}] -> -1/635040000*zeta[5]^2, 
 csv[{1, 3, 0}, {8, 6, 6}] -> (17*zeta[7])/53770106880000, 
 csv[{1, 3, 1}, {8, 6, 6}] -> -1/106686720000*(zeta[3]*zeta[5]), 
 csv[{1, 3, 2}, {8, 6, 6}] -> zeta[9]/13063680000, 
 csv[{1, 3, 3}, {8, 6, 6}] -> zeta[5]^2/846720000, 
 csv[{1, 3, 4}, {8, 6, 6}] -> -1/185220000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/70013160000 + (zeta[3]^2*zeta[5])/74088000 - 
   (Pi^4*zeta[7])/5556600000 - (Pi^2*zeta[9])/24696000 + 
   (42751*zeta[11])/106686720000, csv[{1, 4, 0}, {8, 6, 6}] -> 
  -1/13335840000*(zeta[3]*zeta[5]), csv[{1, 4, 1}, {8, 6, 6}] -> 
  zeta[9]/2177280000, csv[{1, 4, 2}, {8, 6, 6}] -> zeta[5]^2/1270080000, 
 csv[{1, 4, 3}, {8, 6, 6}] -> -1/370440000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/140026320000 + (zeta[3]^2*zeta[5])/148176000 - 
   (Pi^4*zeta[7])/11113200000 - (Pi^2*zeta[9])/49392000 + 
   (751*zeta[11])/3333960000, csv[{1, 4, 4}, {8, 6, 6}] -> 
  (17*zeta[5]*zeta[7])/63504000, csv[{2, 0, 0}, {8, 6, 6}] -> 
  (-37*zeta[5])/2112397056000000, csv[{2, 0, 1}, {8, 6, 6}] -> 0, 
 csv[{2, 0, 2}, {8, 6, 6}] -> -1/5761082880000*zeta[7], 
 csv[{2, 0, 3}, {8, 6, 6}] -> 0, csv[{2, 0, 4}, {8, 6, 6}] -> 
  zeta[9]/8164800000, csv[{2, 1, 0}, {8, 6, 6}] -> 0, 
 csv[{2, 1, 1}, {8, 6, 6}] -> -1/2560481280000*zeta[7], 
 csv[{2, 1, 2}, {8, 6, 6}] -> 0, csv[{2, 1, 3}, {8, 6, 6}] -> 
  (11*zeta[9])/130636800000, csv[{2, 1, 4}, {8, 6, 6}] -> 
  zeta[5]^2/1587600000, csv[{2, 2, 0}, {8, 6, 6}] -> 
  (-11*zeta[7])/5761082880000, csv[{2, 2, 1}, {8, 6, 6}] -> 
  (zeta[3]*zeta[5])/266716800000, csv[{2, 2, 2}, {8, 6, 6}] -> 
  zeta[9]/48988800000, csv[{2, 2, 3}, {8, 6, 6}] -> -1/2116800000*zeta[5]^2, 
 csv[{2, 2, 4}, {8, 6, 6}] -> MZV[3, 3, 5]/463050000 - 
   (Pi^6*zeta[5])/175032900000 - (zeta[3]^2*zeta[5])/185220000 + 
   (Pi^4*zeta[7])/13891500000 + (Pi^2*zeta[9])/61740000 - 
   (81883*zeta[11])/533433600000, csv[{2, 3, 0}, {8, 6, 6}] -> 
  (zeta[3]*zeta[5])/33339600000, csv[{2, 3, 1}, {8, 6, 6}] -> 
  -1/9331200000*zeta[9], csv[{2, 3, 2}, {8, 6, 6}] -> 
  -1/3175200000*zeta[5]^2, csv[{2, 3, 3}, {8, 6, 6}] -> 
  MZV[3, 3, 5]/926100000 - (Pi^6*zeta[5])/350065800000 - 
   (zeta[3]^2*zeta[5])/370440000 + (Pi^4*zeta[7])/27783000000 + 
   (Pi^2*zeta[9])/123480000 - (181861*zeta[11])/2133734400000, 
 csv[{2, 3, 4}, {8, 6, 6}] -> (-29*zeta[5]*zeta[7])/238140000, 
 csv[{2, 4, 0}, {8, 6, 6}] -> -1/2041200000*zeta[9], 
 csv[{2, 4, 1}, {8, 6, 6}] -> -1/6350400000*zeta[5]^2, 
 csv[{2, 4, 2}, {8, 6, 6}] -> MZV[3, 3, 5]/2778300000 - 
   (Pi^6*zeta[5])/1050197400000 - (zeta[3]^2*zeta[5])/1111320000 + 
   (Pi^4*zeta[7])/83349000000 + (Pi^2*zeta[9])/370440000 - 
   (58459*zeta[11])/1600300800000, csv[{2, 4, 3}, {8, 6, 6}] -> 
  (-23*zeta[5]*zeta[7])/1905120000, csv[{2, 4, 4}, {8, 6, 6}] -> 
  MZV[3, 5, 5]/27562500 - varpi[{6, 2}, {6, 14}]/611226000000 + 
   (MZV[3, 5]*zeta[5])/5512500 + (zeta[3]*zeta[5]^2)/1102500 + 
   (Pi^4*zeta[9])/99225000 + (11*Pi^2*zeta[11])/13230000 - 
   (93941927*zeta[13])/10501974000000, csv[{3, 0, 0}, {8, 6, 6}] -> 0, 
 csv[{3, 0, 1}, {8, 6, 6}] -> zeta[7]/1440270720000, 
 csv[{3, 0, 2}, {8, 6, 6}] -> 0, csv[{3, 0, 3}, {8, 6, 6}] -> 
  -1/10886400000*zeta[9], csv[{3, 0, 4}, {8, 6, 6}] -> 
  -1/2116800000*zeta[5]^2, csv[{3, 1, 0}, {8, 6, 6}] -> zeta[7]/411505920000, 
 csv[{3, 1, 1}, {8, 6, 6}] -> -1/355622400000*(zeta[3]*zeta[5]), 
 csv[{3, 1, 2}, {8, 6, 6}] -> -1/18662400000*zeta[9], 
 csv[{3, 1, 3}, {8, 6, 6}] -> zeta[5]^2/2822400000, 
 csv[{3, 1, 4}, {8, 6, 6}] -> -1/617400000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/233377200000 + (zeta[3]^2*zeta[5])/246960000 - 
   (Pi^4*zeta[7])/18522000000 - (Pi^2*zeta[9])/82320000 + 
   (78803*zeta[11])/711244800000, csv[{3, 2, 0}, {8, 6, 6}] -> 
  -1/44452800000*(zeta[3]*zeta[5]), csv[{3, 2, 1}, {8, 6, 6}] -> 
  zeta[9]/43545600000, csv[{3, 2, 2}, {8, 6, 6}] -> zeta[5]^2/4233600000, 
 csv[{3, 2, 3}, {8, 6, 6}] -> -1/1234800000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/466754400000 + (zeta[3]^2*zeta[5])/493920000 - 
   (Pi^4*zeta[7])/37044000000 - (Pi^2*zeta[9])/164640000 + 
   (28321*zeta[11])/474163200000, csv[{3, 2, 4}, {8, 6, 6}] -> 
  (199*zeta[5]*zeta[7])/1905120000, csv[{3, 3, 0}, {8, 6, 6}] -> 
  (11*zeta[9])/43545600000, csv[{3, 3, 1}, {8, 6, 6}] -> 
  zeta[5]^2/8467200000, csv[{3, 3, 2}, {8, 6, 6}] -> 
  -1/3704400000*MZV[3, 3, 5] + (Pi^6*zeta[5])/1400263200000 + 
   (zeta[3]^2*zeta[5])/1481760000 - (Pi^4*zeta[7])/111132000000 - 
   (Pi^2*zeta[9])/493920000 + (108833*zeta[11])/4267468800000, 
 csv[{3, 3, 3}, {8, 6, 6}] -> (11*zeta[5]*zeta[7])/846720000, 
 csv[{3, 3, 4}, {8, 6, 6}] -> -1/36750000*MZV[3, 5, 5] - 
   varpi[{6, 2}, {6, 14}]/611226000000 - (MZV[3, 5]*zeta[5])/7350000 - 
   (zeta[3]*zeta[5]^2)/1470000 - (Pi^4*zeta[9])/132300000 - 
   (11*Pi^2*zeta[11])/17640000 + (574845437*zeta[13])/84015792000000, 
 csv[{3, 4, 0}, {8, 6, 6}] -> 0, csv[{3, 4, 1}, {8, 6, 6}] -> 
  (11*zeta[11])/2903040000, csv[{3, 4, 2}, {8, 6, 6}] -> 
  -1/190512000*(zeta[5]*zeta[7]), csv[{3, 4, 3}, {8, 6, 6}] -> 
  varpi[{6, 2}, {6, 14}]/349272000000 - (12793*zeta[13])/96018048000, 
 csv[{3, 4, 4}, {8, 6, 6}] -> (919*zeta[5]*zeta[9])/264600000, 
 csv[{4, 0, 0}, {8, 6, 6}] -> -1/160030080000*zeta[7], 
 csv[{4, 0, 1}, {8, 6, 6}] -> (zeta[3]*zeta[5])/266716800000, 
 csv[{4, 0, 2}, {8, 6, 6}] -> zeta[9]/8164800000, 
 csv[{4, 0, 3}, {8, 6, 6}] -> -1/2116800000*zeta[5]^2, 
 csv[{4, 0, 4}, {8, 6, 6}] -> MZV[3, 3, 5]/463050000 - 
   (Pi^6*zeta[5])/175032900000 - (zeta[3]^2*zeta[5])/185220000 + 
   (Pi^4*zeta[7])/13891500000 + (Pi^2*zeta[9])/61740000 - 
   (4271*zeta[11])/29635200000, csv[{4, 1, 0}, {8, 6, 6}] -> 
  (zeta[3]*zeta[5])/33339600000, csv[{4, 1, 1}, {8, 6, 6}] -> 
  zeta[9]/21772800000, csv[{4, 1, 2}, {8, 6, 6}] -> -1/3175200000*zeta[5]^2, 
 csv[{4, 1, 3}, {8, 6, 6}] -> MZV[3, 3, 5]/926100000 - 
   (Pi^6*zeta[5])/350065800000 - (zeta[3]^2*zeta[5])/370440000 + 
   (Pi^4*zeta[7])/27783000000 + (Pi^2*zeta[9])/123480000 - 
   (53177*zeta[11])/711244800000, csv[{4, 1, 4}, {8, 6, 6}] -> 
  (-197*zeta[5]*zeta[7])/1481760000, csv[{4, 2, 0}, {8, 6, 6}] -> 
  -1/5443200000*zeta[9], csv[{4, 2, 1}, {8, 6, 6}] -> 
  -1/6350400000*zeta[5]^2, csv[{4, 2, 2}, {8, 6, 6}] -> 
  MZV[3, 3, 5]/2778300000 - (Pi^6*zeta[5])/1050197400000 - 
   (zeta[3]^2*zeta[5])/1111320000 + (Pi^4*zeta[7])/83349000000 + 
   (Pi^2*zeta[9])/370440000 - (15893*zeta[11])/533433600000, 
 csv[{4, 2, 3}, {8, 6, 6}] -> (-1013*zeta[5]*zeta[7])/26671680000, 
 csv[{4, 2, 4}, {8, 6, 6}] -> MZV[3, 5, 5]/27562500 - 
   varpi[{6, 2}, {6, 14}]/611226000000 + (MZV[3, 5]*zeta[5])/5512500 + 
   (zeta[3]*zeta[5]^2)/1102500 + (Pi^4*zeta[9])/99225000 + 
   (11*Pi^2*zeta[11])/13230000 - (24640963*zeta[13])/2625493500000, 
 csv[{4, 3, 0}, {8, 6, 6}] -> 0, csv[{4, 3, 1}, {8, 6, 6}] -> 
  (-11*zeta[11])/1741824000, csv[{4, 3, 2}, {8, 6, 6}] -> 
  (551*zeta[5]*zeta[7])/26671680000, csv[{4, 3, 3}, {8, 6, 6}] -> 
  varpi[{6, 2}, {6, 14}]/349272000000 + (94501*zeta[13])/480090240000, 
 csv[{4, 3, 4}, {8, 6, 6}] -> (-1027*zeta[5]*zeta[9])/264600000, 
 csv[{4, 4, 0}, {8, 6, 6}] -> (11*zeta[11])/1088640000, 
 csv[{4, 4, 1}, {8, 6, 6}] -> (-137*zeta[5]*zeta[7])/4445280000, 
 csv[{4, 4, 2}, {8, 6, 6}] -> -1/130977000000*varpi[{6, 2}, {6, 14}] - 
   (3817*zeta[13])/45008460000, csv[{4, 4, 3}, {8, 6, 6}] -> 
  (zeta[5]*zeta[9])/2450000, csv[{4, 4, 4}, {8, 6, 6}] -> 
  -1/130977000000*varpi[{4, 2}, {6, 14}] - (4199*zeta[15])/1343304000, 
 csv[{5, 0, 0}, {8, 6, 6}] -> -1/13335840000*(zeta[3]*zeta[5]), 
 csv[{5, 0, 1}, {8, 6, 6}] -> -1/3265920000*zeta[9], 
 csv[{5, 0, 2}, {8, 6, 6}] -> zeta[5]^2/1270080000, 
 csv[{5, 0, 3}, {8, 6, 6}] -> -1/370440000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/140026320000 + (zeta[3]^2*zeta[5])/148176000 - 
   (Pi^4*zeta[7])/11113200000 - (Pi^2*zeta[9])/49392000 + 
   (4271*zeta[11])/23708160000, csv[{5, 0, 4}, {8, 6, 6}] -> 
  (169*zeta[5]*zeta[7])/666792000, csv[{5, 1, 0}, {8, 6, 6}] -> 
  zeta[9]/13063680000, csv[{5, 1, 1}, {8, 6, 6}] -> zeta[5]^2/2540160000, 
 csv[{5, 1, 2}, {8, 6, 6}] -> -1/1111320000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/420078960000 + (zeta[3]^2*zeta[5])/444528000 - 
   (Pi^4*zeta[7])/33339600000 - (Pi^2*zeta[9])/148176000 + 
   (27551*zeta[11])/426746880000, csv[{5, 1, 3}, {8, 6, 6}] -> 
  (1097*zeta[5]*zeta[7])/10668672000, csv[{5, 1, 4}, {8, 6, 6}] -> 
  -1/11025000*MZV[3, 5, 5] - varpi[{6, 2}, {6, 14}]/611226000000 - 
   (MZV[3, 5]*zeta[5])/2205000 - (zeta[3]*zeta[5]^2)/441000 - 
   (Pi^4*zeta[9])/39690000 - (11*Pi^2*zeta[11])/5292000 + 
   (204086579*zeta[13])/8401579200000, csv[{5, 2, 0}, {8, 6, 6}] -> 0, 
 csv[{5, 2, 1}, {8, 6, 6}] -> (121*zeta[11])/12192768000, 
 csv[{5, 2, 2}, {8, 6, 6}] -> -1/190512000*(zeta[5]*zeta[7]), 
 csv[{5, 2, 3}, {8, 6, 6}] -> varpi[{6, 2}, {6, 14}]/349272000000 - 
   (2651*zeta[13])/6401203200, csv[{5, 2, 4}, {8, 6, 6}] -> 
  (43*zeta[5]*zeta[9])/6350400, csv[{5, 3, 0}, {8, 6, 6}] -> 
  (11*zeta[11])/6096384000, csv[{5, 3, 1}, {8, 6, 6}] -> 
  (-467*zeta[5]*zeta[7])/10668672000, csv[{5, 3, 2}, {8, 6, 6}] -> 
  -1/130977000000*varpi[{6, 2}, {6, 14}] + (253*zeta[13])/2939328000, 
 csv[{5, 3, 3}, {8, 6, 6}] -> -1/4410000*(zeta[5]*zeta[9]), 
 csv[{5, 3, 4}, {8, 6, 6}] -> -1/130977000000*varpi[{4, 2}, {6, 14}] - 
   (32227*zeta[15])/2686608000, csv[{5, 4, 0}, {8, 6, 6}] -> 
  (439*zeta[5]*zeta[7])/1333584000, csv[{5, 4, 1}, {8, 6, 6}] -> 
  varpi[{6, 2}, {6, 14}]/29106000000 + (319*zeta[13])/8001504000, 
 csv[{5, 4, 2}, {8, 6, 6}] -> -1/2646000*(zeta[5]*zeta[9]), 
 csv[{5, 4, 3}, {8, 6, 6}] -> varpi[{4, 2}, {6, 14}]/58212000000 + 
   (28483*zeta[15])/1791072000, csv[{5, 4, 4}, {8, 6, 6}] -> 
  (-11*zeta[5]*zeta[11])/31500, csv[{6, 0, 0}, {8, 6, 6}] -> 
  zeta[9]/544320000, csv[{6, 0, 1}, {8, 6, 6}] -> -1/423360000*zeta[5]^2, 
 csv[{6, 0, 2}, {8, 6, 6}] -> MZV[3, 3, 5]/185220000 - 
   (Pi^6*zeta[5])/70013160000 - (zeta[3]^2*zeta[5])/74088000 + 
   (Pi^4*zeta[7])/5556600000 + (Pi^2*zeta[9])/24696000 - 
   (4271*zeta[11])/11854080000, csv[{6, 0, 3}, {8, 6, 6}] -> 
  (-169*zeta[5]*zeta[7])/444528000, csv[{6, 0, 4}, {8, 6, 6}] -> 
  MZV[3, 5, 5]/1837500 - varpi[{6, 2}, {6, 14}]/611226000000 + 
   (MZV[3, 5]*zeta[5])/367500 + (zeta[3]*zeta[5]^2)/73500 + 
   (Pi^4*zeta[9])/6615000 + (11*Pi^2*zeta[11])/882000 - 
   (318235231*zeta[13])/2100394800000, csv[{6, 1, 0}, {8, 6, 6}] -> 0, 
 csv[{6, 1, 1}, {8, 6, 6}] -> (-11*zeta[11])/812851200, 
 csv[{6, 1, 2}, {8, 6, 6}] -> (-421*zeta[5]*zeta[7])/5334336000, 
 csv[{6, 1, 3}, {8, 6, 6}] -> varpi[{6, 2}, {6, 14}]/349272000000 + 
   (138347*zeta[13])/96018048000, csv[{6, 1, 4}, {8, 6, 6}] -> 
  zeta[7]^2/50400 - (1723*zeta[5]*zeta[9])/52920000, 
 csv[{6, 2, 0}, {8, 6, 6}] -> (-11*zeta[11])/338688000, 
 csv[{6, 2, 1}, {8, 6, 6}] -> (101*zeta[5]*zeta[7])/1066867200, 
 csv[{6, 2, 2}, {8, 6, 6}] -> -1/130977000000*varpi[{6, 2}, {6, 14}] - 
   (4763*zeta[13])/36006768000, csv[{6, 2, 3}, {8, 6, 6}] -> 
  -1/100800*zeta[7]^2 + (3*zeta[5]*zeta[9])/490000, 
 csv[{6, 2, 4}, {8, 6, 6}] -> -1/130977000000*varpi[{4, 2}, {6, 14}] + 
   (149903*zeta[15])/2686608000, csv[{6, 3, 0}, {8, 6, 6}] -> 
  (-19*zeta[5]*zeta[7])/889056000, csv[{6, 3, 1}, {8, 6, 6}] -> 
  varpi[{6, 2}, {6, 14}]/29106000000 - (319*zeta[13])/5334336000, 
 csv[{6, 3, 2}, {8, 6, 6}] -> zeta[7]^2/100800 - (zeta[5]*zeta[9])/176400, 
 csv[{6, 3, 3}, {8, 6, 6}] -> varpi[{4, 2}, {6, 14}]/58212000000 - 
   (28483*zeta[15])/1194048000, csv[{6, 3, 4}, {8, 6, 6}] -> 
  -1/1800*(zeta[7]*zeta[9]) + (11*zeta[5]*zeta[11])/21000, 
 csv[{6, 4, 0}, {8, 6, 6}] -> -1/2910600000*varpi[{6, 2}, {6, 14}], 
 csv[{6, 4, 1}, {8, 6, 6}] -> -1/50400*zeta[7]^2 + 
   (11*zeta[5]*zeta[9])/882000, csv[{6, 4, 2}, {8, 6, 6}] -> 
  -1/17463600000*varpi[{4, 2}, {6, 14}], csv[{6, 4, 3}, {8, 6, 6}] -> 
  (zeta[7]*zeta[9])/1800, csv[{6, 4, 4}, {8, 6, 6}] -> 
  (304*Pi^6*MZV[3, 3, 5])/105809375 + (192*Pi^4*MZV[3, 3, 7])/3023125 + 
   (248*Pi^2*MZV[3, 3, 9])/86375 - (1378719*MZV[3, 3, 11])/731596250 - 
   (48*Pi^4*MZV[3, 5, 5])/431875 - (870543*MZV[3, 5, 9])/1828990625 + 
   (1596*Pi^2*MZV[5, 3, 7])/431875 - (58992929*MZV[5, 3, 9])/9144953125 + 
   (409236208*MZV[5, 5, 7])/64014671875 + (432*MZV[1, 1, 3, 6, 6])/604625 - 
   (864*MZV[3, 3, 3, 3, 5])/431875 - varpi[{2, 2}, {6, 14}]/2910600000 + 
   (19947451*Pi^14*zeta[3])/6066670453593750 - (8*Pi^6*MZV[3, 5]*zeta[3])/
    15115625 - (66*Pi^4*MZV[3, 7]*zeta[3])/3023125 - 
   (56*Pi^2*MZV[3, 9]*zeta[3])/86375 + (432*MZV[3, 11]*zeta[3])/6650875 + 
   (432*MZV[3, 3, 5]*zeta[3]^2)/3023125 - (Pi^8*zeta[3]^3)/32390625 - 
   (144*MZV[3, 5]*zeta[3]^3)/3023125 + (604450606453*Pi^12*zeta[5])/
    3503502186950390625 - (12*Pi^4*MZV[3, 5]*zeta[5])/86375 - 
   (2136*Pi^2*MZV[3, 7]*zeta[5])/431875 - (99648187*MZV[3, 9]*zeta[5])/
    5486971875 + (2592*MZV[1, 1, 4, 6]*zeta[5])/604625 + 
   (144*Pi^6*zeta[3]^2*zeta[5])/21161875 - (36*zeta[3]^4*zeta[5])/120925 - 
   (348*Pi^4*zeta[3]*zeta[5]^2)/3023125 - (1506*Pi^2*zeta[5]^3)/431875 - 
   (4212803491*Pi^10*zeta[7])/488889194062500 - (2988*Pi^2*MZV[3, 5]*zeta[7])/
    604625 - (8424*MZV[3, 7]*zeta[7])/604625 - (354*Pi^4*zeta[3]^2*zeta[7])/
    2159375 - (10488*Pi^2*zeta[3]*zeta[5]*zeta[7])/604625 - 
   (2716852322*zeta[5]^2*zeta[7])/9144953125 + (4536*zeta[3]*zeta[7]^2)/
    950125 - (2342088767*Pi^8*zeta[9])/24691373437500 + 
   (160446*MZV[3, 5]*zeta[9])/3023125 - (882*Pi^2*zeta[3]^2*zeta[9])/86375 + 
   (857886*zeta[3]*zeta[5]*zeta[9])/6650875 + (249685831981*Pi^6*zeta[11])/
    48395091937500 + (52236*zeta[3]^2*zeta[11])/431875 + 
   (950311657993*Pi^4*zeta[13])/1646091562500 - (177737938927*Pi^2*zeta[15])/
    21947887500, csv[{0, 0, 0}, {6, 4, 10}] -> zeta[3]/97773806592000, 
 csv[{0, 0, 1}, {6, 4, 10}] -> 0, csv[{0, 0, 2}, {6, 4, 10}] -> 
  zeta[5]/170716170240000, csv[{0, 0, 3}, {6, 4, 10}] -> 0, 
 csv[{0, 0, 4}, {6, 4, 10}] -> 0, csv[{0, 0, 5}, {6, 4, 10}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{0, 0, 6}, {6, 4, 10}] -> 
  zeta[9]/5486745600, csv[{0, 0, 7}, {6, 4, 10}] -> 
  (zeta[3]*zeta[7])/129330432, csv[{0, 0, 8}, {6, 4, 10}] -> 
  MZV[3, 3, 5]/11226600 - (Pi^6*zeta[5])/4243654800 + 
   (zeta[3]^2*zeta[5])/4490640 + (Pi^4*zeta[7])/336798000 + 
   (Pi^2*zeta[9])/1496880 - (29509*zeta[11])/4311014400, 
 csv[{0, 1, 0}, {6, 4, 10}] -> 0, csv[{0, 1, 1}, {6, 4, 10}] -> 
  zeta[5]/42679042560000, csv[{0, 1, 2}, {6, 4, 10}] -> 0, 
 csv[{0, 1, 3}, {6, 4, 10}] -> -1/1241572147200*zeta[7], 
 csv[{0, 1, 4}, {6, 4, 10}] -> (zeta[3]*zeta[5])/226328256000, 
 csv[{0, 1, 5}, {6, 4, 10}] -> -1/16460236800*zeta[9], 
 csv[{0, 1, 6}, {6, 4, 10}] -> -1/452656512*(zeta[3]*zeta[7]), 
 csv[{0, 1, 7}, {6, 4, 10}] -> -1/89812800*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/33949238400 - (zeta[3]^2*zeta[5])/35925120 - 
   (Pi^4*zeta[7])/2694384000 - (Pi^2*zeta[9])/11975040 + 
   (28057*zeta[11])/34488115200, csv[{0, 1, 8}, {6, 4, 10}] -> 
  (-7*zeta[5]*zeta[7])/5132160 - (zeta[3]*zeta[9])/2041200, 
 csv[{0, 2, 0}, {6, 4, 10}] -> (73*zeta[5])/170716170240000, 
 csv[{0, 2, 1}, {6, 4, 10}] -> -1/1086375628800*zeta[3]^2, 
 csv[{0, 2, 2}, {6, 4, 10}] -> zeta[7]/310393036800, 
 csv[{0, 2, 3}, {6, 4, 10}] -> -1/181062604800*(zeta[3]*zeta[5]), 
 csv[{0, 2, 4}, {6, 4, 10}] -> zeta[9]/27433728000, 
 csv[{0, 2, 5}, {6, 4, 10}] -> (zeta[3]*zeta[7])/905313024, 
 csv[{0, 2, 6}, {6, 4, 10}] -> MZV[3, 3, 5]/314344800 - 
   (Pi^6*zeta[5])/118822334400 + (zeta[3]^2*zeta[5])/125737920 + 
   (Pi^4*zeta[7])/9430344000 + (Pi^2*zeta[9])/41912640 - 
   (5321*zeta[11])/24141680640, csv[{0, 2, 7}, {6, 4, 10}] -> 
  (7*zeta[5]*zeta[7])/20528640 + (zeta[3]*zeta[9])/5443200, 
 csv[{0, 2, 8}, {6, 4, 10}] -> -1/1571724*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/1309770 + varpi[{6, 2}, {6, 14}]/6735960000 + 
   (Pi^6*zeta[7])/371319795 + (zeta[3]^2*zeta[7])/224532 + 
   (Pi^4*zeta[9])/70727580 - (Pi^2*zeta[11])/244944 + 
   (4414061*zeta[13])/101847715200, csv[{1, 0, 0}, {6, 4, 10}] -> 0, 
 csv[{1, 0, 1}, {6, 4, 10}] -> -1/34143234048000*zeta[5], 
 csv[{1, 0, 2}, {6, 4, 10}] -> 0, csv[{1, 0, 3}, {6, 4, 10}] -> 
  zeta[7]/2483144294400, csv[{1, 0, 4}, {6, 4, 10}] -> 
  (zeta[3]*zeta[5])/226328256000, csv[{1, 0, 5}, {6, 4, 10}] -> 
  -1/32920473600*zeta[9], csv[{1, 0, 6}, {6, 4, 10}] -> 
  -1/905313024*(zeta[3]*zeta[7]), csv[{1, 0, 7}, {6, 4, 10}] -> 
  -1/89812800*MZV[3, 3, 5] + (Pi^6*zeta[5])/33949238400 - 
   (zeta[3]^2*zeta[5])/35925120 - (Pi^4*zeta[7])/2694384000 - 
   (Pi^2*zeta[9])/11975040 + (29509*zeta[11])/34488115200, 
 csv[{1, 0, 8}, {6, 4, 10}] -> (7*zeta[5]*zeta[7])/10264320 - 
   (179*zeta[3]*zeta[9])/538876800, csv[{1, 1, 0}, {6, 4, 10}] -> 
  -1/4877604864000*zeta[5], csv[{1, 1, 1}, {6, 4, 10}] -> 
  zeta[3]^2/4345502515200, csv[{1, 1, 2}, {6, 4, 10}] -> 
  zeta[7]/1241572147200, csv[{1, 1, 3}, {6, 4, 10}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{1, 1, 4}, {6, 4, 10}] -> 
  zeta[9]/54867456000, csv[{1, 1, 5}, {6, 4, 10}] -> 
  (zeta[3]*zeta[7])/1810626048, csv[{1, 1, 6}, {6, 4, 10}] -> 
  MZV[3, 3, 5]/314344800 - (Pi^6*zeta[5])/118822334400 + 
   (zeta[3]^2*zeta[5])/125737920 + (Pi^4*zeta[7])/9430344000 + 
   (Pi^2*zeta[9])/41912640 - (28783*zeta[11])/120708403200, 
 csv[{1, 1, 7}, {6, 4, 10}] -> (7*zeta[5]*zeta[7])/82114560 + 
   (47*zeta[3]*zeta[9])/4311014400, csv[{1, 1, 8}, {6, 4, 10}] -> 
  MZV[3, 3, 7]/6286896 - MZV[3, 5, 5]/5239080 - varpi[{6, 2}, {6, 14}]/
    67359600000 - (Pi^6*zeta[7])/1485279180 - (zeta[3]^2*zeta[7])/898128 - 
   (Pi^4*zeta[9])/282910320 + (Pi^2*zeta[11])/979776 - 
   (56407*zeta[13])/7274836800, csv[{1, 2, 0}, {6, 4, 10}] -> 
  zeta[3]^2/271593907200, csv[{1, 2, 1}, {6, 4, 10}] -> 
  -1/118244966400*zeta[7], csv[{1, 2, 2}, {6, 4, 10}] -> 
  (zeta[3]*zeta[5])/90531302400, csv[{1, 2, 3}, {6, 4, 10}] -> 
  -1/54867456000*zeta[9], csv[{1, 2, 4}, {6, 4, 10}] -> 
  -1/2263282560*(zeta[3]*zeta[7]), csv[{1, 2, 5}, {6, 4, 10}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (28057*zeta[11])/241416806400, 
 csv[{1, 2, 6}, {6, 4, 10}] -> -1/13685760*(zeta[5]*zeta[7]) - 
   (443*zeta[3]*zeta[9])/15088550400, csv[{1, 2, 7}, {6, 4, 10}] -> 
  MZV[3, 3, 7]/25147584 - MZV[3, 5, 5]/20956320 - 
   varpi[{6, 2}, {6, 14}]/67359600000 - (Pi^6*zeta[7])/5941116720 - 
   (zeta[3]^2*zeta[7])/3592512 - (Pi^4*zeta[9])/1131641280 + 
   (Pi^2*zeta[11])/3919104 - (566933*zeta[13])/162956344320, 
 csv[{1, 2, 8}, {6, 4, 10}] -> (zeta[5]*zeta[9])/194400 - 
   (11*zeta[3]*zeta[11])/453600, csv[{2, 0, 0}, {6, 4, 10}] -> 
  zeta[5]/3103930368000, csv[{2, 0, 1}, {6, 4, 10}] -> 
  -1/6518253772800*zeta[3]^2, csv[{2, 0, 2}, {6, 4, 10}] -> 
  -1/620786073600*zeta[7], csv[{2, 0, 3}, {6, 4, 10}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{2, 0, 4}, {6, 4, 10}] -> 
  zeta[9]/82301184000, csv[{2, 0, 5}, {6, 4, 10}] -> 
  (zeta[3]*zeta[7])/2715939072, csv[{2, 0, 6}, {6, 4, 10}] -> 
  MZV[3, 3, 5]/314344800 - (Pi^6*zeta[5])/118822334400 + 
   (zeta[3]^2*zeta[5])/125737920 + (Pi^4*zeta[7])/9430344000 + 
   (Pi^2*zeta[9])/41912640 - (29509*zeta[11])/120708403200, 
 csv[{2, 0, 7}, {6, 4, 10}] -> (-7*zeta[5]*zeta[7])/41057280 + 
   (311*zeta[3]*zeta[9])/2155507200, csv[{2, 0, 8}, {6, 4, 10}] -> 
  -1/9430344*MZV[3, 3, 7] + MZV[3, 5, 5]/7858620 + 
   varpi[{6, 2}, {6, 14}]/303118200000 + (Pi^6*zeta[7])/2227918770 + 
   (zeta[3]^2*zeta[7])/1347192 + (Pi^4*zeta[9])/424365480 - 
   (Pi^2*zeta[11])/1469664 + (1656461*zeta[13])/458314718400, 
 csv[{2, 1, 0}, {6, 4, 10}] -> -1/407390860800*zeta[3]^2, 
 csv[{2, 1, 1}, {6, 4, 10}] -> 0, csv[{2, 1, 2}, {6, 4, 10}] -> 
  (zeta[3]*zeta[5])/90531302400, csv[{2, 1, 3}, {6, 4, 10}] -> 
  -1/82301184000*zeta[9], csv[{2, 1, 4}, {6, 4, 10}] -> 
  -1/3394923840*(zeta[3]*zeta[7]), csv[{2, 1, 5}, {6, 4, 10}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (43*zeta[11])/357654528, 
 csv[{2, 1, 6}, {6, 4, 10}] -> (-179*zeta[3]*zeta[9])/7544275200, 
 csv[{2, 1, 7}, {6, 4, 10}] -> -1/37721376*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/31434480 + varpi[{6, 2}, {6, 14}]/303118200000 + 
   (Pi^6*zeta[7])/8911675080 + (zeta[3]^2*zeta[7])/5388768 + 
   (Pi^4*zeta[9])/1697461920 - (Pi^2*zeta[11])/5878656 + 
   (5450821*zeta[13])/3666517747200, csv[{2, 1, 8}, {6, 4, 10}] -> 
  (zeta[5]*zeta[9])/2138400 + (11*zeta[3]*zeta[11])/680400, 
 csv[{2, 2, 0}, {6, 4, 10}] -> zeta[7]/22170931200, 
 csv[{2, 2, 1}, {6, 4, 10}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {6, 4, 10}] -> zeta[9]/49380710400, 
 csv[{2, 2, 3}, {6, 4, 10}] -> (zeta[3]*zeta[7])/2715939072, 
 csv[{2, 2, 4}, {6, 4, 10}] -> MZV[3, 3, 5]/785862000 - 
   (Pi^6*zeta[5])/297055836000 + (zeta[3]^2*zeta[5])/314344800 + 
   (Pi^4*zeta[7])/23575860000 + (Pi^2*zeta[9])/104781600 - 
   (28541*zeta[11])/301771008000, csv[{2, 2, 5}, {6, 4, 10}] -> 
  (zeta[5]*zeta[7])/41057280 + (89*zeta[3]*zeta[9])/5029516800, 
 csv[{2, 2, 6}, {6, 4, 10}] -> -1/264049632*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/220041360 + varpi[{6, 2}, {6, 14}]/303118200000 + 
   (Pi^6*zeta[7])/62381725560 + (zeta[3]^2*zeta[7])/37721376 + 
   (Pi^4*zeta[9])/11882233440 - (Pi^2*zeta[11])/41150592 + 
   (1328213*zeta[13])/2333238566400, csv[{2, 2, 7}, {6, 4, 10}] -> 
  -1/712800*(zeta[5]*zeta[9]) + (11*zeta[3]*zeta[11])/5443200, 
 csv[{2, 2, 8}, {6, 4, 10}] -> (-8*Pi^4*MZV[3, 3, 5])/193939515 - 
   (8*Pi^2*MZV[3, 3, 7])/64646505 - (131*MZV[3, 3, 9])/77575806 + 
   (8*Pi^2*MZV[3, 5, 5])/46176075 - (17203*MZV[5, 3, 7])/9050510700 - 
   (8*MZV[1, 1, 3, 4, 6])/21548835 + varpi[{4, 2}, {6, 14}]/40415760000 - 
   (362993*Pi^12*zeta[3])/22515068599773750 + (16*Pi^4*MZV[3, 5]*zeta[3])/
    969697575 + (8*Pi^2*MZV[3, 7]*zeta[3])/21548835 - 
   (232*MZV[3, 9]*zeta[3])/193939515 - (8*MZV[1, 1, 4, 6]*zeta[3])/21548835 - 
   (4*Pi^6*zeta[3]^3)/6787883025 + (8*zeta[3]^5)/323232525 + 
   (160621*Pi^10*zeta[5])/211680132134625 - (2*Pi^2*MZV[3, 5]*zeta[5])/
    3078405 + (3967*MZV[3, 7]*zeta[5])/2262627675 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/969697575 + (32*Pi^2*zeta[3]*zeta[5]^2)/
    64646505 - (9827*zeta[5]^3)/822773700 + (9748*Pi^8*zeta[7])/
    4581821041875 + (4*MZV[3, 5]*zeta[7])/391797 + 
   (104*Pi^2*zeta[3]^2*zeta[7])/64646505 + (592*zeta[3]*zeta[5]*zeta[7])/
    64646505 - (9563*Pi^6*zeta[9])/43195619250 - (81959*zeta[3]^2*zeta[9])/
    775758060 + (187199*Pi^4*zeta[11])/162909192600 - 
   (4645943*Pi^2*zeta[13])/15515161200 + (112707124249*zeta[15])/
    39098206224000, csv[{3, 0, 0}, {6, 4, 10}] -> zeta[3]^2/271593907200, 
 csv[{3, 0, 1}, {6, 4, 10}] -> zeta[7]/118244966400, 
 csv[{3, 0, 2}, {6, 4, 10}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{3, 0, 3}, {6, 4, 10}] -> -1/109734912000*zeta[9], 
 csv[{3, 0, 4}, {6, 4, 10}] -> -1/4526565120*(zeta[3]*zeta[7]), 
 csv[{3, 0, 5}, {6, 4, 10}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (29509*zeta[11])/241416806400, csv[{3, 0, 6}, {6, 4, 10}] -> 
  (zeta[5]*zeta[7])/13685760 - (311*zeta[3]*zeta[9])/5029516800, 
 csv[{3, 0, 7}, {6, 4, 10}] -> MZV[3, 3, 7]/25147584 - 
   MZV[3, 5, 5]/20956320 - varpi[{6, 2}, {6, 14}]/808315200000 - 
   (Pi^6*zeta[7])/5941116720 - (zeta[3]^2*zeta[7])/3592512 - 
   (Pi^4*zeta[9])/1131641280 + (Pi^2*zeta[11])/3919104 - 
   (1656461*zeta[13])/1222172582400, csv[{3, 0, 8}, {6, 4, 10}] -> 
  (-37*zeta[5]*zeta[9])/3564000 - (29*zeta[3]*zeta[11])/4082400, 
 csv[{3, 1, 0}, {6, 4, 10}] -> -1/44341862400*zeta[7], 
 csv[{3, 1, 1}, {6, 4, 10}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{3, 1, 2}, {6, 4, 10}] -> zeta[9]/65840947200, 
 csv[{3, 1, 3}, {6, 4, 10}] -> (zeta[3]*zeta[7])/3621252096, 
 csv[{3, 1, 4}, {6, 4, 10}] -> MZV[3, 3, 5]/785862000 - 
   (Pi^6*zeta[5])/297055836000 + (zeta[3]^2*zeta[5])/314344800 + 
   (Pi^4*zeta[7])/23575860000 + (Pi^2*zeta[9])/104781600 - 
   (14573*zeta[11])/150885504000, csv[{3, 1, 5}, {6, 4, 10}] -> 
  -1/82114560*(zeta[5]*zeta[7]) + (223*zeta[3]*zeta[9])/10059033600, 
 csv[{3, 1, 6}, {6, 4, 10}] -> MZV[3, 3, 7]/176033088 - 
   MZV[3, 5, 5]/146694240 - varpi[{6, 2}, {6, 14}]/808315200000 - 
   (Pi^6*zeta[7])/41587817040 - (zeta[3]^2*zeta[7])/25147584 - 
   (Pi^4*zeta[9])/7921488960 + (Pi^2*zeta[11])/27433728 - 
   (94859*zeta[13])/213880201920, csv[{3, 1, 7}, {6, 4, 10}] -> 
  (zeta[5]*zeta[9])/891000 - (169*zeta[3]*zeta[11])/32659200, 
 csv[{3, 1, 8}, {6, 4, 10}] -> (4*Pi^4*MZV[3, 3, 5])/64646505 + 
   (4*Pi^2*MZV[3, 3, 7])/21548835 + (131*MZV[3, 3, 9])/51717204 - 
   (4*Pi^2*MZV[3, 5, 5])/15392025 + (17203*MZV[5, 3, 7])/6033673800 + 
   (4*MZV[1, 1, 3, 4, 6])/7182945 - varpi[{4, 2}, {6, 14}]/134719200000 + 
   (362993*Pi^12*zeta[3])/15010045733182500 - (8*Pi^4*MZV[3, 5]*zeta[3])/
    323232525 - (4*Pi^2*MZV[3, 7]*zeta[3])/7182945 + 
   (116*MZV[3, 9]*zeta[3])/64646505 + (4*MZV[1, 1, 4, 6]*zeta[3])/7182945 + 
   (2*Pi^6*zeta[3]^3)/2262627675 - (4*zeta[3]^5)/107744175 - 
   (160621*Pi^10*zeta[5])/141120088089750 + (Pi^2*MZV[3, 5]*zeta[5])/
    1026135 - (3967*MZV[3, 7]*zeta[5])/1508418450 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/646465050 - (16*Pi^2*zeta[3]*zeta[5]^2)/
    21548835 + (9827*zeta[5]^3)/548515800 - (4874*Pi^8*zeta[7])/
    1527273680625 - (2*MZV[3, 5]*zeta[7])/130599 - 
   (52*Pi^2*zeta[3]^2*zeta[7])/21548835 - (296*zeta[3]*zeta[5]*zeta[7])/
    21548835 + (9563*Pi^6*zeta[9])/28797079500 + (81959*zeta[3]^2*zeta[9])/
    517172040 - (187199*Pi^4*zeta[11])/108606128400 + 
   (4645943*Pi^2*zeta[13])/10343440800 - (29254454591*zeta[15])/
    6516367704000, csv[{3, 2, 0}, {6, 4, 10}] -> 
  (zeta[3]*zeta[5])/3233260800, csv[{3, 2, 1}, {6, 4, 10}] -> 
  -1/21946982400*zeta[9], csv[{3, 2, 2}, {6, 4, 10}] -> 
  -1/1810626048*(zeta[3]*zeta[7]), csv[{3, 2, 3}, {6, 4, 10}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (28783*zeta[11])/241416806400, 
 csv[{3, 2, 4}, {6, 4, 10}] -> -1/102643200*(zeta[5]*zeta[7]) - 
   (zeta[3]*zeta[9])/51321600, csv[{3, 2, 5}, {6, 4, 10}] -> 
  -1/808315200000*varpi[{6, 2}, {6, 14}] - (334363*zeta[13])/2444345164800, 
 csv[{3, 2, 6}, {6, 4, 10}] -> (zeta[5]*zeta[9])/3564000 + 
   (zeta[3]*zeta[11])/1632960, csv[{3, 2, 7}, {6, 4, 10}] -> 
  -1/134719200000*varpi[{4, 2}, {6, 14}] + (123162689*zeta[15])/
    2978910950400, csv[{3, 2, 8}, {6, 4, 10}] -> 
  (-7*zeta[7]*zeta[9])/6480 - (13*zeta[3]*zeta[13])/68040, 
 csv[{4, 0, 0}, {6, 4, 10}] -> -1/11085465600*zeta[7], 
 csv[{4, 0, 1}, {6, 4, 10}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{4, 0, 2}, {6, 4, 10}] -> zeta[9]/82301184000, 
 csv[{4, 0, 3}, {6, 4, 10}] -> (zeta[3]*zeta[7])/4526565120, 
 csv[{4, 0, 4}, {6, 4, 10}] -> MZV[3, 3, 5]/785862000 - 
   (Pi^6*zeta[5])/297055836000 + (zeta[3]^2*zeta[5])/314344800 + 
   (Pi^4*zeta[7])/23575860000 + (Pi^2*zeta[9])/104781600 - 
   (29509*zeta[11])/301771008000, csv[{4, 0, 5}, {6, 4, 10}] -> 
  -1/20528640*(zeta[5]*zeta[7]) + (311*zeta[3]*zeta[9])/7544275200, 
 csv[{4, 0, 6}, {6, 4, 10}] -> -1/44008272*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/36673560 + varpi[{6, 2}, {6, 14}]/1414551600000 + 
   (Pi^6*zeta[7])/10396954260 + (zeta[3]^2*zeta[7])/6286896 + 
   (Pi^4*zeta[9])/1980372240 - (Pi^2*zeta[11])/6858432 + 
   (1656461*zeta[13])/2138802019200, csv[{4, 0, 7}, {6, 4, 10}] -> 
  (37*zeta[5]*zeta[9])/7128000 + (29*zeta[3]*zeta[11])/8164800, 
 csv[{4, 0, 8}, {6, 4, 10}] -> (-736*Pi^4*MZV[3, 3, 5])/711111555 - 
   (736*Pi^2*MZV[3, 3, 7])/237037185 - (1027*MZV[3, 3, 9])/1280000799 + 
   (736*Pi^2*MZV[3, 5, 5])/169312275 - (471167*MZV[5, 3, 7])/149333426550 - 
   (736*MZV[1, 1, 3, 4, 6])/79012395 + varpi[{4, 2}, {6, 14}]/303118200000 - 
   (16697678*Pi^12*zeta[3])/41277625766251875 + (1472*Pi^4*MZV[3, 5]*zeta[3])/
    3555557775 + (736*Pi^2*MZV[3, 7]*zeta[3])/79012395 - 
   (21344*MZV[3, 9]*zeta[3])/711111555 - (736*MZV[1, 1, 4, 6]*zeta[3])/
    79012395 - (368*Pi^6*zeta[3]^3)/24888904425 + 
   (736*zeta[3]^5)/1185185925 + (82011917*Pi^10*zeta[5])/4656962906961750 - 
   (184*Pi^2*MZV[3, 5]*zeta[5])/11287485 + (1954501*MZV[3, 7]*zeta[5])/
    74666713275 + (2116*Pi^4*zeta[3]^2*zeta[5])/3555557775 + 
   (2944*Pi^2*zeta[3]*zeta[5]^2)/237037185 - (3947453*zeta[5]^3)/
    13575766050 + (30098*Pi^8*zeta[7])/50400031460625 + 
   (368*MZV[3, 5]*zeta[7])/1436589 + (9568*Pi^2*zeta[3]^2*zeta[7])/
    237037185 + (429427*zeta[3]*zeta[5]*zeta[7])/711111555 - 
   (110039264*Pi^6*zeta[9])/19243648375875 - (1375799*zeta[3]^2*zeta[9])/
    1422223110 + (307088591*Pi^4*zeta[11])/2688001677900 + 
   (3695399*Pi^2*zeta[13])/9481487400 - (6947537626709*zeta[15])/
    645120402696000, csv[{4, 1, 0}, {6, 4, 10}] -> 
  (zeta[3]*zeta[5])/3233260800, csv[{4, 1, 1}, {6, 4, 10}] -> 
  -1/27433728000*zeta[9], csv[{4, 1, 2}, {6, 4, 10}] -> 
  -1/2263282560*(zeta[3]*zeta[7]), csv[{4, 1, 3}, {6, 4, 10}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (146093*zeta[11])/1207084032000, 
 csv[{4, 1, 4}, {6, 4, 10}] -> (zeta[5]*zeta[7])/51321600 - 
   (zeta[3]*zeta[9])/38491200, csv[{4, 1, 5}, {6, 4, 10}] -> 
  varpi[{6, 2}, {6, 14}]/1414551600000 + (712633*zeta[13])/4277604038400, 
 csv[{4, 1, 6}, {6, 4, 10}] -> (-23*zeta[5]*zeta[9])/16632000 + 
   (zeta[3]*zeta[11])/408240, csv[{4, 1, 7}, {6, 4, 10}] -> 
  (2*Pi^4*MZV[3, 3, 5])/20317473 + (2*Pi^2*MZV[3, 3, 7])/6772491 - 
   (853*MZV[3, 3, 9])/731429028 - (14*Pi^2*MZV[3, 5, 5])/33862455 - 
   (17599*MZV[5, 3, 7])/17066677320 + (2*MZV[1, 1, 3, 4, 6])/2257497 + 
   varpi[{4, 2}, {6, 14}]/303118200000 + (362993*Pi^12*zeta[3])/
    9434885889429000 - (4*Pi^4*MZV[3, 5]*zeta[3])/101587365 - 
   (2*Pi^2*MZV[3, 7]*zeta[3])/2257497 + (58*MZV[3, 9]*zeta[3])/20317473 + 
   (2*MZV[1, 1, 4, 6]*zeta[3])/2257497 + (Pi^6*zeta[3]^3)/711111555 - 
   (2*zeta[3]^5)/33862455 - (1737427*Pi^10*zeta[5])/1064448664448400 + 
   (7*Pi^2*MZV[3, 5]*zeta[5])/4514994 - (33401*MZV[3, 7]*zeta[5])/
    17066677320 - (23*Pi^4*zeta[3]^2*zeta[5])/406349460 - 
   (8*Pi^2*zeta[3]*zeta[5]^2)/6772491 + (21247*zeta[5]^3)/775758060 + 
   (8761*Pi^8*zeta[7])/5760003595500 - (5*MZV[3, 5]*zeta[7])/205227 - 
   (26*Pi^2*zeta[3]^2*zeta[7])/6772491 - (11153*zeta[3]*zeta[5]*zeta[7])/
    162539784 + (2413639*Pi^6*zeta[9])/4398548200200 + 
   (6775*zeta[3]^2*zeta[9])/162539784 - (4122227*Pi^4*zeta[11])/
    307200191760 - (888451*Pi^2*zeta[13])/3250795680 + 
   (529494332707*zeta[15])/147456092044800, csv[{4, 1, 8}, {6, 4, 10}] -> 
  (7*zeta[7]*zeta[9])/3240 - (11*zeta[5]*zeta[11])/5400 + 
   (13*zeta[3]*zeta[13])/17010, csv[{4, 2, 0}, {6, 4, 10}] -> 
  zeta[9]/3919104000, csv[{4, 2, 1}, {6, 4, 10}] -> 
  (zeta[3]*zeta[7])/646652160, csv[{4, 2, 2}, {6, 4, 10}] -> 
  MZV[3, 3, 5]/314344800 - (Pi^6*zeta[5])/118822334400 + 
   (zeta[3]^2*zeta[5])/125737920 + (Pi^4*zeta[7])/9430344000 + 
   (Pi^2*zeta[9])/41912640 - (20663*zeta[11])/86220288000, 
 csv[{4, 2, 3}, {6, 4, 10}] -> (zeta[3]*zeta[9])/30792960, 
 csv[{4, 2, 4}, {6, 4, 10}] -> varpi[{6, 2}, {6, 14}]/1414551600000 + 
   (36611*zeta[13])/855520807680, csv[{4, 2, 5}, {6, 4, 10}] -> 
  (41*zeta[5]*zeta[9])/149688000 - (zeta[3]*zeta[11])/816480, 
 csv[{4, 2, 6}, {6, 4, 10}] -> (-4*Pi^4*MZV[3, 3, 5])/142222311 - 
   (4*Pi^2*MZV[3, 3, 7])/47407437 + (853*MZV[3, 3, 9])/2560001598 + 
   (4*Pi^2*MZV[3, 5, 5])/33862455 + (17599*MZV[5, 3, 7])/59733370620 - 
   (4*MZV[1, 1, 3, 4, 6])/15802479 + varpi[{4, 2}, {6, 14}]/303118200000 - 
   (362993*Pi^12*zeta[3])/33022100613001500 + (8*Pi^4*MZV[3, 5]*zeta[3])/
    711111555 + (4*Pi^2*MZV[3, 7]*zeta[3])/15802479 - 
   (116*MZV[3, 9]*zeta[3])/142222311 - (4*MZV[1, 1, 4, 6]*zeta[3])/15802479 - 
   (2*Pi^6*zeta[3]^3)/4977780885 + (4*zeta[3]^5)/237037185 + 
   (1737427*Pi^10*zeta[5])/3725570325569400 - (Pi^2*MZV[3, 5]*zeta[5])/
    2257497 + (33401*MZV[3, 7]*zeta[5])/59733370620 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/1422223110 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    47407437 - (21247*zeta[5]^3)/2715153210 - (8761*Pi^8*zeta[7])/
    20160012584250 + (10*MZV[3, 5]*zeta[7])/1436589 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/47407437 + (11153*zeta[3]*zeta[5]*zeta[7])/
    568889244 - (2413639*Pi^6*zeta[9])/15394918700700 - 
   (6775*zeta[3]^2*zeta[9])/568889244 + (4122227*Pi^4*zeta[11])/
    1075200671160 + (888451*Pi^2*zeta[13])/11377784880 - 
   (270843719459*zeta[15])/258048161078400, csv[{4, 2, 7}, {6, 4, 10}] -> 
  (11*zeta[5]*zeta[11])/21600 - (13*zeta[3]*zeta[13])/136080, 
 csv[{4, 2, 8}, {6, 4, 10}] -> (-304*Pi^6*MZV[3, 3, 5])/244873125 - 
   (64*Pi^4*MZV[3, 3, 7])/2332125 - (1736*Pi^2*MZV[3, 3, 9])/1399275 + 
   (153191*MZV[3, 3, 11])/188124750 + (112*Pi^4*MZV[3, 5, 5])/2332125 + 
   (96727*MZV[3, 5, 9])/470311875 - (3724*Pi^2*MZV[5, 3, 7])/2332125 + 
   (63173479*MZV[5, 3, 9])/21164034375 - (146166686*MZV[5, 5, 7])/
    49382746875 - (16*MZV[1, 1, 3, 6, 6])/51825 + 
   (224*MZV[3, 3, 3, 3, 5])/259125 + varpi[{2, 2}, {6, 14}]/6735960000 - 
   (19947451*Pi^14*zeta[3])/14040008764031250 + (8*Pi^6*MZV[3, 5]*zeta[3])/
    34981875 + (22*Pi^4*MZV[3, 7]*zeta[3])/2332125 + 
   (392*Pi^2*MZV[3, 9]*zeta[3])/1399275 - (16*MZV[3, 11]*zeta[3])/570075 - 
   (16*MZV[3, 3, 5]*zeta[3]^2)/259125 + (7*Pi^8*zeta[3]^3)/524728125 + 
   (16*MZV[3, 5]*zeta[3]^3)/777375 - (14405269547*Pi^12*zeta[5])/
    165471531861796875 + (28*Pi^4*MZV[3, 5]*zeta[5])/466425 + 
   (4984*Pi^2*MZV[3, 7]*zeta[5])/2332125 + (108009287*MZV[3, 9]*zeta[5])/
    12698420625 - (32*MZV[1, 1, 4, 6]*zeta[5])/17275 - 
   (16*Pi^6*zeta[3]^2*zeta[5])/5441625 + (4*zeta[3]^4*zeta[5])/31095 + 
   (116*Pi^4*zeta[3]*zeta[5]^2)/2332125 + (3514*Pi^2*zeta[5]^3)/2332125 + 
   (9827087779*Pi^10*zeta[7])/2640001647937500 + (332*Pi^2*MZV[3, 5]*zeta[7])/
    155475 + (104*MZV[3, 7]*zeta[7])/17275 + (826*Pi^4*zeta[3]^2*zeta[7])/
    11660625 + (3496*Pi^2*zeta[3]*zeta[5]*zeta[7])/466425 + 
   (2823456347*zeta[5]^2*zeta[7])/21164034375 - (392*zeta[3]*zeta[7]^2)/
    190025 + (5459299723*Pi^8*zeta[9])/133333416562500 - 
   (15524*MZV[3, 5]*zeta[9])/777375 + (686*Pi^2*zeta[3]^2*zeta[9])/155475 - 
   (285962*zeta[3]*zeta[5]*zeta[9])/5130675 - (83443212227*Pi^6*zeta[11])/
    37333356637500 - (40628*zeta[3]^2*zeta[11])/777375 - 
   (105523759927*Pi^4*zeta[13])/423280687500 + (59644525409*Pi^2*zeta[15])/
    16931227500 - (3960826991*zeta[17])/15820758000, 
 csv[{0, 0, 0}, {6, 10, 4}] -> -1/273766658457600*zeta[3], 
 csv[{0, 0, 1}, {6, 10, 4}] -> 0, csv[{0, 0, 2}, {6, 10, 4}] -> 
  zeta[5]/512148510720000, csv[{0, 1, 0}, {6, 10, 4}] -> 0, 
 csv[{0, 1, 1}, {6, 10, 4}] -> zeta[5]/292656291840000, 
 csv[{0, 1, 2}, {6, 10, 4}] -> 0, csv[{0, 2, 0}, {6, 10, 4}] -> 
  (17*zeta[5])/1792519787520000, csv[{0, 2, 1}, {6, 10, 4}] -> 0, 
 csv[{0, 2, 2}, {6, 10, 4}] -> 0, csv[{0, 3, 0}, {6, 10, 4}] -> 0, 
 csv[{0, 3, 1}, {6, 10, 4}] -> 0, csv[{0, 3, 2}, {6, 10, 4}] -> 0, 
 csv[{0, 4, 0}, {6, 10, 4}] -> 0, csv[{0, 4, 1}, {6, 10, 4}] -> 
  -1/113164128000*(zeta[3]*zeta[5]), csv[{0, 4, 2}, {6, 10, 4}] -> 
  -1/20575296000*zeta[9], csv[{0, 5, 0}, {6, 10, 4}] -> 
  (zeta[3]*zeta[5])/90531302400, csv[{0, 5, 1}, {6, 10, 4}] -> 
  zeta[9]/10973491200, csv[{0, 5, 2}, {6, 10, 4}] -> 
  -1/4311014400*zeta[5]^2 - (zeta[3]*zeta[7])/905313024, 
 csv[{0, 6, 0}, {6, 10, 4}] -> -1/2743372800*zeta[9], 
 csv[{0, 6, 1}, {6, 10, 4}] -> zeta[5]^2/1437004800 + 
   (zeta[3]*zeta[7])/452656512, csv[{0, 6, 2}, {6, 10, 4}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/83825280 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (4589*zeta[11])/45265651200, 
 csv[{0, 7, 0}, {6, 10, 4}] -> -1/205286400*zeta[5]^2 - 
   (zeta[3]*zeta[7])/129330432, csv[{0, 7, 1}, {6, 10, 4}] -> 
  MZV[3, 3, 5]/179625600 - (Pi^6*zeta[5])/67898476800 + 
   (zeta[3]^2*zeta[5])/23950080 + (Pi^4*zeta[7])/5388768000 + 
   (Pi^2*zeta[9])/23950080 - (10267*zeta[11])/25866086400, 
 csv[{0, 7, 2}, {6, 10, 4}] -> (-7*zeta[5]*zeta[7])/20528640 - 
   (zeta[3]*zeta[9])/3265920, csv[{0, 8, 0}, {6, 10, 4}] -> 
  -1/22453200*MZV[3, 3, 5] + (Pi^6*zeta[5])/8487309600 - 
   (zeta[3]^2*zeta[5])/2993760 - (Pi^4*zeta[7])/673596000 - 
   (Pi^2*zeta[9])/2993760 + (2839*zeta[11])/808315200, 
 csv[{0, 8, 1}, {6, 10, 4}] -> (7*zeta[5]*zeta[7])/5132160, 
 csv[{0, 8, 2}, {6, 10, 4}] -> MZV[3, 5, 5]/2673000 - 
   varpi[{6, 2}, {6, 14}]/6735960000 + (MZV[3, 5]*zeta[5])/534600 - 
   (zeta[3]*zeta[5]^2)/106920 + (Pi^4*zeta[9])/9622800 + 
   (Pi^2*zeta[11])/116640 - (139500514189*zeta[13])/1407535424064000, 
 csv[{1, 0, 0}, {6, 10, 4}] -> 0, csv[{1, 0, 1}, {6, 10, 4}] -> 
  -1/102429702144000*zeta[5], csv[{1, 0, 2}, {6, 10, 4}] -> 0, 
 csv[{1, 1, 0}, {6, 10, 4}] -> -1/40971880857600*zeta[5], 
 csv[{1, 1, 1}, {6, 10, 4}] -> 0, csv[{1, 1, 2}, {6, 10, 4}] -> 0, 
 csv[{1, 2, 0}, {6, 10, 4}] -> 0, csv[{1, 2, 1}, {6, 10, 4}] -> 0, 
 csv[{1, 2, 2}, {6, 10, 4}] -> 0, csv[{1, 3, 0}, {6, 10, 4}] -> 0, 
 csv[{1, 3, 1}, {6, 10, 4}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{1, 3, 2}, {6, 10, 4}] -> zeta[9]/32920473600, 
 csv[{1, 4, 0}, {6, 10, 4}] -> -1/113164128000*(zeta[3]*zeta[5]), 
 csv[{1, 4, 1}, {6, 10, 4}] -> -1/27433728000*zeta[9], 
 csv[{1, 4, 2}, {6, 10, 4}] -> zeta[5]^2/5388768000 + 
   (zeta[3]*zeta[7])/2263282560, csv[{1, 5, 0}, {6, 10, 4}] -> 
  zeta[9]/10973491200, csv[{1, 5, 1}, {6, 10, 4}] -> 
  -1/2874009600*zeta[5]^2 - (zeta[3]*zeta[7])/1810626048, 
 csv[{1, 5, 2}, {6, 10, 4}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 + (zeta[3]^2*zeta[5])/167650560 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (1019*zeta[11])/18106260480, csv[{1, 6, 0}, {6, 10, 4}] -> 
  zeta[5]^2/718502400 + (zeta[3]*zeta[7])/905313024, 
 csv[{1, 6, 1}, {6, 10, 4}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/83825280 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (191*zeta[11])/1616630400, csv[{1, 6, 2}, {6, 10, 4}] -> 
  (zeta[5]*zeta[7])/10264320 + (181*zeta[3]*zeta[9])/3017710080, 
 csv[{1, 7, 0}, {6, 10, 4}] -> MZV[3, 3, 5]/179625600 - 
   (Pi^6*zeta[5])/67898476800 + (zeta[3]^2*zeta[5])/23950080 + 
   (Pi^4*zeta[7])/5388768000 + (Pi^2*zeta[9])/23950080 - 
   (445*zeta[11])/1034643456, csv[{1, 7, 1}, {6, 10, 4}] -> 
  (-7*zeta[5]*zeta[7])/41057280 - (7*zeta[3]*zeta[9])/123171840, 
 csv[{1, 7, 2}, {6, 10, 4}] -> -1/21384000*MZV[3, 5, 5] + 
   varpi[{6, 2}, {6, 14}]/67359600000 - (MZV[3, 5]*zeta[5])/4276800 + 
   (zeta[3]*zeta[5]^2)/855360 - (Pi^4*zeta[9])/76982400 - 
   (Pi^2*zeta[11])/933120 + (13206603469*zeta[13])/1023662126592000, 
 csv[{1, 8, 0}, {6, 10, 4}] -> (7*zeta[3]*zeta[9])/15396480, 
 csv[{1, 8, 1}, {6, 10, 4}] -> varpi[{6, 2}, {6, 14}]/67359600000 - 
   (577212397*zeta[13])/281507084812800, csv[{1, 8, 2}, {6, 10, 4}] -> 
  (zeta[5]*zeta[9])/194400 + (zeta[3]*zeta[11])/58320, 
 csv[{2, 0, 0}, {6, 10, 4}] -> zeta[5]/9311791104000, 
 csv[{2, 0, 1}, {6, 10, 4}] -> 0, csv[{2, 0, 2}, {6, 10, 4}] -> 0, 
 csv[{2, 1, 0}, {6, 10, 4}] -> 0, csv[{2, 1, 1}, {6, 10, 4}] -> 0, 
 csv[{2, 1, 2}, {6, 10, 4}] -> 0, csv[{2, 2, 0}, {6, 10, 4}] -> 0, 
 csv[{2, 2, 1}, {6, 10, 4}] -> -1/45265651200*(zeta[3]*zeta[5]), 
 csv[{2, 2, 2}, {6, 10, 4}] -> -1/24690355200*zeta[9], 
 csv[{2, 3, 0}, {6, 10, 4}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{2, 3, 1}, {6, 10, 4}] -> zeta[9]/32920473600, 
 csv[{2, 3, 2}, {6, 10, 4}] -> -1/4311014400*zeta[5]^2 - 
   (zeta[3]*zeta[7])/2715939072, csv[{2, 4, 0}, {6, 10, 4}] -> 
  -1/20575296000*zeta[9], csv[{2, 4, 1}, {6, 10, 4}] -> 
  zeta[5]^2/3592512000 + (zeta[3]*zeta[7])/3394923840, 
 csv[{2, 4, 2}, {6, 10, 4}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 - (zeta[3]^2*zeta[5])/209563200 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (97*zeta[11])/2095632000, csv[{2, 5, 0}, {6, 10, 4}] -> 
  -1/1437004800*zeta[5]^2 - (zeta[3]*zeta[7])/2715939072, 
 csv[{2, 5, 1}, {6, 10, 4}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 + (zeta[3]^2*zeta[5])/167650560 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (5381*zeta[11])/90531302400, csv[{2, 5, 2}, {6, 10, 4}] -> 
  -1/20528640*(zeta[5]*zeta[7]) - (31*zeta[3]*zeta[9])/1005903360, 
 csv[{2, 6, 0}, {6, 10, 4}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/83825280 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (5447*zeta[11])/45265651200, csv[{2, 6, 1}, {6, 10, 4}] -> 
  (zeta[5]*zeta[7])/20528640 + (zeta[3]*zeta[9])/30792960, 
 csv[{2, 6, 2}, {6, 10, 4}] -> MZV[3, 5, 5]/74844000 - 
   varpi[{6, 2}, {6, 14}]/303118200000 + (MZV[3, 5]*zeta[5])/14968800 - 
   (zeta[3]*zeta[5]^2)/2993760 + (Pi^4*zeta[9])/269438400 + 
   (Pi^2*zeta[11])/3265920 - (194338271573*zeta[13])/50671275266304000, 
 csv[{2, 7, 0}, {6, 10, 4}] -> (-7*zeta[3]*zeta[9])/61585920, 
 csv[{2, 7, 1}, {6, 10, 4}] -> -1/303118200000*varpi[{6, 2}, {6, 14}] + 
   (2645707879*zeta[13])/5067127526630400, csv[{2, 7, 2}, {6, 10, 4}] -> 
  -1/855360*(zeta[5]*zeta[9]) - (zeta[3]*zeta[11])/233280, 
 csv[{2, 8, 0}, {6, 10, 4}] -> -1/303118200000*varpi[{6, 2}, {6, 14}] - 
   (19300837*zeta[13])/253356376331520, csv[{2, 8, 1}, {6, 10, 4}] -> 
  -1/2138400*(zeta[5]*zeta[9]), csv[{2, 8, 2}, {6, 10, 4}] -> 
  -1/496485158400*varpi[{3, 3}, {4, 16}] - varpi[{4, 2}, {6, 14}]/
    40415760000 - (188562077*zeta[15])/1056159336960, 
 csv[{3, 0, 0}, {6, 10, 4}] -> 0, csv[{3, 0, 1}, {6, 10, 4}] -> 0, 
 csv[{3, 0, 2}, {6, 10, 4}] -> 0, csv[{3, 1, 0}, {6, 10, 4}] -> 0, 
 csv[{3, 1, 1}, {6, 10, 4}] -> (zeta[3]*zeta[5])/12933043200, 
 csv[{3, 1, 2}, {6, 10, 4}] -> zeta[9]/9405849600, 
 csv[{3, 2, 0}, {6, 10, 4}] -> -1/45265651200*(zeta[3]*zeta[5]), 
 csv[{3, 2, 1}, {6, 10, 4}] -> -1/21946982400*zeta[9], 
 csv[{3, 2, 2}, {6, 10, 4}] -> zeta[5]^2/2155507200 + 
   (zeta[3]*zeta[7])/1810626048, csv[{3, 3, 0}, {6, 10, 4}] -> 
  zeta[9]/21946982400, csv[{3, 3, 1}, {6, 10, 4}] -> 
  -1/2874009600*zeta[5]^2 - (zeta[3]*zeta[7])/3621252096, 
 csv[{3, 3, 2}, {6, 10, 4}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 + (zeta[3]^2*zeta[5])/167650560 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (3023*zeta[11])/51732172800, csv[{3, 4, 0}, {6, 10, 4}] -> 
  zeta[5]^2/1796256000 + (zeta[3]*zeta[7])/4526565120, 
 csv[{3, 4, 1}, {6, 10, 4}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 - (zeta[3]^2*zeta[5])/209563200 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (42949*zeta[11])/905313024000, csv[{3, 4, 2}, {6, 10, 4}] -> 
  (zeta[5]*zeta[7])/25660800 + (71*zeta[3]*zeta[9])/2514758400, 
 csv[{3, 5, 0}, {6, 10, 4}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 + (zeta[3]^2*zeta[5])/167650560 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (10663*zeta[11])/181062604800, csv[{3, 5, 1}, {6, 10, 4}] -> 
  -1/41057280*(zeta[5]*zeta[7]) - (zeta[3]*zeta[9])/41057280, 
 csv[{3, 5, 2}, {6, 10, 4}] -> -1/149688000*MZV[3, 5, 5] + 
   varpi[{6, 2}, {6, 14}]/808315200000 - (MZV[3, 5]*zeta[5])/29937600 + 
   (zeta[3]*zeta[5]^2)/5987520 - (Pi^4*zeta[9])/538876800 - 
   (Pi^2*zeta[11])/6531840 + (66783208691*zeta[13])/33780850177536000, 
 csv[{3, 6, 0}, {6, 10, 4}] -> (zeta[3]*zeta[9])/20528640, 
 csv[{3, 6, 1}, {6, 10, 4}] -> varpi[{6, 2}, {6, 14}]/808315200000 - 
   (17399*zeta[13])/97773806592, csv[{3, 6, 2}, {6, 10, 4}] -> 
  (17*zeta[5]*zeta[9])/37422000 + (zeta[3]*zeta[11])/816480, 
 csv[{3, 7, 0}, {6, 10, 4}] -> varpi[{6, 2}, {6, 14}]/808315200000 - 
   (135433451*zeta[13])/422260627219200, csv[{3, 7, 1}, {6, 10, 4}] -> 
  (7*zeta[5]*zeta[9])/42768000 + (zeta[3]*zeta[11])/466560, 
 csv[{3, 7, 2}, {6, 10, 4}] -> -1/1985940633600*varpi[{3, 3}, {4, 16}] + 
   varpi[{4, 2}, {6, 14}]/134719200000 - (702262747*zeta[15])/11064526387200, 
 csv[{3, 8, 0}, {6, 10, 4}] -> (zeta[5]*zeta[9])/10692000 - 
   (zeta[3]*zeta[11])/58320, csv[{3, 8, 1}, {6, 10, 4}] -> 
  varpi[{3, 3}, {4, 16}]/198594063360 + varpi[{4, 2}, {6, 14}]/134719200000 + 
   (20202592693*zeta[15])/38725842355200, csv[{3, 8, 2}, {6, 10, 4}] -> 
  (-427621*zeta[3]*zeta[13])/658218960, csv[{4, 0, 0}, {6, 10, 4}] -> 0, 
 csv[{4, 0, 1}, {6, 10, 4}] -> -1/1616630400*(zeta[3]*zeta[5]), 
 csv[{4, 0, 2}, {6, 10, 4}] -> -1/1469664000*zeta[9], 
 csv[{4, 1, 0}, {6, 10, 4}] -> (zeta[3]*zeta[5])/12933043200, 
 csv[{4, 1, 1}, {6, 10, 4}] -> zeta[9]/7838208000, 
 csv[{4, 1, 2}, {6, 10, 4}] -> -1/615859200*zeta[5]^2 - 
   (zeta[3]*zeta[7])/646652160, csv[{4, 2, 0}, {6, 10, 4}] -> 
  -1/13716864000*zeta[9], csv[{4, 2, 1}, {6, 10, 4}] -> 
  zeta[5]^2/1437004800 + (zeta[3]*zeta[7])/2263282560, 
 csv[{4, 2, 2}, {6, 10, 4}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/83825280 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (26531*zeta[11])/226328256000, csv[{4, 3, 0}, {6, 10, 4}] -> 
  -1/1437004800*zeta[5]^2 - (zeta[3]*zeta[7])/4526565120, 
 csv[{4, 3, 1}, {6, 10, 4}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 + (zeta[3]^2*zeta[5])/167650560 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (53381*zeta[11])/905313024000, csv[{4, 3, 2}, {6, 10, 4}] -> 
  -1/20528640*(zeta[5]*zeta[7]) - (311*zeta[3]*zeta[9])/7544275200, 
 csv[{4, 4, 0}, {6, 10, 4}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 - (zeta[3]^2*zeta[5])/209563200 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (163*zeta[11])/3536379000, csv[{4, 4, 1}, {6, 10, 4}] -> 
  (zeta[5]*zeta[7])/51321600 + (zeta[3]*zeta[9])/38491200, 
 csv[{4, 4, 2}, {6, 10, 4}] -> MZV[3, 5, 5]/187110000 - 
   varpi[{6, 2}, {6, 14}]/1414551600000 + (MZV[3, 5]*zeta[5])/37422000 - 
   (zeta[3]*zeta[5]^2)/7484400 + (Pi^4*zeta[9])/673596000 + 
   (Pi^2*zeta[11])/8164800 - (473964156667*zeta[13])/295582439053440000, 
 csv[{4, 5, 0}, {6, 10, 4}] -> -1/30792960*(zeta[3]*zeta[9]), 
 csv[{4, 5, 1}, {6, 10, 4}] -> -1/1414551600000*varpi[{6, 2}, {6, 14}] + 
   (648169583*zeta[13])/11823297562137600, csv[{4, 5, 2}, {6, 10, 4}] -> 
  -1/1559250*(zeta[5]*zeta[9]), csv[{4, 6, 0}, {6, 10, 4}] -> 
  -1/1414551600000*varpi[{6, 2}, {6, 14}] + (2263439401*zeta[13])/
    5911648781068800, csv[{4, 6, 1}, {6, 10, 4}] -> 
  (19*zeta[5]*zeta[9])/18711000 - (zeta[3]*zeta[11])/408240, 
 csv[{4, 6, 2}, {6, 10, 4}] -> (4*Pi^4*MZV[3, 3, 5])/142222311 + 
   (4*Pi^2*MZV[3, 3, 7])/47407437 - (853*MZV[3, 3, 9])/2560001598 - 
   (4*Pi^2*MZV[3, 5, 5])/33862455 - (17599*MZV[5, 3, 7])/59733370620 + 
   (4*MZV[1, 1, 3, 4, 6])/15802479 + varpi[{3, 3}, {4, 16}]/992970316800 - 
   varpi[{4, 2}, {6, 14}]/303118200000 + (362993*Pi^12*zeta[3])/
    33022100613001500 - (8*Pi^4*MZV[3, 5]*zeta[3])/711111555 - 
   (4*Pi^2*MZV[3, 7]*zeta[3])/15802479 + (116*MZV[3, 9]*zeta[3])/142222311 + 
   (4*MZV[1, 1, 4, 6]*zeta[3])/15802479 + (2*Pi^6*zeta[3]^3)/4977780885 - 
   (4*zeta[3]^5)/237037185 - (1737427*Pi^10*zeta[5])/3725570325569400 + 
   (Pi^2*MZV[3, 5]*zeta[5])/2257497 - (33401*MZV[3, 7]*zeta[5])/59733370620 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/1422223110 - (16*Pi^2*zeta[3]*zeta[5]^2)/
    47407437 + (21247*zeta[5]^3)/2715153210 + (8761*Pi^8*zeta[7])/
    20160012584250 - (10*MZV[3, 5]*zeta[7])/1436589 - 
   (52*Pi^2*zeta[3]^2*zeta[7])/47407437 - (11153*zeta[3]*zeta[5]*zeta[7])/
    568889244 + (2413639*Pi^6*zeta[9])/15394918700700 + 
   (6775*zeta[3]^2*zeta[9])/568889244 - (4122227*Pi^4*zeta[11])/
    1075200671160 - (888451*Pi^2*zeta[13])/11377784880 + 
   (30555760392061*zeta[15])/26837008752153600, 
 csv[{4, 7, 0}, {6, 10, 4}] -> (-83*zeta[5]*zeta[9])/10692000 + 
   (zeta[3]*zeta[11])/116640, csv[{4, 7, 1}, {6, 10, 4}] -> 
  (-2*Pi^4*MZV[3, 3, 5])/20317473 - (2*Pi^2*MZV[3, 3, 7])/6772491 + 
   (853*MZV[3, 3, 9])/731429028 + (14*Pi^2*MZV[3, 5, 5])/33862455 + 
   (17599*MZV[5, 3, 7])/17066677320 - (2*MZV[1, 1, 3, 4, 6])/2257497 - 
   varpi[{3, 3}, {4, 16}]/397188126720 - varpi[{4, 2}, {6, 14}]/
    303118200000 - (362993*Pi^12*zeta[3])/9434885889429000 + 
   (4*Pi^4*MZV[3, 5]*zeta[3])/101587365 + (2*Pi^2*MZV[3, 7]*zeta[3])/
    2257497 - (58*MZV[3, 9]*zeta[3])/20317473 - (2*MZV[1, 1, 4, 6]*zeta[3])/
    2257497 - (Pi^6*zeta[3]^3)/711111555 + (2*zeta[3]^5)/33862455 + 
   (1737427*Pi^10*zeta[5])/1064448664448400 - (7*Pi^2*MZV[3, 5]*zeta[5])/
    4514994 + (33401*MZV[3, 7]*zeta[5])/17066677320 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/406349460 + (8*Pi^2*zeta[3]*zeta[5]^2)/
    6772491 - (21247*zeta[5]^3)/775758060 - (8761*Pi^8*zeta[7])/
    5760003595500 + (5*MZV[3, 5]*zeta[7])/205227 + 
   (26*Pi^2*zeta[3]^2*zeta[7])/6772491 + (11153*zeta[3]*zeta[5]*zeta[7])/
    162539784 - (2413639*Pi^6*zeta[9])/4398548200200 - 
   (6775*zeta[3]^2*zeta[9])/162539784 + (4122227*Pi^4*zeta[11])/
    307200191760 + (888451*Pi^2*zeta[13])/3250795680 - 
   (29582424224719*zeta[15])/7667716786329600, 
 csv[{4, 7, 2}, {6, 10, 4}] -> (-11*zeta[5]*zeta[11])/21600 + 
   (517451*zeta[3]*zeta[13])/1316437920, csv[{4, 8, 0}, {6, 10, 4}] -> 
  (16*Pi^4*MZV[3, 3, 5])/20317473 + (16*Pi^2*MZV[3, 3, 7])/6772491 - 
   (1706*MZV[3, 3, 9])/182857257 - (112*Pi^2*MZV[3, 5, 5])/33862455 - 
   (17599*MZV[5, 3, 7])/2133334665 + (16*MZV[1, 1, 3, 4, 6])/2257497 - 
   varpi[{4, 2}, {6, 14}]/303118200000 + (362993*Pi^12*zeta[3])/
    1179360736178625 - (32*Pi^4*MZV[3, 5]*zeta[3])/101587365 - 
   (16*Pi^2*MZV[3, 7]*zeta[3])/2257497 + (464*MZV[3, 9]*zeta[3])/20317473 + 
   (16*MZV[1, 1, 4, 6]*zeta[3])/2257497 + (8*Pi^6*zeta[3]^3)/711111555 - 
   (16*zeta[3]^5)/33862455 - (1737427*Pi^10*zeta[5])/133056083056050 + 
   (28*Pi^2*MZV[3, 5]*zeta[5])/2257497 - (33401*MZV[3, 7]*zeta[5])/
    2133334665 - (46*Pi^4*zeta[3]^2*zeta[5])/101587365 - 
   (64*Pi^2*zeta[3]*zeta[5]^2)/6772491 + (42494*zeta[5]^3)/193939515 + 
   (17522*Pi^8*zeta[7])/1440000898875 - (40*MZV[3, 5]*zeta[7])/205227 - 
   (208*Pi^2*zeta[3]^2*zeta[7])/6772491 - (11153*zeta[3]*zeta[5]*zeta[7])/
    20317473 + (2413639*Pi^6*zeta[9])/549818525025 + 
   (6775*zeta[3]^2*zeta[9])/20317473 - (4122227*Pi^4*zeta[11])/38400023970 - 
   (888451*Pi^2*zeta[13])/406349460 + (132607536289*zeta[15])/4608002876400, 
 csv[{4, 8, 1}, {6, 10, 4}] -> (11*zeta[5]*zeta[11])/5400 - 
   (13*zeta[3]*zeta[13])/47628, csv[{4, 8, 2}, {6, 10, 4}] -> 
  (304*Pi^6*MZV[3, 3, 5])/244873125 + (64*Pi^4*MZV[3, 3, 7])/2332125 + 
   (1736*Pi^2*MZV[3, 3, 9])/1399275 - (153191*MZV[3, 3, 11])/188124750 - 
   (112*Pi^4*MZV[3, 5, 5])/2332125 - (96727*MZV[3, 5, 9])/470311875 + 
   (3724*Pi^2*MZV[5, 3, 7])/2332125 - (187430162*MZV[5, 3, 9])/63492103125 + 
   (849826541*MZV[5, 5, 7])/296296481250 + (16*MZV[1, 1, 3, 6, 6])/51825 - 
   (224*MZV[3, 3, 3, 3, 5])/259125 - varpi[{2, 2}, {6, 14}]/6735960000 + 
   (19947451*Pi^14*zeta[3])/14040008764031250 - (8*Pi^6*MZV[3, 5]*zeta[3])/
    34981875 - (22*Pi^4*MZV[3, 7]*zeta[3])/2332125 - 
   (392*Pi^2*MZV[3, 9]*zeta[3])/1399275 + (16*MZV[3, 11]*zeta[3])/570075 + 
   (16*MZV[3, 3, 5]*zeta[3]^2)/259125 - (7*Pi^8*zeta[3]^3)/524728125 - 
   (16*MZV[3, 5]*zeta[3]^3)/777375 + (2066870822734*Pi^12*zeta[5])/
    24324315183684140625 - (28*Pi^4*MZV[3, 5]*zeta[5])/466425 - 
   (4984*Pi^2*MZV[3, 7]*zeta[5])/2332125 - (319847311*MZV[3, 9]*zeta[5])/
    38095261875 + (32*MZV[1, 1, 4, 6]*zeta[5])/17275 + 
   (16*Pi^6*zeta[3]^2*zeta[5])/5441625 - (4*zeta[3]^4*zeta[5])/31095 - 
   (116*Pi^4*zeta[3]*zeta[5]^2)/2332125 - (3514*Pi^2*zeta[5]^3)/2332125 - 
   (29447818937*Pi^10*zeta[7])/7920004943812500 - 
   (332*Pi^2*MZV[3, 5]*zeta[7])/155475 - (104*MZV[3, 7]*zeta[7])/17275 - 
   (826*Pi^4*zeta[3]^2*zeta[7])/11660625 - 
   (3496*Pi^2*zeta[3]*zeta[5]*zeta[7])/466425 - 
   (8390938591*zeta[5]^2*zeta[7])/63492103125 + (392*zeta[3]*zeta[7]^2)/
    190025 - (48828517357*Pi^8*zeta[9])/1200000749062500 + 
   (53482*MZV[3, 5]*zeta[9])/2332125 - (686*Pi^2*zeta[3]^2*zeta[9])/155475 + 
   (7776*zeta[3]*zeta[5]*zeta[9])/190025 + (250187497981*Pi^6*zeta[11])/
    112000069912500 + (40628*zeta[3]^2*zeta[11])/777375 + 
   (632680608787*Pi^4*zeta[13])/2539684125000 - (179640089177*Pi^2*zeta[15])/
    50793682500 + (157001687*zeta[17])/395518950, 
 csv[{0, 0, 0}, {10, 4, 6}] -> zeta[3]/97773806592000, 
 csv[{0, 0, 1}, {10, 4, 6}] -> 0, csv[{0, 0, 2}, {10, 4, 6}] -> 
  zeta[5]/3103930368000, csv[{0, 0, 3}, {10, 4, 6}] -> 
  zeta[3]^2/271593907200, csv[{0, 0, 4}, {10, 4, 6}] -> 
  -1/11085465600*zeta[7], csv[{0, 1, 0}, {10, 4, 6}] -> 0, 
 csv[{0, 1, 1}, {10, 4, 6}] -> -1/4877604864000*zeta[5], 
 csv[{0, 1, 2}, {10, 4, 6}] -> -1/407390860800*zeta[3]^2, 
 csv[{0, 1, 3}, {10, 4, 6}] -> -1/44341862400*zeta[7], 
 csv[{0, 1, 4}, {10, 4, 6}] -> -1/3233260800*(zeta[3]*zeta[5]), 
 csv[{0, 2, 0}, {10, 4, 6}] -> (73*zeta[5])/170716170240000, 
 csv[{0, 2, 1}, {10, 4, 6}] -> zeta[3]^2/271593907200, 
 csv[{0, 2, 2}, {10, 4, 6}] -> zeta[7]/22170931200, 
 csv[{0, 2, 3}, {10, 4, 6}] -> (zeta[3]*zeta[5])/3233260800, 
 csv[{0, 2, 4}, {10, 4, 6}] -> zeta[9]/3919104000, 
 csv[{1, 0, 0}, {10, 4, 6}] -> 0, csv[{1, 0, 1}, {10, 4, 6}] -> 
  -1/34143234048000*zeta[5], csv[{1, 0, 2}, {10, 4, 6}] -> 
  -1/6518253772800*zeta[3]^2, csv[{1, 0, 3}, {10, 4, 6}] -> 
  zeta[7]/118244966400, csv[{1, 0, 4}, {10, 4, 6}] -> 
  (zeta[3]*zeta[5])/25866086400, csv[{1, 1, 0}, {10, 4, 6}] -> 
  zeta[5]/42679042560000, csv[{1, 1, 1}, {10, 4, 6}] -> 
  zeta[3]^2/4345502515200, csv[{1, 1, 2}, {10, 4, 6}] -> 0, 
 csv[{1, 1, 3}, {10, 4, 6}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{1, 1, 4}, {10, 4, 6}] -> -1/27433728000*zeta[9], 
 csv[{1, 2, 0}, {10, 4, 6}] -> -1/1086375628800*zeta[3]^2, 
 csv[{1, 2, 1}, {10, 4, 6}] -> -1/118244966400*zeta[7], 
 csv[{1, 2, 2}, {10, 4, 6}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{1, 2, 3}, {10, 4, 6}] -> -1/21946982400*zeta[9], 
 csv[{1, 2, 4}, {10, 4, 6}] -> (zeta[3]*zeta[7])/646652160, 
 csv[{2, 0, 0}, {10, 4, 6}] -> zeta[5]/170716170240000, 
 csv[{2, 0, 1}, {10, 4, 6}] -> 0, csv[{2, 0, 2}, {10, 4, 6}] -> 
  -1/620786073600*zeta[7], csv[{2, 0, 3}, {10, 4, 6}] -> 
  (zeta[3]*zeta[5])/90531302400, csv[{2, 0, 4}, {10, 4, 6}] -> 
  zeta[9]/82301184000, csv[{2, 1, 0}, {10, 4, 6}] -> 0, 
 csv[{2, 1, 1}, {10, 4, 6}] -> zeta[7]/1241572147200, 
 csv[{2, 1, 2}, {10, 4, 6}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{2, 1, 3}, {10, 4, 6}] -> zeta[9]/65840947200, 
 csv[{2, 1, 4}, {10, 4, 6}] -> -1/2263282560*(zeta[3]*zeta[7]), 
 csv[{2, 2, 0}, {10, 4, 6}] -> zeta[7]/310393036800, 
 csv[{2, 2, 1}, {10, 4, 6}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{2, 2, 2}, {10, 4, 6}] -> zeta[9]/49380710400, 
 csv[{2, 2, 3}, {10, 4, 6}] -> -1/1810626048*(zeta[3]*zeta[7]), 
 csv[{2, 2, 4}, {10, 4, 6}] -> MZV[3, 3, 5]/314344800 - 
   (Pi^6*zeta[5])/118822334400 + (zeta[3]^2*zeta[5])/125737920 + 
   (Pi^4*zeta[7])/9430344000 + (Pi^2*zeta[9])/41912640 - 
   (20663*zeta[11])/86220288000, csv[{3, 0, 0}, {10, 4, 6}] -> 0, 
 csv[{3, 0, 1}, {10, 4, 6}] -> zeta[7]/2483144294400, 
 csv[{3, 0, 2}, {10, 4, 6}] -> -1/181062604800*(zeta[3]*zeta[5]), 
 csv[{3, 0, 3}, {10, 4, 6}] -> -1/109734912000*zeta[9], 
 csv[{3, 0, 4}, {10, 4, 6}] -> (zeta[3]*zeta[7])/4526565120, 
 csv[{3, 1, 0}, {10, 4, 6}] -> -1/1241572147200*zeta[7], 
 csv[{3, 1, 1}, {10, 4, 6}] -> -1/181062604800*(zeta[3]*zeta[5]), 
 csv[{3, 1, 2}, {10, 4, 6}] -> -1/82301184000*zeta[9], 
 csv[{3, 1, 3}, {10, 4, 6}] -> (zeta[3]*zeta[7])/3621252096, 
 csv[{3, 1, 4}, {10, 4, 6}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (146093*zeta[11])/1207084032000, csv[{3, 2, 0}, {10, 4, 6}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{3, 2, 1}, {10, 4, 6}] -> 
  -1/54867456000*zeta[9], csv[{3, 2, 2}, {10, 4, 6}] -> 
  (zeta[3]*zeta[7])/2715939072, csv[{3, 2, 3}, {10, 4, 6}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (28783*zeta[11])/241416806400, 
 csv[{3, 2, 4}, {10, 4, 6}] -> (zeta[3]*zeta[9])/30792960, 
 csv[{4, 0, 0}, {10, 4, 6}] -> 0, csv[{4, 0, 1}, {10, 4, 6}] -> 
  (zeta[3]*zeta[5])/226328256000, csv[{4, 0, 2}, {10, 4, 6}] -> 
  zeta[9]/82301184000, csv[{4, 0, 3}, {10, 4, 6}] -> 
  -1/4526565120*(zeta[3]*zeta[7]), csv[{4, 0, 4}, {10, 4, 6}] -> 
  MZV[3, 3, 5]/785862000 - (Pi^6*zeta[5])/297055836000 + 
   (zeta[3]^2*zeta[5])/314344800 + (Pi^4*zeta[7])/23575860000 + 
   (Pi^2*zeta[9])/104781600 - (29509*zeta[11])/301771008000, 
 csv[{4, 1, 0}, {10, 4, 6}] -> (zeta[3]*zeta[5])/226328256000, 
 csv[{4, 1, 1}, {10, 4, 6}] -> zeta[9]/54867456000, 
 csv[{4, 1, 2}, {10, 4, 6}] -> -1/3394923840*(zeta[3]*zeta[7]), 
 csv[{4, 1, 3}, {10, 4, 6}] -> MZV[3, 3, 5]/785862000 - 
   (Pi^6*zeta[5])/297055836000 + (zeta[3]^2*zeta[5])/314344800 + 
   (Pi^4*zeta[7])/23575860000 + (Pi^2*zeta[9])/104781600 - 
   (14573*zeta[11])/150885504000, csv[{4, 1, 4}, {10, 4, 6}] -> 
  (zeta[5]*zeta[7])/51321600 - (zeta[3]*zeta[9])/38491200, 
 csv[{4, 2, 0}, {10, 4, 6}] -> zeta[9]/27433728000, 
 csv[{4, 2, 1}, {10, 4, 6}] -> -1/2263282560*(zeta[3]*zeta[7]), 
 csv[{4, 2, 2}, {10, 4, 6}] -> MZV[3, 3, 5]/785862000 - 
   (Pi^6*zeta[5])/297055836000 + (zeta[3]^2*zeta[5])/314344800 + 
   (Pi^4*zeta[7])/23575860000 + (Pi^2*zeta[9])/104781600 - 
   (28541*zeta[11])/301771008000, csv[{4, 2, 3}, {10, 4, 6}] -> 
  -1/102643200*(zeta[5]*zeta[7]) - (zeta[3]*zeta[9])/51321600, 
 csv[{4, 2, 4}, {10, 4, 6}] -> varpi[{6, 2}, {6, 14}]/1414551600000 + 
   (36611*zeta[13])/855520807680, csv[{5, 0, 0}, {10, 4, 6}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{5, 0, 1}, {10, 4, 6}] -> 
  -1/32920473600*zeta[9], csv[{5, 0, 2}, {10, 4, 6}] -> 
  (zeta[3]*zeta[7])/2715939072, csv[{5, 0, 3}, {10, 4, 6}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (29509*zeta[11])/241416806400, 
 csv[{5, 0, 4}, {10, 4, 6}] -> -1/20528640*(zeta[5]*zeta[7]) + 
   (311*zeta[3]*zeta[9])/7544275200, csv[{5, 1, 0}, {10, 4, 6}] -> 
  -1/16460236800*zeta[9], csv[{5, 1, 1}, {10, 4, 6}] -> 
  (zeta[3]*zeta[7])/1810626048, csv[{5, 1, 2}, {10, 4, 6}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 - 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (43*zeta[11])/357654528, 
 csv[{5, 1, 3}, {10, 4, 6}] -> -1/82114560*(zeta[5]*zeta[7]) + 
   (223*zeta[3]*zeta[9])/10059033600, csv[{5, 1, 4}, {10, 4, 6}] -> 
  varpi[{6, 2}, {6, 14}]/1414551600000 + (712633*zeta[13])/4277604038400, 
 csv[{5, 2, 0}, {10, 4, 6}] -> (zeta[3]*zeta[7])/905313024, 
 csv[{5, 2, 1}, {10, 4, 6}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 - (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (28057*zeta[11])/241416806400, csv[{5, 2, 2}, {10, 4, 6}] -> 
  (zeta[5]*zeta[7])/41057280 + (89*zeta[3]*zeta[9])/5029516800, 
 csv[{5, 2, 3}, {10, 4, 6}] -> -1/808315200000*varpi[{6, 2}, {6, 14}] - 
   (334363*zeta[13])/2444345164800, csv[{5, 2, 4}, {10, 4, 6}] -> 
  (-23*zeta[5]*zeta[9])/49896000 - (zeta[3]*zeta[11])/816480, 
 csv[{6, 0, 0}, {10, 4, 6}] -> zeta[9]/5486745600, 
 csv[{6, 0, 1}, {10, 4, 6}] -> -1/905313024*(zeta[3]*zeta[7]), 
 csv[{6, 0, 2}, {10, 4, 6}] -> MZV[3, 3, 5]/314344800 - 
   (Pi^6*zeta[5])/118822334400 + (zeta[3]^2*zeta[5])/125737920 + 
   (Pi^4*zeta[7])/9430344000 + (Pi^2*zeta[9])/41912640 - 
   (29509*zeta[11])/120708403200, csv[{6, 0, 3}, {10, 4, 6}] -> 
  (zeta[5]*zeta[7])/13685760 - (311*zeta[3]*zeta[9])/5029516800, 
 csv[{6, 0, 4}, {10, 4, 6}] -> -1/44008272*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/36673560 + varpi[{6, 2}, {6, 14}]/1414551600000 + 
   (Pi^6*zeta[7])/10396954260 + (zeta[3]^2*zeta[7])/6286896 + 
   (Pi^4*zeta[9])/1980372240 - (Pi^2*zeta[11])/6858432 + 
   (1656461*zeta[13])/2138802019200, csv[{6, 1, 0}, {10, 4, 6}] -> 
  -1/452656512*(zeta[3]*zeta[7]), csv[{6, 1, 1}, {10, 4, 6}] -> 
  MZV[3, 3, 5]/314344800 - (Pi^6*zeta[5])/118822334400 + 
   (zeta[3]^2*zeta[5])/125737920 + (Pi^4*zeta[7])/9430344000 + 
   (Pi^2*zeta[9])/41912640 - (28783*zeta[11])/120708403200, 
 csv[{6, 1, 2}, {10, 4, 6}] -> (-179*zeta[3]*zeta[9])/7544275200, 
 csv[{6, 1, 3}, {10, 4, 6}] -> MZV[3, 3, 7]/176033088 - 
   MZV[3, 5, 5]/146694240 - varpi[{6, 2}, {6, 14}]/808315200000 - 
   (Pi^6*zeta[7])/41587817040 - (zeta[3]^2*zeta[7])/25147584 - 
   (Pi^4*zeta[9])/7921488960 + (Pi^2*zeta[11])/27433728 - 
   (94859*zeta[13])/213880201920, csv[{6, 1, 4}, {10, 4, 6}] -> 
  (41*zeta[5]*zeta[9])/49896000 + (zeta[3]*zeta[11])/408240, 
 csv[{6, 2, 0}, {10, 4, 6}] -> MZV[3, 3, 5]/314344800 - 
   (Pi^6*zeta[5])/118822334400 + (zeta[3]^2*zeta[5])/125737920 + 
   (Pi^4*zeta[7])/9430344000 + (Pi^2*zeta[9])/41912640 - 
   (5321*zeta[11])/24141680640, csv[{6, 2, 1}, {10, 4, 6}] -> 
  -1/13685760*(zeta[5]*zeta[7]) - (443*zeta[3]*zeta[9])/15088550400, 
 csv[{6, 2, 2}, {10, 4, 6}] -> -1/264049632*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/220041360 + varpi[{6, 2}, {6, 14}]/303118200000 + 
   (Pi^6*zeta[7])/62381725560 + (zeta[3]^2*zeta[7])/37721376 + 
   (Pi^4*zeta[9])/11882233440 - (Pi^2*zeta[11])/41150592 + 
   (1328213*zeta[13])/2333238566400, csv[{6, 2, 3}, {10, 4, 6}] -> 
  (zeta[5]*zeta[9])/3564000 + (zeta[3]*zeta[11])/1632960, 
 csv[{6, 2, 4}, {10, 4, 6}] -> (-4*Pi^4*MZV[3, 3, 5])/142222311 - 
   (4*Pi^2*MZV[3, 3, 7])/47407437 + (853*MZV[3, 3, 9])/2560001598 + 
   (4*Pi^2*MZV[3, 5, 5])/33862455 + (17599*MZV[5, 3, 7])/59733370620 - 
   (4*MZV[1, 1, 3, 4, 6])/15802479 + varpi[{4, 2}, {6, 14}]/303118200000 - 
   (362993*Pi^12*zeta[3])/33022100613001500 + (8*Pi^4*MZV[3, 5]*zeta[3])/
    711111555 + (4*Pi^2*MZV[3, 7]*zeta[3])/15802479 - 
   (116*MZV[3, 9]*zeta[3])/142222311 - (4*MZV[1, 1, 4, 6]*zeta[3])/15802479 - 
   (2*Pi^6*zeta[3]^3)/4977780885 + (4*zeta[3]^5)/237037185 + 
   (1737427*Pi^10*zeta[5])/3725570325569400 - (Pi^2*MZV[3, 5]*zeta[5])/
    2257497 + (33401*MZV[3, 7]*zeta[5])/59733370620 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/1422223110 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    47407437 - (21247*zeta[5]^3)/2715153210 - (8761*Pi^8*zeta[7])/
    20160012584250 + (10*MZV[3, 5]*zeta[7])/1436589 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/47407437 - (4049*zeta[3]*zeta[5]*zeta[7])/
    568889244 - (2413639*Pi^6*zeta[9])/15394918700700 - 
   (6775*zeta[3]^2*zeta[9])/568889244 + (4122227*Pi^4*zeta[11])/
    1075200671160 + (888451*Pi^2*zeta[13])/11377784880 - 
   (270843719459*zeta[15])/258048161078400, csv[{7, 0, 0}, {10, 4, 6}] -> 
  (zeta[3]*zeta[7])/129330432, csv[{7, 0, 1}, {10, 4, 6}] -> 
  -1/89812800*MZV[3, 3, 5] + (Pi^6*zeta[5])/33949238400 - 
   (zeta[3]^2*zeta[5])/35925120 - (Pi^4*zeta[7])/2694384000 - 
   (Pi^2*zeta[9])/11975040 + (29509*zeta[11])/34488115200, 
 csv[{7, 0, 2}, {10, 4, 6}] -> (-7*zeta[5]*zeta[7])/41057280 + 
   (311*zeta[3]*zeta[9])/2155507200, csv[{7, 0, 3}, {10, 4, 6}] -> 
  MZV[3, 3, 7]/25147584 - MZV[3, 5, 5]/20956320 - 
   varpi[{6, 2}, {6, 14}]/808315200000 - (Pi^6*zeta[7])/5941116720 - 
   (zeta[3]^2*zeta[7])/3592512 - (Pi^4*zeta[9])/1131641280 + 
   (Pi^2*zeta[11])/3919104 - (1656461*zeta[13])/1222172582400, 
 csv[{7, 0, 4}, {10, 4, 6}] -> (-73*zeta[5]*zeta[9])/7128000 + 
   (29*zeta[3]*zeta[11])/8164800, csv[{7, 1, 0}, {10, 4, 6}] -> 
  -1/89812800*MZV[3, 3, 5] + (Pi^6*zeta[5])/33949238400 - 
   (zeta[3]^2*zeta[5])/35925120 - (Pi^4*zeta[7])/2694384000 - 
   (Pi^2*zeta[9])/11975040 + (28057*zeta[11])/34488115200, 
 csv[{7, 1, 1}, {10, 4, 6}] -> (7*zeta[5]*zeta[7])/82114560 + 
   (47*zeta[3]*zeta[9])/4311014400, csv[{7, 1, 2}, {10, 4, 6}] -> 
  -1/37721376*MZV[3, 3, 7] + MZV[3, 5, 5]/31434480 + 
   varpi[{6, 2}, {6, 14}]/303118200000 + (Pi^6*zeta[7])/8911675080 + 
   (zeta[3]^2*zeta[7])/5388768 + (Pi^4*zeta[9])/1697461920 - 
   (Pi^2*zeta[11])/5878656 + (5450821*zeta[13])/3666517747200, 
 csv[{7, 1, 3}, {10, 4, 6}] -> (zeta[5]*zeta[9])/891000 - 
   (169*zeta[3]*zeta[11])/32659200, csv[{7, 1, 4}, {10, 4, 6}] -> 
  (2*Pi^4*MZV[3, 3, 5])/20317473 + (2*Pi^2*MZV[3, 3, 7])/6772491 - 
   (853*MZV[3, 3, 9])/731429028 - (14*Pi^2*MZV[3, 5, 5])/33862455 - 
   (17599*MZV[5, 3, 7])/17066677320 + (2*MZV[1, 1, 3, 4, 6])/2257497 + 
   varpi[{4, 2}, {6, 14}]/303118200000 + (362993*Pi^12*zeta[3])/
    9434885889429000 - (4*Pi^4*MZV[3, 5]*zeta[3])/101587365 - 
   (2*Pi^2*MZV[3, 7]*zeta[3])/2257497 + (58*MZV[3, 9]*zeta[3])/20317473 + 
   (2*MZV[1, 1, 4, 6]*zeta[3])/2257497 + (Pi^6*zeta[3]^3)/711111555 - 
   (2*zeta[3]^5)/33862455 - (1737427*Pi^10*zeta[5])/1064448664448400 + 
   (7*Pi^2*MZV[3, 5]*zeta[5])/4514994 - (33401*MZV[3, 7]*zeta[5])/
    17066677320 - (23*Pi^4*zeta[3]^2*zeta[5])/406349460 - 
   (8*Pi^2*zeta[3]*zeta[5]^2)/6772491 + (21247*zeta[5]^3)/775758060 + 
   (8761*Pi^8*zeta[7])/5760003595500 - (5*MZV[3, 5]*zeta[7])/205227 - 
   (26*Pi^2*zeta[3]^2*zeta[7])/6772491 + (4049*zeta[3]*zeta[5]*zeta[7])/
    162539784 + (2413639*Pi^6*zeta[9])/4398548200200 + 
   (6775*zeta[3]^2*zeta[9])/162539784 - (4122227*Pi^4*zeta[11])/
    307200191760 - (888451*Pi^2*zeta[13])/3250795680 + 
   (529494332707*zeta[15])/147456092044800, csv[{7, 2, 0}, {10, 4, 6}] -> 
  (7*zeta[5]*zeta[7])/20528640 + (zeta[3]*zeta[9])/5443200, 
 csv[{7, 2, 1}, {10, 4, 6}] -> MZV[3, 3, 7]/25147584 - 
   MZV[3, 5, 5]/20956320 - varpi[{6, 2}, {6, 14}]/67359600000 - 
   (Pi^6*zeta[7])/5941116720 - (zeta[3]^2*zeta[7])/3592512 - 
   (Pi^4*zeta[9])/1131641280 + (Pi^2*zeta[11])/3919104 - 
   (566933*zeta[13])/162956344320, csv[{7, 2, 2}, {10, 4, 6}] -> 
  -1/712800*(zeta[5]*zeta[9]) + (11*zeta[3]*zeta[11])/5443200, 
 csv[{7, 2, 3}, {10, 4, 6}] -> -1/134719200000*varpi[{4, 2}, {6, 14}] + 
   (123162689*zeta[15])/2978910950400, csv[{7, 2, 4}, {10, 4, 6}] -> 
  (-11*zeta[5]*zeta[11])/21600 - (13*zeta[3]*zeta[13])/136080, 
 csv[{8, 0, 0}, {10, 4, 6}] -> MZV[3, 3, 5]/11226600 - 
   (Pi^6*zeta[5])/4243654800 + (zeta[3]^2*zeta[5])/4490640 + 
   (Pi^4*zeta[7])/336798000 + (Pi^2*zeta[9])/1496880 - 
   (29509*zeta[11])/4311014400, csv[{8, 0, 1}, {10, 4, 6}] -> 
  (7*zeta[5]*zeta[7])/10264320 - (311*zeta[3]*zeta[9])/538876800, 
 csv[{8, 0, 2}, {10, 4, 6}] -> -1/9430344*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/7858620 + varpi[{6, 2}, {6, 14}]/303118200000 + 
   (Pi^6*zeta[7])/2227918770 + (zeta[3]^2*zeta[7])/1347192 + 
   (Pi^4*zeta[9])/424365480 - (Pi^2*zeta[11])/1469664 + 
   (1656461*zeta[13])/458314718400, csv[{8, 0, 3}, {10, 4, 6}] -> 
  (73*zeta[5]*zeta[9])/3564000 - (29*zeta[3]*zeta[11])/4082400, 
 csv[{8, 0, 4}, {10, 4, 6}] -> (-736*Pi^4*MZV[3, 3, 5])/711111555 - 
   (736*Pi^2*MZV[3, 3, 7])/237037185 - (1027*MZV[3, 3, 9])/1280000799 + 
   (736*Pi^2*MZV[3, 5, 5])/169312275 - (471167*MZV[5, 3, 7])/149333426550 - 
   (736*MZV[1, 1, 3, 4, 6])/79012395 + varpi[{4, 2}, {6, 14}]/303118200000 - 
   (16697678*Pi^12*zeta[3])/41277625766251875 + (1472*Pi^4*MZV[3, 5]*zeta[3])/
    3555557775 + (736*Pi^2*MZV[3, 7]*zeta[3])/79012395 - 
   (21344*MZV[3, 9]*zeta[3])/711111555 - (736*MZV[1, 1, 4, 6]*zeta[3])/
    79012395 - (368*Pi^6*zeta[3]^3)/24888904425 + 
   (736*zeta[3]^5)/1185185925 + (82011917*Pi^10*zeta[5])/4656962906961750 - 
   (184*Pi^2*MZV[3, 5]*zeta[5])/11287485 + (1954501*MZV[3, 7]*zeta[5])/
    74666713275 + (2116*Pi^4*zeta[3]^2*zeta[5])/3555557775 + 
   (2944*Pi^2*zeta[3]*zeta[5]^2)/237037185 - (3947453*zeta[5]^3)/
    13575766050 + (30098*Pi^8*zeta[7])/50400031460625 + 
   (368*MZV[3, 5]*zeta[7])/1436589 + (9568*Pi^2*zeta[3]^2*zeta[7])/
    237037185 - (102643*zeta[3]*zeta[5]*zeta[7])/711111555 - 
   (110039264*Pi^6*zeta[9])/19243648375875 - (372467*zeta[3]^2*zeta[9])/
    1422223110 + (307088591*Pi^4*zeta[11])/2688001677900 + 
   (3695399*Pi^2*zeta[13])/9481487400 - (6947537626709*zeta[15])/
    645120402696000, csv[{8, 1, 0}, {10, 4, 6}] -> 
  (-7*zeta[5]*zeta[7])/5132160 + (zeta[3]*zeta[9])/2041200, 
 csv[{8, 1, 1}, {10, 4, 6}] -> MZV[3, 3, 7]/6286896 - MZV[3, 5, 5]/5239080 - 
   varpi[{6, 2}, {6, 14}]/67359600000 - (Pi^6*zeta[7])/1485279180 - 
   (zeta[3]^2*zeta[7])/898128 - (Pi^4*zeta[9])/282910320 + 
   (Pi^2*zeta[11])/979776 - (56407*zeta[13])/7274836800, 
 csv[{8, 1, 2}, {10, 4, 6}] -> (-7*zeta[5]*zeta[9])/712800 + 
   (11*zeta[3]*zeta[11])/680400, csv[{8, 1, 3}, {10, 4, 6}] -> 
  (4*Pi^4*MZV[3, 3, 5])/64646505 + (4*Pi^2*MZV[3, 3, 7])/21548835 + 
   (131*MZV[3, 3, 9])/51717204 - (4*Pi^2*MZV[3, 5, 5])/15392025 + 
   (17203*MZV[5, 3, 7])/6033673800 + (4*MZV[1, 1, 3, 4, 6])/7182945 - 
   varpi[{4, 2}, {6, 14}]/134719200000 + (362993*Pi^12*zeta[3])/
    15010045733182500 - (8*Pi^4*MZV[3, 5]*zeta[3])/323232525 - 
   (4*Pi^2*MZV[3, 7]*zeta[3])/7182945 + (116*MZV[3, 9]*zeta[3])/64646505 + 
   (4*MZV[1, 1, 4, 6]*zeta[3])/7182945 + (2*Pi^6*zeta[3]^3)/2262627675 - 
   (4*zeta[3]^5)/107744175 - (160621*Pi^10*zeta[5])/141120088089750 + 
   (Pi^2*MZV[3, 5]*zeta[5])/1026135 - (3967*MZV[3, 7]*zeta[5])/1508418450 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/646465050 - (16*Pi^2*zeta[3]*zeta[5]^2)/
    21548835 + (9827*zeta[5]^3)/548515800 - (4874*Pi^8*zeta[7])/
    1527273680625 - (2*MZV[3, 5]*zeta[7])/130599 - 
   (52*Pi^2*zeta[3]^2*zeta[7])/21548835 - (296*zeta[3]*zeta[5]*zeta[7])/
    21548835 + (9563*Pi^6*zeta[9])/28797079500 - 
   (9253*zeta[3]^2*zeta[9])/517172040 - (187199*Pi^4*zeta[11])/108606128400 + 
   (4645943*Pi^2*zeta[13])/10343440800 - (29254454591*zeta[15])/
    6516367704000, csv[{8, 1, 4}, {10, 4, 6}] -> 
  (-7*zeta[7]*zeta[9])/3240 + (11*zeta[5]*zeta[11])/5400 + 
   (13*zeta[3]*zeta[13])/17010, csv[{8, 2, 0}, {10, 4, 6}] -> 
  -1/1571724*MZV[3, 3, 7] + MZV[3, 5, 5]/1309770 + 
   varpi[{6, 2}, {6, 14}]/6735960000 + (Pi^6*zeta[7])/371319795 + 
   (zeta[3]^2*zeta[7])/224532 + (Pi^4*zeta[9])/70727580 - 
   (Pi^2*zeta[11])/244944 + (4414061*zeta[13])/101847715200, 
 csv[{8, 2, 1}, {10, 4, 6}] -> (zeta[5]*zeta[9])/64800 - 
   (11*zeta[3]*zeta[11])/453600, csv[{8, 2, 2}, {10, 4, 6}] -> 
  (-8*Pi^4*MZV[3, 3, 5])/193939515 - (8*Pi^2*MZV[3, 3, 7])/64646505 - 
   (131*MZV[3, 3, 9])/77575806 + (8*Pi^2*MZV[3, 5, 5])/46176075 - 
   (17203*MZV[5, 3, 7])/9050510700 - (8*MZV[1, 1, 3, 4, 6])/21548835 + 
   varpi[{4, 2}, {6, 14}]/40415760000 - (362993*Pi^12*zeta[3])/
    22515068599773750 + (16*Pi^4*MZV[3, 5]*zeta[3])/969697575 + 
   (8*Pi^2*MZV[3, 7]*zeta[3])/21548835 - (232*MZV[3, 9]*zeta[3])/193939515 - 
   (8*MZV[1, 1, 4, 6]*zeta[3])/21548835 - (4*Pi^6*zeta[3]^3)/6787883025 + 
   (8*zeta[3]^5)/323232525 + (160621*Pi^10*zeta[5])/211680132134625 - 
   (2*Pi^2*MZV[3, 5]*zeta[5])/3078405 + (3967*MZV[3, 7]*zeta[5])/2262627675 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/969697575 + (32*Pi^2*zeta[3]*zeta[5]^2)/
    64646505 - (9827*zeta[5]^3)/822773700 + (9748*Pi^8*zeta[7])/
    4581821041875 + (4*MZV[3, 5]*zeta[7])/391797 + 
   (104*Pi^2*zeta[3]^2*zeta[7])/64646505 + (592*zeta[3]*zeta[5]*zeta[7])/
    64646505 - (9563*Pi^6*zeta[9])/43195619250 + 
   (9253*zeta[3]^2*zeta[9])/775758060 + (187199*Pi^4*zeta[11])/162909192600 - 
   (4645943*Pi^2*zeta[13])/15515161200 + (112707124249*zeta[15])/
    39098206224000, csv[{8, 2, 3}, {10, 4, 6}] -> 
  (7*zeta[7]*zeta[9])/6480 - (13*zeta[3]*zeta[13])/68040, 
 csv[{8, 2, 4}, {10, 4, 6}] -> (-304*Pi^6*MZV[3, 3, 5])/244873125 - 
   (64*Pi^4*MZV[3, 3, 7])/2332125 - (1736*Pi^2*MZV[3, 3, 9])/1399275 + 
   (153191*MZV[3, 3, 11])/188124750 + (112*Pi^4*MZV[3, 5, 5])/2332125 + 
   (96727*MZV[3, 5, 9])/470311875 - (3724*Pi^2*MZV[5, 3, 7])/2332125 + 
   (63173479*MZV[5, 3, 9])/21164034375 - (146166686*MZV[5, 5, 7])/
    49382746875 - (16*MZV[1, 1, 3, 6, 6])/51825 + 
   (224*MZV[3, 3, 3, 3, 5])/259125 + varpi[{2, 2}, {6, 14}]/6735960000 - 
   (19947451*Pi^14*zeta[3])/14040008764031250 + (8*Pi^6*MZV[3, 5]*zeta[3])/
    34981875 + (22*Pi^4*MZV[3, 7]*zeta[3])/2332125 + 
   (392*Pi^2*MZV[3, 9]*zeta[3])/1399275 - (16*MZV[3, 11]*zeta[3])/570075 - 
   (16*MZV[3, 3, 5]*zeta[3]^2)/259125 + (7*Pi^8*zeta[3]^3)/524728125 + 
   (16*MZV[3, 5]*zeta[3]^3)/777375 - (14405269547*Pi^12*zeta[5])/
    165471531861796875 + (28*Pi^4*MZV[3, 5]*zeta[5])/466425 + 
   (4984*Pi^2*MZV[3, 7]*zeta[5])/2332125 + (108009287*MZV[3, 9]*zeta[5])/
    12698420625 - (32*MZV[1, 1, 4, 6]*zeta[5])/17275 - 
   (16*Pi^6*zeta[3]^2*zeta[5])/5441625 + (4*zeta[3]^4*zeta[5])/31095 + 
   (116*Pi^4*zeta[3]*zeta[5]^2)/2332125 + (3514*Pi^2*zeta[5]^3)/2332125 + 
   (9827087779*Pi^10*zeta[7])/2640001647937500 + (332*Pi^2*MZV[3, 5]*zeta[7])/
    155475 + (104*MZV[3, 7]*zeta[7])/17275 + (826*Pi^4*zeta[3]^2*zeta[7])/
    11660625 + (3496*Pi^2*zeta[3]*zeta[5]*zeta[7])/466425 + 
   (2823456347*zeta[5]^2*zeta[7])/21164034375 - (392*zeta[3]*zeta[7]^2)/
    190025 + (5459299723*Pi^8*zeta[9])/133333416562500 - 
   (15524*MZV[3, 5]*zeta[9])/777375 + (686*Pi^2*zeta[3]^2*zeta[9])/155475 - 
   (285962*zeta[3]*zeta[5]*zeta[9])/5130675 - (83443212227*Pi^6*zeta[11])/
    37333356637500 - (40628*zeta[3]^2*zeta[11])/777375 - 
   (105523759927*Pi^4*zeta[13])/423280687500 + (59644525409*Pi^2*zeta[15])/
    16931227500 - (3960826991*zeta[17])/15820758000, 
 csv[{0, 0, 0}, {10, 6, 4}] -> -1/152092588032000*zeta[3], 
 csv[{0, 0, 1}, {10, 6, 4}] -> 0, csv[{0, 0, 2}, {10, 6, 4}] -> 
  -1/2327947776000*zeta[5], csv[{0, 1, 0}, {10, 6, 4}] -> 0, 
 csv[{0, 1, 1}, {10, 6, 4}] -> zeta[5]/4655895552000, 
 csv[{0, 1, 2}, {10, 6, 4}] -> -1/271593907200*zeta[3]^2, 
 csv[{0, 2, 0}, {10, 6, 4}] -> -1/2327947776000*zeta[5], 
 csv[{0, 2, 1}, {10, 6, 4}] -> zeta[3]^2/407390860800, 
 csv[{0, 2, 2}, {10, 6, 4}] -> -1/22170931200*zeta[7], 
 csv[{0, 3, 0}, {10, 6, 4}] -> -1/271593907200*zeta[3]^2, 
 csv[{0, 3, 1}, {10, 6, 4}] -> zeta[7]/44341862400, 
 csv[{0, 3, 2}, {10, 6, 4}] -> -1/3233260800*(zeta[3]*zeta[5]), 
 csv[{0, 4, 0}, {10, 6, 4}] -> zeta[7]/11085465600, 
 csv[{0, 4, 1}, {10, 6, 4}] -> (zeta[3]*zeta[5])/3233260800, 
 csv[{0, 4, 2}, {10, 6, 4}] -> zeta[9]/2351462400, 
 csv[{1, 0, 0}, {10, 6, 4}] -> 0, csv[{1, 0, 1}, {10, 6, 4}] -> 
  -1/37247164416000*zeta[5], csv[{1, 0, 2}, {10, 6, 4}] -> 
  zeta[3]^2/1086375628800, csv[{1, 1, 0}, {10, 6, 4}] -> 
  zeta[5]/18623582208000, csv[{1, 1, 1}, {10, 6, 4}] -> 
  -1/4345502515200*zeta[3]^2, csv[{1, 1, 2}, {10, 6, 4}] -> 
  zeta[7]/118244966400, csv[{1, 2, 0}, {10, 6, 4}] -> 
  zeta[3]^2/6518253772800, csv[{1, 2, 1}, {10, 6, 4}] -> 0, 
 csv[{1, 2, 2}, {10, 6, 4}] -> (zeta[3]*zeta[5])/25866086400, 
 csv[{1, 3, 0}, {10, 6, 4}] -> -1/118244966400*zeta[7], 
 csv[{1, 3, 1}, {10, 6, 4}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{1, 3, 2}, {10, 6, 4}] -> -1/16460236800*zeta[9], 
 csv[{1, 4, 0}, {10, 6, 4}] -> -1/25866086400*(zeta[3]*zeta[5]), 
 csv[{1, 4, 1}, {10, 6, 4}] -> -1/10973491200*zeta[9], 
 csv[{1, 4, 2}, {10, 6, 4}] -> zeta[5]^2/615859200, 
 csv[{2, 0, 0}, {10, 6, 4}] -> -1/65182537728000*zeta[5], 
 csv[{2, 0, 1}, {10, 6, 4}] -> 0, csv[{2, 0, 2}, {10, 6, 4}] -> 
  -1/310393036800*zeta[7], csv[{2, 1, 0}, {10, 6, 4}] -> 0, 
 csv[{2, 1, 1}, {10, 6, 4}] -> -1/1241572147200*zeta[7], 
 csv[{2, 1, 2}, {10, 6, 4}] -> -1/90531302400*(zeta[3]*zeta[5]), 
 csv[{2, 2, 0}, {10, 6, 4}] -> zeta[7]/620786073600, 
 csv[{2, 2, 1}, {10, 6, 4}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{2, 2, 2}, {10, 6, 4}] -> zeta[9]/49380710400, 
 csv[{2, 3, 0}, {10, 6, 4}] -> (zeta[3]*zeta[5])/90531302400, 
 csv[{2, 3, 1}, {10, 6, 4}] -> zeta[9]/32920473600, 
 csv[{2, 3, 2}, {10, 6, 4}] -> -1/2155507200*zeta[5]^2, 
 csv[{2, 4, 0}, {10, 6, 4}] -> zeta[9]/16460236800, 
 csv[{2, 4, 1}, {10, 6, 4}] -> -1/1437004800*zeta[5]^2, 
 csv[{2, 4, 2}, {10, 6, 4}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 + (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (8867*zeta[11])/72425041920, csv[{3, 0, 0}, {10, 6, 4}] -> 0, 
 csv[{3, 0, 1}, {10, 6, 4}] -> zeta[7]/1241572147200, 
 csv[{3, 0, 2}, {10, 6, 4}] -> (zeta[3]*zeta[5])/181062604800, 
 csv[{3, 1, 0}, {10, 6, 4}] -> -1/2483144294400*zeta[7], 
 csv[{3, 1, 1}, {10, 6, 4}] -> -1/181062604800*(zeta[3]*zeta[5]), 
 csv[{3, 1, 2}, {10, 6, 4}] -> -1/82301184000*zeta[9], 
 csv[{3, 2, 0}, {10, 6, 4}] -> -1/181062604800*(zeta[3]*zeta[5]), 
 csv[{3, 2, 1}, {10, 6, 4}] -> -1/54867456000*zeta[9], 
 csv[{3, 2, 2}, {10, 6, 4}] -> zeta[5]^2/4311014400, 
 csv[{3, 3, 0}, {10, 6, 4}] -> -1/27433728000*zeta[9], 
 csv[{3, 3, 1}, {10, 6, 4}] -> zeta[5]^2/2874009600, 
 csv[{3, 3, 2}, {10, 6, 4}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 - (zeta[3]^2*zeta[5])/502951680 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (44027*zeta[11])/724250419200, csv[{3, 4, 0}, {10, 6, 4}] -> 
  zeta[5]^2/1437004800, csv[{3, 4, 1}, {10, 6, 4}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (44951*zeta[11])/724250419200, 
 csv[{3, 4, 2}, {10, 6, 4}] -> (zeta[5]*zeta[7])/20528640 + 
   (zeta[3]*zeta[9])/114307200, csv[{4, 0, 0}, {10, 6, 4}] -> 0, 
 csv[{4, 0, 1}, {10, 6, 4}] -> (zeta[3]*zeta[5])/226328256000, 
 csv[{4, 0, 2}, {10, 6, 4}] -> zeta[9]/82301184000, 
 csv[{4, 1, 0}, {10, 6, 4}] -> (zeta[3]*zeta[5])/226328256000, 
 csv[{4, 1, 1}, {10, 6, 4}] -> zeta[9]/54867456000, 
 csv[{4, 1, 2}, {10, 6, 4}] -> -1/5388768000*zeta[5]^2, 
 csv[{4, 2, 0}, {10, 6, 4}] -> zeta[9]/27433728000, 
 csv[{4, 2, 1}, {10, 6, 4}] -> -1/3592512000*zeta[5]^2, 
 csv[{4, 2, 2}, {10, 6, 4}] -> -1/1571724000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/594111672000 + (zeta[3]^2*zeta[5])/628689600 - 
   (Pi^4*zeta[7])/47151720000 - (Pi^2*zeta[9])/209563200 + 
   (14573*zeta[11])/301771008000, csv[{4, 3, 0}, {10, 6, 4}] -> 
  -1/1796256000*zeta[5]^2, csv[{4, 3, 1}, {10, 6, 4}] -> 
  -1/1571724000*MZV[3, 3, 5] + (Pi^6*zeta[5])/594111672000 + 
   (zeta[3]^2*zeta[5])/628689600 - (Pi^4*zeta[7])/47151720000 - 
   (Pi^2*zeta[9])/209563200 + (44489*zeta[11])/905313024000, 
 csv[{4, 3, 2}, {10, 6, 4}] -> -1/34214400*(zeta[5]*zeta[7]) - 
   (zeta[3]*zeta[9])/114307200, csv[{4, 4, 0}, {10, 6, 4}] -> 
  -1/1571724000*MZV[3, 3, 5] + (Pi^6*zeta[5])/594111672000 + 
   (zeta[3]^2*zeta[5])/628689600 - (Pi^4*zeta[7])/47151720000 - 
   (Pi^2*zeta[9])/209563200 + (46799*zeta[11])/905313024000, 
 csv[{4, 4, 1}, {10, 6, 4}] -> -1/25660800*(zeta[5]*zeta[7]), 
 csv[{4, 4, 2}, {10, 6, 4}] -> -1/187110000*MZV[3, 5, 5] - 
   (MZV[3, 5]*zeta[5])/37422000 + (zeta[3]*zeta[5]^2)/7484400 - 
   (Pi^4*zeta[9])/673596000 - (Pi^2*zeta[11])/8164800 + 
   (38743181*zeta[13])/24824257920000, csv[{5, 0, 0}, {10, 6, 4}] -> 
  -1/181062604800*(zeta[3]*zeta[5]), csv[{5, 0, 1}, {10, 6, 4}] -> 
  -1/32920473600*zeta[9], csv[{5, 0, 2}, {10, 6, 4}] -> zeta[5]^2/4311014400, 
 csv[{5, 1, 0}, {10, 6, 4}] -> -1/16460236800*zeta[9], 
 csv[{5, 1, 1}, {10, 6, 4}] -> zeta[5]^2/2874009600, 
 csv[{5, 1, 2}, {10, 6, 4}] -> MZV[3, 3, 5]/1257379200 - 
   (Pi^6*zeta[5])/475289337600 - (zeta[3]^2*zeta[5])/502951680 + 
   (Pi^4*zeta[7])/37721376000 + (Pi^2*zeta[9])/167650560 - 
   (43411*zeta[11])/724250419200, csv[{5, 2, 0}, {10, 6, 4}] -> 
  zeta[5]^2/1437004800, csv[{5, 2, 1}, {10, 6, 4}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (44027*zeta[11])/724250419200, 
 csv[{5, 2, 2}, {10, 6, 4}] -> (zeta[5]*zeta[7])/41057280 + 
   (zeta[3]*zeta[9])/76204800, csv[{5, 3, 0}, {10, 6, 4}] -> 
  MZV[3, 3, 5]/1257379200 - (Pi^6*zeta[5])/475289337600 - 
   (zeta[3]^2*zeta[5])/502951680 + (Pi^4*zeta[7])/37721376000 + 
   (Pi^2*zeta[9])/167650560 - (1835*zeta[11])/28970016768, 
 csv[{5, 3, 1}, {10, 6, 4}] -> (zeta[5]*zeta[7])/27371520 + 
   (zeta[3]*zeta[9])/457228800, csv[{5, 3, 2}, {10, 6, 4}] -> 
  MZV[3, 5, 5]/149688000 + (MZV[3, 5]*zeta[5])/29937600 - 
   (zeta[3]*zeta[5]^2)/5987520 + (Pi^4*zeta[9])/538876800 + 
   (Pi^2*zeta[11])/6531840 - (767435951*zeta[13])/417047533056000, 
 csv[{5, 4, 0}, {10, 6, 4}] -> (zeta[5]*zeta[7])/20528640 - 
   (zeta[3]*zeta[9])/114307200, csv[{5, 4, 1}, {10, 6, 4}] -> 
  (-83947*zeta[13])/379134120960, csv[{5, 4, 2}, {10, 6, 4}] -> 
  (zeta[5]*zeta[9])/2721600 + (zeta[3]*zeta[11])/816480, 
 csv[{6, 0, 0}, {10, 6, 4}] -> zeta[9]/5486745600, 
 csv[{6, 0, 1}, {10, 6, 4}] -> -1/1437004800*zeta[5]^2, 
 csv[{6, 0, 2}, {10, 6, 4}] -> -1/628689600*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/237644668800 + (zeta[3]^2*zeta[5])/251475840 - 
   (Pi^4*zeta[7])/18860688000 - (Pi^2*zeta[9])/83825280 + 
   (43103*zeta[11])/362125209600, csv[{6, 1, 0}, {10, 6, 4}] -> 
  -1/718502400*zeta[5]^2, csv[{6, 1, 1}, {10, 6, 4}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 + 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (8713*zeta[11])/72425041920, 
 csv[{6, 1, 2}, {10, 6, 4}] -> -1/41057280*(zeta[5]*zeta[7]) - 
   (zeta[3]*zeta[9])/32659200, csv[{6, 2, 0}, {10, 6, 4}] -> 
  -1/628689600*MZV[3, 3, 5] + (Pi^6*zeta[5])/237644668800 + 
   (zeta[3]^2*zeta[5])/251475840 - (Pi^4*zeta[7])/18860688000 - 
   (Pi^2*zeta[9])/83825280 + (44951*zeta[11])/362125209600, 
 csv[{6, 2, 1}, {10, 6, 4}] -> -1/20528640*(zeta[5]*zeta[7]) - 
   (zeta[3]*zeta[9])/114307200, csv[{6, 2, 2}, {10, 6, 4}] -> 
  MZV[3, 3, 7]/264049632 - (197*MZV[3, 5, 5])/11002068000 - 
   (MZV[3, 5]*zeta[5])/14968800 + (zeta[3]*zeta[5]^2)/2993760 - 
   (Pi^6*zeta[7])/62381725560 - (zeta[3]^2*zeta[7])/37721376 - 
   (41*Pi^4*zeta[9])/10802030400 - (29*Pi^2*zeta[11])/102876480 + 
   (42905665213*zeta[13])/13136997291264000, csv[{6, 3, 0}, {10, 6, 4}] -> 
  -1/13685760*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/76204800, 
 csv[{6, 3, 1}, {10, 6, 4}] -> -1/176033088*MZV[3, 3, 7] + 
   MZV[3, 5, 5]/146694240 + (Pi^6*zeta[7])/41587817040 + 
   (zeta[3]^2*zeta[7])/25147584 + (Pi^4*zeta[9])/7921488960 - 
   (Pi^2*zeta[11])/27433728 + (78767*zeta[13])/126743823360, 
 csv[{6, 3, 2}, {10, 6, 4}] -> -1/1360800*(zeta[5]*zeta[9]) - 
   (zeta[3]*zeta[11])/544320, csv[{6, 4, 0}, {10, 6, 4}] -> 
  MZV[3, 3, 7]/44008272 - MZV[3, 5, 5]/36673560 - 
   (Pi^6*zeta[7])/10396954260 - (zeta[3]^2*zeta[7])/6286896 - 
   (Pi^4*zeta[9])/1980372240 + (Pi^2*zeta[11])/6858432 - 
   (50680723*zeta[13])/43789990970880, csv[{6, 4, 1}, {10, 6, 4}] -> 
  (zeta[5]*zeta[9])/2721600, csv[{6, 4, 2}, {10, 6, 4}] -> 
  -1/992970316800*varpi[{3, 3}, {4, 16}] - (4176857*zeta[15])/46940414976, 
 csv[{7, 0, 0}, {10, 6, 4}] -> zeta[5]^2/205286400, 
 csv[{7, 0, 1}, {10, 6, 4}] -> MZV[3, 3, 5]/179625600 - 
   (Pi^6*zeta[5])/67898476800 - (zeta[3]^2*zeta[5])/71850240 + 
   (Pi^4*zeta[7])/5388768000 + (Pi^2*zeta[9])/23950080 - 
   (43103*zeta[11])/103464345600, csv[{7, 0, 2}, {10, 6, 4}] -> 
  (zeta[3]*zeta[9])/8164800, csv[{7, 1, 0}, {10, 6, 4}] -> 
  MZV[3, 3, 5]/179625600 - (Pi^6*zeta[5])/67898476800 - 
   (zeta[3]^2*zeta[5])/71850240 + (Pi^4*zeta[7])/5388768000 + 
   (Pi^2*zeta[9])/23950080 - (44027*zeta[11])/103464345600, 
 csv[{7, 1, 1}, {10, 6, 4}] -> (7*zeta[5]*zeta[7])/82114560 + 
   (zeta[3]*zeta[9])/21772800, csv[{7, 1, 2}, {10, 6, 4}] -> 
  -1/25147584*MZV[3, 3, 7] + MZV[3, 5, 5]/10584000 + 
   (MZV[3, 5]*zeta[5])/4276800 - (zeta[3]*zeta[5]^2)/855360 + 
   (Pi^6*zeta[7])/5941116720 + (zeta[3]^2*zeta[7])/3592512 + 
   (157*Pi^4*zeta[9])/11316412800 + (Pi^2*zeta[11])/1224720 - 
   (11788618651*zeta[13])/1251142599168000, csv[{7, 2, 0}, {10, 6, 4}] -> 
  (7*zeta[5]*zeta[7])/41057280 - (zeta[3]*zeta[9])/32659200, 
 csv[{7, 2, 1}, {10, 6, 4}] -> MZV[3, 3, 7]/37721376 - 
   MZV[3, 5, 5]/31434480 - (Pi^6*zeta[7])/8911675080 - 
   (zeta[3]^2*zeta[7])/5388768 - (Pi^4*zeta[9])/1697461920 + 
   (Pi^2*zeta[11])/5878656 - (376990463*zeta[13])/187671389875200, 
 csv[{7, 2, 2}, {10, 6, 4}] -> (zeta[5]*zeta[9])/388800 + 
   (37*zeta[3]*zeta[11])/16329600, csv[{7, 3, 0}, {10, 6, 4}] -> 
  -1/25147584*MZV[3, 3, 7] + MZV[3, 5, 5]/20956320 + 
   (Pi^6*zeta[7])/5941116720 + (zeta[3]^2*zeta[7])/3592512 + 
   (Pi^4*zeta[9])/1131641280 - (Pi^2*zeta[11])/3919104 + 
   (52425239*zeta[13])/31278564979200, csv[{7, 3, 1}, {10, 6, 4}] -> 
  -1/777600*(zeta[5]*zeta[9]) + (11*zeta[3]*zeta[11])/3628800, 
 csv[{7, 3, 2}, {10, 6, 4}] -> varpi[{3, 3}, {4, 16}]/1985940633600 + 
   (3461837*zeta[15])/156468049920, csv[{7, 4, 0}, {10, 6, 4}] -> 
  (zeta[5]*zeta[9])/388800 - (11*zeta[3]*zeta[11])/907200, 
 csv[{7, 4, 1}, {10, 6, 4}] -> varpi[{3, 3}, {4, 16}]/397188126720 + 
   (125418973*zeta[15])/469404149760, csv[{7, 4, 2}, {10, 6, 4}] -> 
  (-14507*zeta[3]*zeta[13])/48756960, csv[{8, 0, 0}, {10, 6, 4}] -> 
  -1/22453200*MZV[3, 3, 5] + (Pi^6*zeta[5])/8487309600 + 
   (zeta[3]^2*zeta[5])/8981280 - (Pi^4*zeta[7])/673596000 - 
   (Pi^2*zeta[9])/2993760 + (43103*zeta[11])/12933043200, 
 csv[{8, 0, 1}, {10, 6, 4}] -> -1/2041200*(zeta[3]*zeta[9]), 
 csv[{8, 0, 2}, {10, 6, 4}] -> MZV[3, 3, 7]/1571724 - 
   (149*MZV[3, 5, 5])/130977000 - (MZV[3, 5]*zeta[5])/534600 + 
   (zeta[3]*zeta[5]^2)/106920 - (Pi^6*zeta[7])/371319795 - 
   (zeta[3]^2*zeta[7])/224532 - (167*Pi^4*zeta[9])/1414551600 - 
   (11*Pi^2*zeta[11])/2449440 + (8722021241*zeta[13])/156392824896000, 
 csv[{8, 1, 0}, {10, 6, 4}] -> (-7*zeta[5]*zeta[7])/10264320 + 
   (zeta[3]*zeta[9])/8164800, csv[{8, 1, 1}, {10, 6, 4}] -> 
  -1/6286896*MZV[3, 3, 7] + MZV[3, 5, 5]/5239080 + 
   (Pi^6*zeta[7])/1485279180 + (zeta[3]^2*zeta[7])/898128 + 
   (Pi^4*zeta[9])/282910320 - (Pi^2*zeta[11])/979776 + 
   (306659741*zeta[13])/31278564979200, csv[{8, 1, 2}, {10, 6, 4}] -> 
  -1/48600*(zeta[5]*zeta[9]) + (29*zeta[3]*zeta[11])/4082400, 
 csv[{8, 2, 0}, {10, 6, 4}] -> MZV[3, 3, 7]/9430344 - MZV[3, 5, 5]/7858620 - 
   (Pi^6*zeta[7])/2227918770 - (zeta[3]^2*zeta[7])/1347192 - 
   (Pi^4*zeta[9])/424365480 + (Pi^2*zeta[11])/1469664 - 
   (165998297*zeta[13])/46917847468800, csv[{8, 2, 1}, {10, 6, 4}] -> 
  (zeta[5]*zeta[9])/97200 - (11*zeta[3]*zeta[11])/680400, 
 csv[{8, 2, 2}, {10, 6, 4}] -> (8*Pi^4*MZV[3, 3, 5])/193939515 + 
   (8*Pi^2*MZV[3, 3, 7])/64646505 + (131*MZV[3, 3, 9])/77575806 - 
   (8*Pi^2*MZV[3, 5, 5])/46176075 + (17203*MZV[5, 3, 7])/9050510700 + 
   (8*MZV[1, 1, 3, 4, 6])/21548835 + varpi[{3, 3}, {4, 16}]/496485158400 + 
   (362993*Pi^12*zeta[3])/22515068599773750 - (16*Pi^4*MZV[3, 5]*zeta[3])/
    969697575 - (8*Pi^2*MZV[3, 7]*zeta[3])/21548835 + 
   (232*MZV[3, 9]*zeta[3])/193939515 + (8*MZV[1, 1, 4, 6]*zeta[3])/21548835 + 
   (4*Pi^6*zeta[3]^3)/6787883025 - (8*zeta[3]^5)/323232525 - 
   (160621*Pi^10*zeta[5])/211680132134625 + (2*Pi^2*MZV[3, 5]*zeta[5])/
    3078405 - (3967*MZV[3, 7]*zeta[5])/2262627675 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/969697575 - (32*Pi^2*zeta[3]*zeta[5]^2)/
    64646505 + (9827*zeta[5]^3)/822773700 - (9748*Pi^8*zeta[7])/
    4581821041875 - (4*MZV[3, 5]*zeta[7])/391797 - 
   (104*Pi^2*zeta[3]^2*zeta[7])/64646505 - (592*zeta[3]*zeta[5]*zeta[7])/
    64646505 + (9563*Pi^6*zeta[9])/43195619250 - 
   (9253*zeta[3]^2*zeta[9])/775758060 - (187199*Pi^4*zeta[11])/162909192600 + 
   (4645943*Pi^2*zeta[13])/15515161200 - (610865384747*zeta[15])/
    225900747072000, csv[{8, 3, 0}, {10, 6, 4}] -> 
  -1/48600*(zeta[5]*zeta[9]) + (11*zeta[3]*zeta[11])/453600, 
 csv[{8, 3, 1}, {10, 6, 4}] -> (-4*Pi^4*MZV[3, 3, 5])/64646505 - 
   (4*Pi^2*MZV[3, 3, 7])/21548835 - (131*MZV[3, 3, 9])/51717204 + 
   (4*Pi^2*MZV[3, 5, 5])/15392025 - (17203*MZV[5, 3, 7])/6033673800 - 
   (4*MZV[1, 1, 3, 4, 6])/7182945 - varpi[{3, 3}, {4, 16}]/198594063360 - 
   (362993*Pi^12*zeta[3])/15010045733182500 + (8*Pi^4*MZV[3, 5]*zeta[3])/
    323232525 + (4*Pi^2*MZV[3, 7]*zeta[3])/7182945 - 
   (116*MZV[3, 9]*zeta[3])/64646505 - (4*MZV[1, 1, 4, 6]*zeta[3])/7182945 - 
   (2*Pi^6*zeta[3]^3)/2262627675 + (4*zeta[3]^5)/107744175 + 
   (160621*Pi^10*zeta[5])/141120088089750 - (Pi^2*MZV[3, 5]*zeta[5])/
    1026135 + (3967*MZV[3, 7]*zeta[5])/1508418450 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/646465050 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    21548835 - (9827*zeta[5]^3)/548515800 + (4874*Pi^8*zeta[7])/
    1527273680625 + (2*MZV[3, 5]*zeta[7])/130599 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/21548835 + (296*zeta[3]*zeta[5]*zeta[7])/
    21548835 - (9563*Pi^6*zeta[9])/28797079500 + 
   (9253*zeta[3]^2*zeta[9])/517172040 + (187199*Pi^4*zeta[11])/108606128400 - 
   (4645943*Pi^2*zeta[13])/10343440800 + (199179104099*zeta[15])/
    50200166016000, csv[{8, 3, 2}, {10, 6, 4}] -> 
  (-7*zeta[7]*zeta[9])/6480 + (61487*zeta[3]*zeta[13])/73135440, 
 csv[{8, 4, 0}, {10, 6, 4}] -> (16*Pi^4*MZV[3, 3, 5])/64646505 + 
   (16*Pi^2*MZV[3, 3, 7])/21548835 + (131*MZV[3, 3, 9])/12929301 - 
   (16*Pi^2*MZV[3, 5, 5])/15392025 + (17203*MZV[5, 3, 7])/1508418450 + 
   (16*MZV[1, 1, 3, 4, 6])/7182945 + (362993*Pi^12*zeta[3])/
    3752511433295625 - (32*Pi^4*MZV[3, 5]*zeta[3])/323232525 - 
   (16*Pi^2*MZV[3, 7]*zeta[3])/7182945 + (464*MZV[3, 9]*zeta[3])/64646505 + 
   (16*MZV[1, 1, 4, 6]*zeta[3])/7182945 + (8*Pi^6*zeta[3]^3)/2262627675 - 
   (16*zeta[3]^5)/107744175 - (321242*Pi^10*zeta[5])/70560044044875 + 
   (4*Pi^2*MZV[3, 5]*zeta[5])/1026135 - (7934*MZV[3, 7]*zeta[5])/754209225 - 
   (46*Pi^4*zeta[3]^2*zeta[5])/323232525 - (64*Pi^2*zeta[3]*zeta[5]^2)/
    21548835 + (9827*zeta[5]^3)/137128950 - (19496*Pi^8*zeta[7])/
    1527273680625 - (8*MZV[3, 5]*zeta[7])/130599 - 
   (208*Pi^2*zeta[3]^2*zeta[7])/21548835 - (1184*zeta[3]*zeta[5]*zeta[7])/
    21548835 + (9563*Pi^6*zeta[9])/7199269875 - (9253*zeta[3]^2*zeta[9])/
    129293010 - (187199*Pi^4*zeta[11])/27151532100 + 
   (4645943*Pi^2*zeta[13])/2585860200 - (39116220383*zeta[15])/2172122568000, 
 csv[{8, 4, 1}, {10, 6, 4}] -> (7*zeta[7]*zeta[9])/3240 - 
   (13*zeta[3]*zeta[13])/26460, csv[{8, 4, 2}, {10, 6, 4}] -> 
  -1/30375*MZV[5, 3, 9] + (13*MZV[5, 5, 7])/141750 + 
   (24257*Pi^12*zeta[5])/11636897146875 - (2*MZV[3, 9]*zeta[5])/18225 - 
   (4*Pi^10*zeta[7])/947244375 - (38*zeta[5]^2*zeta[7])/30375 - 
   (73*Pi^8*zeta[9])/287043750 - (2*MZV[3, 5]*zeta[9])/675 - 
   (2*zeta[3]*zeta[5]*zeta[9])/135 + (17*Pi^6*zeta[11])/13395375 + 
   (221*Pi^4*zeta[13])/1215000 + (169*Pi^2*zeta[15])/12150 - 
   (773080163*zeta[17])/5273586000, csv[{0, 0, 0}, {8, 8, 4}] -> 
  -1/215080427520000*zeta[3], csv[{0, 0, 1}, {8, 8, 4}] -> 0, 
 csv[{0, 0, 2}, {8, 8, 4}] -> 0, csv[{0, 1, 0}, {8, 8, 4}] -> 0, 
 csv[{0, 1, 1}, {8, 8, 4}] -> 0, csv[{0, 1, 2}, {8, 8, 4}] -> 0, 
 csv[{0, 2, 0}, {8, 8, 4}] -> 0, csv[{0, 2, 1}, {8, 8, 4}] -> 0, 
 csv[{0, 2, 2}, {8, 8, 4}] -> zeta[7]/329204736000, 
 csv[{0, 3, 0}, {8, 8, 4}] -> 0, csv[{0, 3, 1}, {8, 8, 4}] -> 
  -1/243855360000*zeta[7], csv[{0, 3, 2}, {8, 8, 4}] -> 
  (zeta[3]*zeta[5])/17781120000, csv[{0, 4, 0}, {8, 8, 4}] -> 
  (19*zeta[7])/1646023680000, csv[{0, 4, 1}, {8, 8, 4}] -> 
  -1/13335840000*(zeta[3]*zeta[5]), csv[{0, 4, 2}, {8, 8, 4}] -> 
  zeta[9]/960180480, csv[{0, 5, 0}, {8, 8, 4}] -> 
  (zeta[3]*zeta[5])/5334336000, csv[{0, 5, 1}, {8, 8, 4}] -> 
  -1/1280240640*zeta[9], csv[{0, 5, 2}, {8, 8, 4}] -> 
  (zeta[3]*zeta[7])/76204800, csv[{0, 6, 0}, {8, 8, 4}] -> 
  -1/160030080*zeta[9], csv[{0, 6, 1}, {8, 8, 4}] -> 0, 
 csv[{0, 6, 2}, {8, 8, 4}] -> (-8851*zeta[11])/32006016000, 
 csv[{1, 0, 0}, {8, 8, 4}] -> 0, csv[{1, 0, 1}, {8, 8, 4}] -> 0, 
 csv[{1, 0, 2}, {8, 8, 4}] -> 0, csv[{1, 1, 0}, {8, 8, 4}] -> 0, 
 csv[{1, 1, 1}, {8, 8, 4}] -> 0, csv[{1, 1, 2}, {8, 8, 4}] -> 
  -1/823011840000*zeta[7], csv[{1, 2, 0}, {8, 8, 4}] -> 0, 
 csv[{1, 2, 1}, {8, 8, 4}] -> zeta[7]/823011840000, 
 csv[{1, 2, 2}, {8, 8, 4}] -> -1/53343360000*(zeta[3]*zeta[5]), 
 csv[{1, 3, 0}, {8, 8, 4}] -> -1/548674560000*zeta[7], 
 csv[{1, 3, 1}, {8, 8, 4}] -> (zeta[3]*zeta[5])/71124480000, 
 csv[{1, 3, 2}, {8, 8, 4}] -> -1/3840721920*zeta[9], 
 csv[{1, 4, 0}, {8, 8, 4}] -> -1/53343360000*(zeta[3]*zeta[5]), 
 csv[{1, 4, 1}, {8, 8, 4}] -> 0, csv[{1, 4, 2}, {8, 8, 4}] -> 
  -1/400075200*(zeta[3]*zeta[7]), csv[{1, 5, 0}, {8, 8, 4}] -> 
  zeta[9]/1280240640, csv[{1, 5, 1}, {8, 8, 4}] -> 
  -1/3200601600*(zeta[3]*zeta[7]), csv[{1, 5, 2}, {8, 8, 4}] -> 
  (1103*zeta[11])/48009024000, csv[{1, 6, 0}, {8, 8, 4}] -> 
  (zeta[3]*zeta[7])/533433600, csv[{1, 6, 1}, {8, 8, 4}] -> 
  (4439*zeta[11])/64012032000, csv[{1, 6, 2}, {8, 8, 4}] -> 
  -1/4536000*(zeta[5]*zeta[7]) - (zeta[3]*zeta[9])/2667168, 
 csv[{2, 0, 0}, {8, 8, 4}] -> 0, csv[{2, 0, 1}, {8, 8, 4}] -> 0, 
 csv[{2, 0, 2}, {8, 8, 4}] -> zeta[7]/1097349120000, 
 csv[{2, 1, 0}, {8, 8, 4}] -> 0, csv[{2, 1, 1}, {8, 8, 4}] -> 
  -1/1316818944000*zeta[7], csv[{2, 1, 2}, {8, 8, 4}] -> 
  (zeta[3]*zeta[5])/80015040000, csv[{2, 2, 0}, {8, 8, 4}] -> 
  zeta[7]/3292047360000, csv[{2, 2, 1}, {8, 8, 4}] -> 
  -1/200037600000*(zeta[3]*zeta[5]), csv[{2, 2, 2}, {8, 8, 4}] -> 
  zeta[9]/7201353600, csv[{2, 3, 0}, {8, 8, 4}] -> 
  (zeta[3]*zeta[5])/266716800000, csv[{2, 3, 1}, {8, 8, 4}] -> 
  zeta[9]/19203609600, csv[{2, 3, 2}, {8, 8, 4}] -> 
  (zeta[3]*zeta[7])/889056000, csv[{2, 4, 0}, {8, 8, 4}] -> 
  -1/4800902400*zeta[9], csv[{2, 4, 1}, {8, 8, 4}] -> 
  (zeta[3]*zeta[7])/4000752000, csv[{2, 4, 2}, {8, 8, 4}] -> 
  MZV[3, 3, 5]/2778300000 - (Pi^6*zeta[5])/1050197400000 + 
   (zeta[3]^2*zeta[5])/1111320000 + (Pi^4*zeta[7])/83349000000 + 
   (Pi^2*zeta[9])/370440000 - (268129*zeta[11])/9601804800000, 
 csv[{2, 5, 0}, {8, 8, 4}] -> -1/1600300800*(zeta[3]*zeta[7]), 
 csv[{2, 5, 1}, {8, 8, 4}] -> -1/1111320000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/420078960000 - (zeta[3]^2*zeta[5])/444528000 - 
   (Pi^4*zeta[7])/33339600000 - (Pi^2*zeta[9])/148176000 + 
   (59963*zeta[11])/1280240640000, csv[{2, 5, 2}, {8, 8, 4}] -> 
  (zeta[5]*zeta[7])/13608000 + (zeta[3]*zeta[9])/8001504, 
 csv[{2, 6, 0}, {8, 8, 4}] -> MZV[3, 3, 5]/185220000 - 
   (Pi^6*zeta[5])/70013160000 + (zeta[3]^2*zeta[5])/74088000 + 
   (Pi^4*zeta[7])/5556600000 + (Pi^2*zeta[9])/24696000 - 
   (268669*zeta[11])/640120320000, csv[{2, 6, 1}, {8, 8, 4}] -> 0, 
 csv[{2, 6, 2}, {8, 8, 4}] -> (1517*zeta[13])/5265751680, 
 csv[{3, 0, 0}, {8, 8, 4}] -> 0, csv[{3, 0, 1}, {8, 8, 4}] -> 
  zeta[7]/1097349120000, csv[{3, 0, 2}, {8, 8, 4}] -> 
  -1/71124480000*(zeta[3]*zeta[5]), csv[{3, 1, 0}, {8, 8, 4}] -> 
  zeta[7]/1646023680000, csv[{3, 1, 1}, {8, 8, 4}] -> 
  (zeta[3]*zeta[5])/426746880000, csv[{3, 1, 2}, {8, 8, 4}] -> 
  -1/7681443840*zeta[9], csv[{3, 2, 0}, {8, 8, 4}] -> 
  -1/1066867200000*(zeta[3]*zeta[5]), csv[{3, 2, 1}, {8, 8, 4}] -> 
  -1/12802406400*zeta[9], csv[{3, 2, 2}, {8, 8, 4}] -> 
  -1/1066867200*(zeta[3]*zeta[7]), csv[{3, 3, 0}, {8, 8, 4}] -> 
  zeta[9]/12802406400, csv[{3, 3, 1}, {8, 8, 4}] -> 
  -1/3556224000*(zeta[3]*zeta[7]), csv[{3, 3, 2}, {8, 8, 4}] -> 
  -1/1234800000*MZV[3, 3, 5] + (Pi^6*zeta[5])/466754400000 - 
   (zeta[3]^2*zeta[5])/493920000 - (Pi^4*zeta[7])/37044000000 - 
   (Pi^2*zeta[9])/164640000 + (239549*zeta[11])/4267468800000, 
 csv[{3, 4, 0}, {8, 8, 4}] -> (zeta[3]*zeta[7])/2667168000, 
 csv[{3, 4, 1}, {8, 8, 4}] -> MZV[3, 3, 5]/926100000 - 
   (Pi^6*zeta[5])/350065800000 + (zeta[3]^2*zeta[5])/370440000 + 
   (Pi^4*zeta[7])/27783000000 + (Pi^2*zeta[9])/123480000 - 
   (225259*zeta[11])/3200601600000, csv[{3, 4, 2}, {8, 8, 4}] -> 
  -1/21772800*(zeta[5]*zeta[7]) - (1853*zeta[3]*zeta[9])/26671680000, 
 csv[{3, 5, 0}, {8, 8, 4}] -> -1/370440000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/140026320000 - (zeta[3]^2*zeta[5])/148176000 - 
   (Pi^4*zeta[7])/11113200000 - (Pi^2*zeta[9])/49392000 + 
   (270629*zeta[11])/1280240640000, csv[{3, 5, 1}, {8, 8, 4}] -> 
  (zeta[5]*zeta[7])/217728000 - (zeta[3]*zeta[9])/72576000, 
 csv[{3, 5, 2}, {8, 8, 4}] -> (-143*zeta[13])/15797255040, 
 csv[{3, 6, 0}, {8, 8, 4}] -> -1/36288000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/12096000, csv[{3, 6, 1}, {8, 8, 4}] -> 
  (-853*zeta[13])/2106300672, csv[{3, 6, 2}, {8, 8, 4}] -> 
  (zeta[3]*zeta[11])/453600, csv[{4, 0, 0}, {8, 8, 4}] -> 
  -1/274337280000*zeta[7], csv[{4, 0, 1}, {8, 8, 4}] -> 0, 
 csv[{4, 0, 2}, {8, 8, 4}] -> zeta[9]/4800902400, 
 csv[{4, 1, 0}, {8, 8, 4}] -> 0, csv[{4, 1, 1}, {8, 8, 4}] -> 
  zeta[9]/6401203200, csv[{4, 1, 2}, {8, 8, 4}] -> 
  (11*zeta[3]*zeta[7])/8001504000, csv[{4, 2, 0}, {8, 8, 4}] -> 0, 
 csv[{4, 2, 1}, {8, 8, 4}] -> (zeta[3]*zeta[7])/2000376000, 
 csv[{4, 2, 2}, {8, 8, 4}] -> MZV[3, 3, 5]/463050000 - 
   (Pi^6*zeta[5])/175032900000 + (zeta[3]^2*zeta[5])/185220000 + 
   (Pi^4*zeta[7])/13891500000 + (Pi^2*zeta[9])/61740000 - 
   (720877*zeta[11])/4800902400000, csv[{4, 3, 0}, {8, 8, 4}] -> 
  -1/2667168000*(zeta[3]*zeta[7]), csv[{4, 3, 1}, {8, 8, 4}] -> 
  -1/617400000*MZV[3, 3, 5] + (Pi^6*zeta[5])/233377200000 - 
   (zeta[3]^2*zeta[5])/246960000 - (Pi^4*zeta[7])/18522000000 - 
   (Pi^2*zeta[9])/82320000 + (103301*zeta[11])/914457600000, 
 csv[{4, 3, 2}, {8, 8, 4}] -> (zeta[5]*zeta[7])/20160000 + 
   (1559*zeta[3]*zeta[9])/26671680000, csv[{4, 4, 0}, {8, 8, 4}] -> 
  MZV[3, 3, 5]/463050000 - (Pi^6*zeta[5])/175032900000 + 
   (zeta[3]^2*zeta[5])/185220000 + (Pi^4*zeta[7])/13891500000 + 
   (Pi^2*zeta[9])/61740000 - (90863*zeta[11])/533433600000, 
 csv[{4, 4, 1}, {8, 8, 4}] -> -1/136080000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/45360000, csv[{4, 4, 2}, {8, 8, 4}] -> 
  -1/9797760*zeta[13], csv[{4, 5, 0}, {8, 8, 4}] -> 
  (zeta[5]*zeta[7])/54432000 - (zeta[3]*zeta[9])/18144000, 
 csv[{4, 5, 1}, {8, 8, 4}] -> (25901*zeta[13])/94783530240, 
 csv[{4, 5, 2}, {8, 8, 4}] -> -1/680400*(zeta[3]*zeta[11]), 
 csv[{4, 6, 0}, {8, 8, 4}] -> (-311*zeta[13])/15797255040, 
 csv[{4, 6, 1}, {8, 8, 4}] -> 0, csv[{4, 6, 2}, {8, 8, 4}] -> 
  varpi[{3, 3}, {4, 16}]/482693904000 + (295736947*zeta[15])/1711369296000, 
 csv[{5, 0, 0}, {8, 8, 4}] -> 0, csv[{5, 0, 1}, {8, 8, 4}] -> 
  -1/1920360960*zeta[9], csv[{5, 0, 2}, {8, 8, 4}] -> 
  -1/266716800*(zeta[3]*zeta[7]), csv[{5, 1, 0}, {8, 8, 4}] -> 
  -1/3840721920*zeta[9], csv[{5, 1, 1}, {8, 8, 4}] -> 
  -1/640120320*(zeta[3]*zeta[7]), csv[{5, 1, 2}, {8, 8, 4}] -> 
  -1/111132000*MZV[3, 3, 5] + (Pi^6*zeta[5])/42007896000 - 
   (zeta[3]^2*zeta[5])/44452800 - (Pi^4*zeta[7])/3333960000 - 
   (Pi^2*zeta[9])/14817600 + (243941*zeta[11])/384072192000, 
 csv[{5, 2, 0}, {8, 8, 4}] -> (zeta[3]*zeta[7])/1600300800, 
 csv[{5, 2, 1}, {8, 8, 4}] -> MZV[3, 3, 5]/277830000 - 
   (Pi^6*zeta[5])/105019740000 + (zeta[3]^2*zeta[5])/111132000 + 
   (Pi^4*zeta[7])/8334900000 + (Pi^2*zeta[9])/37044000 - 
   (41569*zeta[11])/160030080000, csv[{5, 2, 2}, {8, 8, 4}] -> 
  -1/10886400*(zeta[5]*zeta[7]) - (559*zeta[3]*zeta[9])/8001504000, 
 csv[{5, 3, 0}, {8, 8, 4}] -> -1/370440000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/140026320000 - (zeta[3]^2*zeta[5])/148176000 - 
   (Pi^4*zeta[7])/11113200000 - (Pi^2*zeta[9])/49392000 + 
   (274549*zeta[11])/1280240640000, csv[{5, 3, 1}, {8, 8, 4}] -> 
  (zeta[5]*zeta[7])/72576000 - (zeta[3]*zeta[9])/24192000, 
 csv[{5, 3, 2}, {8, 8, 4}] -> (15083*zeta[13])/63189020160, 
 csv[{5, 4, 0}, {8, 8, 4}] -> -1/54432000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/18144000, csv[{5, 4, 1}, {8, 8, 4}] -> 
  (-2633*zeta[13])/11847941280, csv[{5, 4, 2}, {8, 8, 4}] -> 
  (37*zeta[3]*zeta[11])/47628000, csv[{5, 5, 0}, {8, 8, 4}] -> 
  -1/3919104*zeta[13], csv[{5, 5, 1}, {8, 8, 4}] -> 
  (11*zeta[3]*zeta[11])/6350400, csv[{5, 5, 2}, {8, 8, 4}] -> 
  (-272701*zeta[15])/19746568800, csv[{5, 6, 0}, {8, 8, 4}] -> 
  (-11*zeta[3]*zeta[11])/1058400, csv[{5, 6, 1}, {8, 8, 4}] -> 
  -1/193077561600*varpi[{3, 3}, {4, 16}] - (267376043*zeta[15])/684547718400, 
 csv[{5, 6, 2}, {8, 8, 4}] -> (-932591*zeta[3]*zeta[13])/2559740400, 
 csv[{6, 0, 0}, {8, 8, 4}] -> zeta[9]/320060160, 
 csv[{6, 0, 1}, {8, 8, 4}] -> (zeta[3]*zeta[7])/88905600, 
 csv[{6, 0, 2}, {8, 8, 4}] -> MZV[3, 3, 5]/12348000 - 
   (Pi^6*zeta[5])/4667544000 + (zeta[3]^2*zeta[5])/4939200 + 
   (Pi^4*zeta[7])/370440000 + (Pi^2*zeta[9])/1646400 - 
   (148543*zeta[11])/25604812800, csv[{6, 1, 0}, {8, 8, 4}] -> 
  -1/533433600*(zeta[3]*zeta[7]), csv[{6, 1, 1}, {8, 8, 4}] -> 
  -1/74088000*MZV[3, 3, 5] + (Pi^6*zeta[5])/28005264000 - 
   (zeta[3]^2*zeta[5])/29635200 - (Pi^4*zeta[7])/2222640000 - 
   (Pi^2*zeta[9])/9878400 + (254833*zeta[11])/256048128000, 
 csv[{6, 1, 2}, {8, 8, 4}] -> (17*zeta[5]*zeta[7])/54432000 + 
   (53*zeta[3]*zeta[9])/533433600, csv[{6, 2, 0}, {8, 8, 4}] -> 
  MZV[3, 3, 5]/185220000 - (Pi^6*zeta[5])/70013160000 + 
   (zeta[3]^2*zeta[5])/74088000 + (Pi^4*zeta[7])/5556600000 + 
   (Pi^2*zeta[9])/24696000 - (276509*zeta[11])/640120320000, 
 csv[{6, 2, 1}, {8, 8, 4}] -> -1/27216000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/9072000, csv[{6, 2, 2}, {8, 8, 4}] -> 
  (-2347*zeta[13])/3949313760, csv[{6, 3, 0}, {8, 8, 4}] -> 
  (zeta[5]*zeta[7])/36288000 - (zeta[3]*zeta[9])/12096000, 
 csv[{6, 3, 1}, {8, 8, 4}] -> (1231*zeta[13])/7021002240, 
 csv[{6, 3, 2}, {8, 8, 4}] -> -1/1058400*zeta[7]^2 + 
   (29*zeta[3]*zeta[11])/31752000, csv[{6, 4, 0}, {8, 8, 4}] -> 
  (1997*zeta[13])/3159451008, csv[{6, 4, 1}, {8, 8, 4}] -> 
  zeta[7]^2/529200 - (11*zeta[3]*zeta[11])/2646000, 
 csv[{6, 4, 2}, {8, 8, 4}] -> (-4*Pi^4*MZV[3, 3, 5])/83801025 - 
   (4*Pi^2*MZV[3, 3, 7])/27933675 + (853*MZV[3, 3, 9])/1508418450 + 
   (4*Pi^2*MZV[3, 5, 5])/19952625 + (58001*MZV[5, 3, 7])/70392861000 - 
   (4*MZV[1, 1, 3, 4, 6])/9311225 - varpi[{3, 3}, {4, 16}]/482693904000 - 
   (362993*Pi^12*zeta[3])/19457466691162500 + (8*Pi^4*MZV[3, 5]*zeta[3])/
    419005125 + (4*Pi^2*MZV[3, 7]*zeta[3])/9311225 - 
   (116*MZV[3, 9]*zeta[3])/83801025 - (4*MZV[1, 1, 4, 6]*zeta[3])/9311225 - 
   (2*Pi^6*zeta[3]^3)/2933035875 + (4*zeta[3]^5)/139668375 + 
   (214328*Pi^10*zeta[5])/274400171285625 - (Pi^2*MZV[3, 5]*zeta[5])/
    1330175 - (8752*MZV[3, 7]*zeta[5])/8799107625 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/838010250 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    27933675 - (107791*zeta[5]^3)/6399351000 - (57847*Pi^8*zeta[7])/
    47515181175000 + (1109*MZV[3, 5]*zeta[7])/152365500 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/27933675 - (4049*zeta[3]*zeta[5]*zeta[7])/
    335204100 - (4933001*Pi^6*zeta[9])/18142160085000 - 
   (271*zeta[3]^2*zeta[9])/13408164 + (8495287*Pi^4*zeta[11])/1267071498000 + 
   (916807*Pi^2*zeta[13])/5746356000 - (1415260976719*zeta[15])/
    658877178960000, csv[{6, 5, 0}, {8, 8, 4}] -> 
  -1/105840*zeta[7]^2 + (11*zeta[3]*zeta[11])/1058400, 
 csv[{6, 5, 1}, {8, 8, 4}] -> (2*Pi^4*MZV[3, 3, 5])/16760205 + 
   (2*Pi^2*MZV[3, 3, 7])/5586735 - (853*MZV[3, 3, 9])/603367380 - 
   (2*Pi^2*MZV[3, 5, 5])/3990525 - (58001*MZV[5, 3, 7])/28157144400 + 
   (2*MZV[1, 1, 3, 4, 6])/1862245 + varpi[{3, 3}, {4, 16}]/193077561600 + 
   (362993*Pi^12*zeta[3])/7782986676465000 - (4*Pi^4*MZV[3, 5]*zeta[3])/
    83801025 - (2*Pi^2*MZV[3, 7]*zeta[3])/1862245 + 
   (58*MZV[3, 9]*zeta[3])/16760205 + (2*MZV[1, 1, 4, 6]*zeta[3])/1862245 + 
   (Pi^6*zeta[3]^3)/586607175 - (2*zeta[3]^5)/27933675 - 
   (107164*Pi^10*zeta[5])/54880034257125 + (Pi^2*MZV[3, 5]*zeta[5])/532070 + 
   (4376*MZV[3, 7]*zeta[5])/1759821525 - (23*Pi^4*zeta[3]^2*zeta[5])/
    335204100 - (8*Pi^2*zeta[3]*zeta[5]^2)/5586735 + 
   (107791*zeta[5]^3)/2559740400 + (57847*Pi^8*zeta[7])/19006072470000 - 
   (1109*MZV[3, 5]*zeta[7])/60946200 - (26*Pi^2*zeta[3]^2*zeta[7])/5586735 + 
   (4049*zeta[3]*zeta[5]*zeta[7])/134081640 + (4933001*Pi^6*zeta[9])/
    7256864034000 + (1355*zeta[3]^2*zeta[9])/26816328 - 
   (8495287*Pi^4*zeta[11])/506828599200 - (916807*Pi^2*zeta[13])/2298542400 + 
   (475393308253*zeta[15])/87850290528000, csv[{6, 5, 2}, {8, 8, 4}] -> 
  (-5*zeta[7]*zeta[9])/7938 + (122903*zeta[3]*zeta[13])/255974040, 
 csv[{6, 6, 0}, {8, 8, 4}] -> (-4*Pi^4*MZV[3, 3, 5])/5586735 - 
   (4*Pi^2*MZV[3, 3, 7])/1862245 + (853*MZV[3, 3, 9])/100561230 + 
   (4*Pi^2*MZV[3, 5, 5])/1330175 + (58001*MZV[5, 3, 7])/4692857400 - 
   (12*MZV[1, 1, 3, 4, 6])/1862245 - (362993*Pi^12*zeta[3])/
    1297164446077500 + (8*Pi^4*MZV[3, 5]*zeta[3])/27933675 + 
   (12*Pi^2*MZV[3, 7]*zeta[3])/1862245 - (116*MZV[3, 9]*zeta[3])/5586735 - 
   (12*MZV[1, 1, 4, 6]*zeta[3])/1862245 - (2*Pi^6*zeta[3]^3)/195535725 + 
   (4*zeta[3]^5)/9311225 + (214328*Pi^10*zeta[5])/18293344752375 - 
   (3*Pi^2*MZV[3, 5]*zeta[5])/266035 - (8752*MZV[3, 7]*zeta[5])/586607175 + 
   (23*Pi^4*zeta[3]^2*zeta[5])/55867350 + (16*Pi^2*zeta[3]*zeta[5]^2)/
    1862245 - (107791*zeta[5]^3)/426623400 - (57847*Pi^8*zeta[7])/
    3167678745000 + (1109*MZV[3, 5]*zeta[7])/10157700 + 
   (52*Pi^2*zeta[3]^2*zeta[7])/1862245 - (4049*zeta[3]*zeta[5]*zeta[7])/
    22346940 - (4933001*Pi^6*zeta[9])/1209477339000 - 
   (1355*zeta[3]^2*zeta[9])/4469388 + (8495287*Pi^4*zeta[11])/84471433200 + 
   (916807*Pi^2*zeta[13])/383090400 - (25446925927*zeta[15])/844714332000, 
 csv[{6, 6, 1}, {8, 8, 4}] -> (5*zeta[7]*zeta[9])/2646 - 
   (143*zeta[3]*zeta[13])/411600, csv[{6, 6, 2}, {8, 8, 4}] -> 
  -1/11319*MZV[3, 3, 11] + (4*MZV[3, 5, 9])/169785 + 
   (107*MZV[5, 3, 9])/848925 - (401*MZV[5, 5, 7])/3961650 - 
   (2595499*Pi^12*zeta[5])/325229725445625 + (16*MZV[3, 9]*zeta[5])/509355 - 
   (142*Pi^10*zeta[7])/26473726125 - (MZV[3, 7]*zeta[7])/1029 + 
   (601*zeta[5]^2*zeta[7])/848925 - (2*zeta[3]*zeta[7]^2)/147 - 
   (2699*Pi^8*zeta[9])/8022341250 - (1468*Pi^6*zeta[11])/124791975 - 
   (4171*Pi^4*zeta[13])/101871000 + (772*Pi^2*zeta[15])/56595 - 
   (2541694289*zeta[17])/24564493800, csv[{0, 0, 0}, {8, 4, 8}] -> 
  zeta[3]/107540213760000, csv[{0, 0, 1}, {8, 4, 8}] -> 0, 
 csv[{0, 0, 2}, {8, 4, 8}] -> 0, csv[{0, 0, 3}, {8, 4, 8}] -> 0, 
 csv[{0, 0, 4}, {8, 4, 8}] -> (-13*zeta[7])/1646023680000, 
 csv[{0, 0, 5}, {8, 4, 8}] -> -1/5334336000*(zeta[3]*zeta[5]), 
 csv[{0, 0, 6}, {8, 4, 8}] -> zeta[9]/320060160, 
 csv[{0, 1, 0}, {8, 4, 8}] -> 0, csv[{0, 1, 1}, {8, 4, 8}] -> 0, 
 csv[{0, 1, 2}, {8, 4, 8}] -> 0, csv[{0, 1, 3}, {8, 4, 8}] -> 
  zeta[7]/313528320000, csv[{0, 1, 4}, {8, 4, 8}] -> 
  (zeta[3]*zeta[5])/13335840000, csv[{0, 1, 5}, {8, 4, 8}] -> 
  zeta[9]/768144384, csv[{0, 1, 6}, {8, 4, 8}] -> (zeta[3]*zeta[7])/88905600, 
 csv[{0, 2, 0}, {8, 4, 8}] -> 0, csv[{0, 2, 1}, {8, 4, 8}] -> 0, 
 csv[{0, 2, 2}, {8, 4, 8}] -> (-13*zeta[7])/3292047360000, 
 csv[{0, 2, 3}, {8, 4, 8}] -> -1/23708160000*(zeta[3]*zeta[5]), 
 csv[{0, 2, 4}, {8, 4, 8}] -> -1/800150400*zeta[9], 
 csv[{0, 2, 5}, {8, 4, 8}] -> -1/106686720*(zeta[3]*zeta[7]), 
 csv[{0, 2, 6}, {8, 4, 8}] -> -1/12348000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/4667544000 - (zeta[3]^2*zeta[5])/4939200 - 
   (Pi^4*zeta[7])/370440000 - (Pi^2*zeta[9])/1646400 + 
   (259373*zeta[11])/42674688000, csv[{1, 0, 0}, {8, 4, 8}] -> 0, 
 csv[{1, 0, 1}, {8, 4, 8}] -> 0, csv[{1, 0, 2}, {8, 4, 8}] -> 0, 
 csv[{1, 0, 3}, {8, 4, 8}] -> zeta[7]/823011840000, 
 csv[{1, 0, 4}, {8, 4, 8}] -> (zeta[3]*zeta[5])/53343360000, 
 csv[{1, 0, 5}, {8, 4, 8}] -> -1/1920360960*zeta[9], 
 csv[{1, 0, 6}, {8, 4, 8}] -> -1/266716800*(zeta[3]*zeta[7]), 
 csv[{1, 1, 0}, {8, 4, 8}] -> 0, csv[{1, 1, 1}, {8, 4, 8}] -> 0, 
 csv[{1, 1, 2}, {8, 4, 8}] -> -1/2194698240000*zeta[7], 
 csv[{1, 1, 3}, {8, 4, 8}] -> -1/60963840000*(zeta[3]*zeta[5]), 
 csv[{1, 1, 4}, {8, 4, 8}] -> -1/6401203200*zeta[9], 
 csv[{1, 1, 5}, {8, 4, 8}] -> (zeta[3]*zeta[7])/533433600, 
 csv[{1, 1, 6}, {8, 4, 8}] -> MZV[3, 3, 5]/74088000 - 
   (Pi^6*zeta[5])/28005264000 + (zeta[3]^2*zeta[5])/29635200 + 
   (Pi^4*zeta[7])/2222640000 + (Pi^2*zeta[9])/9878400 - 
   (90863*zeta[11])/85349376000, csv[{1, 2, 0}, {8, 4, 8}] -> 0, 
 csv[{1, 2, 1}, {8, 4, 8}] -> zeta[7]/411505920000, 
 csv[{1, 2, 2}, {8, 4, 8}] -> (zeta[3]*zeta[5])/160030080000, 
 csv[{1, 2, 3}, {8, 4, 8}] -> zeta[9]/2560481280, 
 csv[{1, 2, 4}, {8, 4, 8}] -> (zeta[3]*zeta[7])/889056000, 
 csv[{1, 2, 5}, {8, 4, 8}] -> MZV[3, 3, 5]/111132000 - 
   (Pi^6*zeta[5])/42007896000 + (zeta[3]^2*zeta[5])/44452800 + 
   (Pi^4*zeta[7])/3333960000 + (Pi^2*zeta[9])/14817600 - 
   (5617*zeta[11])/8534937600, csv[{1, 2, 6}, {8, 4, 8}] -> 
  -1/10886400*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/3628800, 
 csv[{2, 0, 0}, {8, 4, 8}] -> 0, csv[{2, 0, 1}, {8, 4, 8}] -> 0, 
 csv[{2, 0, 2}, {8, 4, 8}] -> -1/1646023680000*zeta[7], 
 csv[{2, 0, 3}, {8, 4, 8}] -> -1/355622400000*(zeta[3]*zeta[5]), 
 csv[{2, 0, 4}, {8, 4, 8}] -> zeta[9]/4800902400, 
 csv[{2, 0, 5}, {8, 4, 8}] -> 0, csv[{2, 0, 6}, {8, 4, 8}] -> 
  -1/92610000*MZV[3, 3, 5] + (Pi^6*zeta[5])/35006580000 - 
   (zeta[3]^2*zeta[5])/37044000 - (Pi^4*zeta[7])/2778300000 - 
   (Pi^2*zeta[9])/12348000 + (90863*zeta[11])/106686720000, 
 csv[{2, 1, 0}, {8, 4, 8}] -> 0, csv[{2, 1, 1}, {8, 4, 8}] -> 
  -1/2194698240000*zeta[7], csv[{2, 1, 2}, {8, 4, 8}] -> 
  (zeta[3]*zeta[5])/100018800000, csv[{2, 1, 3}, {8, 4, 8}] -> 
  zeta[9]/38407219200, csv[{2, 1, 4}, {8, 4, 8}] -> 
  -1/1333584000*(zeta[3]*zeta[7]), csv[{2, 1, 5}, {8, 4, 8}] -> 
  -1/370440000*MZV[3, 3, 5] + (Pi^6*zeta[5])/140026320000 - 
   (zeta[3]^2*zeta[5])/148176000 - (Pi^4*zeta[7])/11113200000 - 
   (Pi^2*zeta[9])/49392000 + (90863*zeta[11])/426746880000, 
 csv[{2, 1, 6}, {8, 4, 8}] -> (zeta[5]*zeta[7])/27216000 - 
   (zeta[3]*zeta[9])/9072000, csv[{2, 2, 0}, {8, 4, 8}] -> 
  (-13*zeta[7])/3292047360000, csv[{2, 2, 1}, {8, 4, 8}] -> 
  (zeta[3]*zeta[5])/160030080000, csv[{2, 2, 2}, {8, 4, 8}] -> 
  -1/3600676800*zeta[9], csv[{2, 2, 3}, {8, 4, 8}] -> 
  -1/5334336000*(zeta[3]*zeta[7]), csv[{2, 2, 4}, {8, 4, 8}] -> 
  -1/396900000*MZV[3, 3, 5] + (Pi^6*zeta[5])/150028200000 - 
   (zeta[3]^2*zeta[5])/158760000 - (Pi^4*zeta[7])/11907000000 - 
   (Pi^2*zeta[9])/52920000 + (9047*zeta[11])/50803200000, 
 csv[{2, 2, 5}, {8, 4, 8}] -> (zeta[5]*zeta[7])/54432000 - 
   (zeta[3]*zeta[9])/18144000, csv[{2, 2, 6}, {8, 4, 8}] -> zeta[13]/3265920, 
 csv[{3, 0, 0}, {8, 4, 8}] -> 0, csv[{3, 0, 1}, {8, 4, 8}] -> 
  zeta[7]/823011840000, csv[{3, 0, 2}, {8, 4, 8}] -> 
  -1/355622400000*(zeta[3]*zeta[5]), csv[{3, 0, 3}, {8, 4, 8}] -> 
  -1/6401203200*zeta[9], csv[{3, 0, 4}, {8, 4, 8}] -> 0, 
 csv[{3, 0, 5}, {8, 4, 8}] -> MZV[3, 3, 5]/185220000 - 
   (Pi^6*zeta[5])/70013160000 + (zeta[3]^2*zeta[5])/74088000 + 
   (Pi^4*zeta[7])/5556600000 + (Pi^2*zeta[9])/24696000 - 
   (90863*zeta[11])/213373440000, csv[{3, 0, 6}, {8, 4, 8}] -> 0, 
 csv[{3, 1, 0}, {8, 4, 8}] -> zeta[7]/313528320000, 
 csv[{3, 1, 1}, {8, 4, 8}] -> -1/60963840000*(zeta[3]*zeta[5]), 
 csv[{3, 1, 2}, {8, 4, 8}] -> zeta[9]/38407219200, 
 csv[{3, 1, 3}, {8, 4, 8}] -> (zeta[3]*zeta[7])/1778112000, 
 csv[{3, 1, 4}, {8, 4, 8}] -> MZV[3, 3, 5]/1852200000 - 
   (Pi^6*zeta[5])/700131600000 + (zeta[3]^2*zeta[5])/740880000 + 
   (Pi^4*zeta[7])/55566000000 + (Pi^2*zeta[9])/246960000 - 
   (90863*zeta[11])/2133734400000, csv[{3, 1, 5}, {8, 4, 8}] -> 
  -1/54432000*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/18144000, 
 csv[{3, 1, 6}, {8, 4, 8}] -> zeta[13]/4354560, 
 csv[{3, 2, 0}, {8, 4, 8}] -> -1/23708160000*(zeta[3]*zeta[5]), 
 csv[{3, 2, 1}, {8, 4, 8}] -> zeta[9]/2560481280, 
 csv[{3, 2, 2}, {8, 4, 8}] -> -1/5334336000*(zeta[3]*zeta[7]), 
 csv[{3, 2, 3}, {8, 4, 8}] -> MZV[3, 3, 5]/617400000 - 
   (Pi^6*zeta[5])/233377200000 + (zeta[3]^2*zeta[5])/246960000 + 
   (Pi^4*zeta[7])/18522000000 + (Pi^2*zeta[9])/82320000 - 
   (239549*zeta[11])/2133734400000, csv[{3, 2, 4}, {8, 4, 8}] -> 
  -1/272160000*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/90720000, 
 csv[{3, 2, 5}, {8, 4, 8}] -> -1/4354560*zeta[13], 
 csv[{3, 2, 6}, {8, 4, 8}] -> -1/1058400*zeta[7]^2 - 
   (11*zeta[3]*zeta[11])/3528000, csv[{4, 0, 0}, {8, 4, 8}] -> 
  (-13*zeta[7])/1646023680000, csv[{4, 0, 1}, {8, 4, 8}] -> 
  (zeta[3]*zeta[5])/53343360000, csv[{4, 0, 2}, {8, 4, 8}] -> 
  zeta[9]/4800902400, csv[{4, 0, 3}, {8, 4, 8}] -> 0, 
 csv[{4, 0, 4}, {8, 4, 8}] -> -1/231525000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/87516450000 - (zeta[3]^2*zeta[5])/92610000 - 
   (Pi^4*zeta[7])/6945750000 - (Pi^2*zeta[9])/30870000 + 
   (90863*zeta[11])/266716800000, csv[{4, 0, 5}, {8, 4, 8}] -> 0, 
 csv[{4, 0, 6}, {8, 4, 8}] -> -1/1632960*zeta[13], 
 csv[{4, 1, 0}, {8, 4, 8}] -> (zeta[3]*zeta[5])/13335840000, 
 csv[{4, 1, 1}, {8, 4, 8}] -> -1/6401203200*zeta[9], 
 csv[{4, 1, 2}, {8, 4, 8}] -> -1/1333584000*(zeta[3]*zeta[7]), 
 csv[{4, 1, 3}, {8, 4, 8}] -> MZV[3, 3, 5]/1852200000 - 
   (Pi^6*zeta[5])/700131600000 + (zeta[3]^2*zeta[5])/740880000 + 
   (Pi^4*zeta[7])/55566000000 + (Pi^2*zeta[9])/246960000 - 
   (90863*zeta[11])/2133734400000, csv[{4, 1, 4}, {8, 4, 8}] -> 
  (zeta[5]*zeta[7])/68040000 - (zeta[3]*zeta[9])/22680000, 
 csv[{4, 1, 5}, {8, 4, 8}] -> -1/19595520*zeta[13], 
 csv[{4, 1, 6}, {8, 4, 8}] -> zeta[7]^2/529200 + 
   (11*zeta[3]*zeta[11])/2646000, csv[{4, 2, 0}, {8, 4, 8}] -> 
  -1/800150400*zeta[9], csv[{4, 2, 1}, {8, 4, 8}] -> 
  (zeta[3]*zeta[7])/889056000, csv[{4, 2, 2}, {8, 4, 8}] -> 
  -1/396900000*MZV[3, 3, 5] + (Pi^6*zeta[5])/150028200000 - 
   (zeta[3]^2*zeta[5])/158760000 - (Pi^4*zeta[7])/11907000000 - 
   (Pi^2*zeta[9])/52920000 + (9047*zeta[11])/50803200000, 
 csv[{4, 2, 3}, {8, 4, 8}] -> -1/272160000*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/90720000, csv[{4, 2, 4}, {8, 4, 8}] -> zeta[13]/4898880, 
 csv[{4, 2, 5}, {8, 4, 8}] -> (11*zeta[3]*zeta[11])/15876000, 
 csv[{4, 2, 6}, {8, 4, 8}] -> (4*Pi^4*MZV[3, 3, 5])/83801025 + 
   (4*Pi^2*MZV[3, 3, 7])/27933675 - (853*MZV[3, 3, 9])/1508418450 - 
   (4*Pi^2*MZV[3, 5, 5])/19952625 - (58001*MZV[5, 3, 7])/70392861000 + 
   (4*MZV[1, 1, 3, 4, 6])/9311225 + (362993*Pi^12*zeta[3])/
    19457466691162500 - (8*Pi^4*MZV[3, 5]*zeta[3])/419005125 - 
   (4*Pi^2*MZV[3, 7]*zeta[3])/9311225 + (116*MZV[3, 9]*zeta[3])/83801025 + 
   (4*MZV[1, 1, 4, 6]*zeta[3])/9311225 + (2*Pi^6*zeta[3]^3)/2933035875 - 
   (4*zeta[3]^5)/139668375 - (214328*Pi^10*zeta[5])/274400171285625 + 
   (Pi^2*MZV[3, 5]*zeta[5])/1330175 + (8752*MZV[3, 7]*zeta[5])/8799107625 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/838010250 - (16*Pi^2*zeta[3]*zeta[5]^2)/
    27933675 + (107791*zeta[5]^3)/6399351000 + (57847*Pi^8*zeta[7])/
    47515181175000 - (1109*MZV[3, 5]*zeta[7])/152365500 - 
   (52*Pi^2*zeta[3]^2*zeta[7])/27933675 - (11153*zeta[3]*zeta[5]*zeta[7])/
    335204100 + (4933001*Pi^6*zeta[9])/18142160085000 + 
   (271*zeta[3]^2*zeta[9])/13408164 - (8495287*Pi^4*zeta[11])/1267071498000 - 
   (916807*Pi^2*zeta[13])/5746356000 + (926924681*zeta[15])/469285740000, 
 csv[{5, 0, 0}, {8, 4, 8}] -> -1/5334336000*(zeta[3]*zeta[5]), 
 csv[{5, 0, 1}, {8, 4, 8}] -> -1/1920360960*zeta[9], 
 csv[{5, 0, 2}, {8, 4, 8}] -> 0, csv[{5, 0, 3}, {8, 4, 8}] -> 
  MZV[3, 3, 5]/185220000 - (Pi^6*zeta[5])/70013160000 + 
   (zeta[3]^2*zeta[5])/74088000 + (Pi^4*zeta[7])/5556600000 + 
   (Pi^2*zeta[9])/24696000 - (90863*zeta[11])/213373440000, 
 csv[{5, 0, 4}, {8, 4, 8}] -> 0, csv[{5, 0, 5}, {8, 4, 8}] -> 
  zeta[13]/1959552, csv[{5, 0, 6}, {8, 4, 8}] -> -1/105840*zeta[7]^2, 
 csv[{5, 1, 0}, {8, 4, 8}] -> zeta[9]/768144384, 
 csv[{5, 1, 1}, {8, 4, 8}] -> (zeta[3]*zeta[7])/533433600, 
 csv[{5, 1, 2}, {8, 4, 8}] -> -1/370440000*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/140026320000 - (zeta[3]^2*zeta[5])/148176000 - 
   (Pi^4*zeta[7])/11113200000 - (Pi^2*zeta[9])/49392000 + 
   (90863*zeta[11])/426746880000, csv[{5, 1, 3}, {8, 4, 8}] -> 
  -1/54432000*(zeta[5]*zeta[7]) + (zeta[3]*zeta[9])/18144000, 
 csv[{5, 1, 4}, {8, 4, 8}] -> -1/19595520*zeta[13], 
 csv[{5, 1, 5}, {8, 4, 8}] -> (-11*zeta[3]*zeta[11])/3175200, 
 csv[{5, 1, 6}, {8, 4, 8}] -> (-2*Pi^4*MZV[3, 3, 5])/16760205 - 
   (2*Pi^2*MZV[3, 3, 7])/5586735 + (853*MZV[3, 3, 9])/603367380 + 
   (2*Pi^2*MZV[3, 5, 5])/3990525 + (58001*MZV[5, 3, 7])/28157144400 - 
   (2*MZV[1, 1, 3, 4, 6])/1862245 - (362993*Pi^12*zeta[3])/7782986676465000 + 
   (4*Pi^4*MZV[3, 5]*zeta[3])/83801025 + (2*Pi^2*MZV[3, 7]*zeta[3])/1862245 - 
   (58*MZV[3, 9]*zeta[3])/16760205 - (2*MZV[1, 1, 4, 6]*zeta[3])/1862245 - 
   (Pi^6*zeta[3]^3)/586607175 + (2*zeta[3]^5)/27933675 + 
   (107164*Pi^10*zeta[5])/54880034257125 - (Pi^2*MZV[3, 5]*zeta[5])/532070 - 
   (4376*MZV[3, 7]*zeta[5])/1759821525 + (23*Pi^4*zeta[3]^2*zeta[5])/
    335204100 + (8*Pi^2*zeta[3]*zeta[5]^2)/5586735 - 
   (107791*zeta[5]^3)/2559740400 - (57847*Pi^8*zeta[7])/19006072470000 + 
   (1109*MZV[3, 5]*zeta[7])/60946200 + (26*Pi^2*zeta[3]^2*zeta[7])/5586735 + 
   (11153*zeta[3]*zeta[5]*zeta[7])/134081640 - (4933001*Pi^6*zeta[9])/
    7256864034000 - (1355*zeta[3]^2*zeta[9])/26816328 + 
   (8495287*Pi^4*zeta[11])/506828599200 + (916807*Pi^2*zeta[13])/2298542400 - 
   (25446925927*zeta[15])/5068285992000, csv[{5, 2, 0}, {8, 4, 8}] -> 
  -1/106686720*(zeta[3]*zeta[7]), csv[{5, 2, 1}, {8, 4, 8}] -> 
  MZV[3, 3, 5]/111132000 - (Pi^6*zeta[5])/42007896000 + 
   (zeta[3]^2*zeta[5])/44452800 + (Pi^4*zeta[7])/3333960000 + 
   (Pi^2*zeta[9])/14817600 - (5617*zeta[11])/8534937600, 
 csv[{5, 2, 2}, {8, 4, 8}] -> (zeta[5]*zeta[7])/54432000 - 
   (zeta[3]*zeta[9])/18144000, csv[{5, 2, 3}, {8, 4, 8}] -> 
  -1/4354560*zeta[13], csv[{5, 2, 4}, {8, 4, 8}] -> 
  (11*zeta[3]*zeta[11])/15876000, csv[{5, 2, 5}, {8, 4, 8}] -> 
  (272701*zeta[15])/9873284400, csv[{5, 2, 6}, {8, 4, 8}] -> 
  (-5*zeta[7]*zeta[9])/7938 - (143*zeta[3]*zeta[13])/1234800, 
 csv[{6, 0, 0}, {8, 4, 8}] -> zeta[9]/320060160, 
 csv[{6, 0, 1}, {8, 4, 8}] -> 0, csv[{6, 0, 2}, {8, 4, 8}] -> 
  -1/92610000*MZV[3, 3, 5] + (Pi^6*zeta[5])/35006580000 - 
   (zeta[3]^2*zeta[5])/37044000 - (Pi^4*zeta[7])/2778300000 - 
   (Pi^2*zeta[9])/12348000 + (90863*zeta[11])/106686720000, 
 csv[{6, 0, 3}, {8, 4, 8}] -> 0, csv[{6, 0, 4}, {8, 4, 8}] -> 
  -1/1632960*zeta[13], csv[{6, 0, 5}, {8, 4, 8}] -> zeta[7]^2/105840, 
 csv[{6, 0, 6}, {8, 4, 8}] -> (8*Pi^4*MZV[3, 3, 5])/5586735 + 
   (8*Pi^2*MZV[3, 3, 7])/1862245 - (853*MZV[3, 3, 9])/50280615 - 
   (8*Pi^2*MZV[3, 5, 5])/1330175 - (58001*MZV[5, 3, 7])/2346428700 + 
   (24*MZV[1, 1, 3, 4, 6])/1862245 + (362993*Pi^12*zeta[3])/648582223038750 - 
   (16*Pi^4*MZV[3, 5]*zeta[3])/27933675 - (24*Pi^2*MZV[3, 7]*zeta[3])/
    1862245 + (232*MZV[3, 9]*zeta[3])/5586735 + (24*MZV[1, 1, 4, 6]*zeta[3])/
    1862245 + (4*Pi^6*zeta[3]^3)/195535725 - (8*zeta[3]^5)/9311225 - 
   (428656*Pi^10*zeta[5])/18293344752375 + (6*Pi^2*MZV[3, 5]*zeta[5])/
    266035 + (17504*MZV[3, 7]*zeta[5])/586607175 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/27933675 - (32*Pi^2*zeta[3]*zeta[5]^2)/
    1862245 + (107791*zeta[5]^3)/213311700 + (57847*Pi^8*zeta[7])/
    1583839372500 - (1109*MZV[3, 5]*zeta[7])/5078850 - 
   (104*Pi^2*zeta[3]^2*zeta[7])/1862245 - (592*zeta[3]*zeta[5]*zeta[7])/
    1862245 + (4933001*Pi^6*zeta[9])/604738669500 + 
   (1355*zeta[3]^2*zeta[9])/2234694 - (8495287*Pi^4*zeta[11])/42235716600 - 
   (916807*Pi^2*zeta[13])/191545200 + (25446925927*zeta[15])/422357166000, 
 csv[{6, 1, 0}, {8, 4, 8}] -> -1/88905600*(zeta[3]*zeta[7]), 
 csv[{6, 1, 1}, {8, 4, 8}] -> MZV[3, 3, 5]/74088000 - 
   (Pi^6*zeta[5])/28005264000 + (zeta[3]^2*zeta[5])/29635200 + 
   (Pi^4*zeta[7])/2222640000 + (Pi^2*zeta[9])/9878400 - 
   (90863*zeta[11])/85349376000, csv[{6, 1, 2}, {8, 4, 8}] -> 
  (zeta[5]*zeta[7])/27216000 - (zeta[3]*zeta[9])/9072000, 
 csv[{6, 1, 3}, {8, 4, 8}] -> zeta[13]/4354560, 
 csv[{6, 1, 4}, {8, 4, 8}] -> -1/529200*zeta[7]^2 + 
   (11*zeta[3]*zeta[11])/2646000, csv[{6, 1, 5}, {8, 4, 8}] -> 
  (-2*Pi^4*MZV[3, 3, 5])/16760205 - (2*Pi^2*MZV[3, 3, 7])/5586735 + 
   (853*MZV[3, 3, 9])/603367380 + (2*Pi^2*MZV[3, 5, 5])/3990525 + 
   (58001*MZV[5, 3, 7])/28157144400 - (2*MZV[1, 1, 3, 4, 6])/1862245 - 
   (362993*Pi^12*zeta[3])/7782986676465000 + (4*Pi^4*MZV[3, 5]*zeta[3])/
    83801025 + (2*Pi^2*MZV[3, 7]*zeta[3])/1862245 - 
   (58*MZV[3, 9]*zeta[3])/16760205 - (2*MZV[1, 1, 4, 6]*zeta[3])/1862245 - 
   (Pi^6*zeta[3]^3)/586607175 + (2*zeta[3]^5)/27933675 + 
   (107164*Pi^10*zeta[5])/54880034257125 - (Pi^2*MZV[3, 5]*zeta[5])/532070 - 
   (4376*MZV[3, 7]*zeta[5])/1759821525 + (23*Pi^4*zeta[3]^2*zeta[5])/
    335204100 + (8*Pi^2*zeta[3]*zeta[5]^2)/5586735 - 
   (107791*zeta[5]^3)/2559740400 - (57847*Pi^8*zeta[7])/19006072470000 + 
   (1109*MZV[3, 5]*zeta[7])/60946200 + (26*Pi^2*zeta[3]^2*zeta[7])/5586735 - 
   (4049*zeta[3]*zeta[5]*zeta[7])/134081640 - (4933001*Pi^6*zeta[9])/
    7256864034000 - (1355*zeta[3]^2*zeta[9])/26816328 + 
   (8495287*Pi^4*zeta[11])/506828599200 + (916807*Pi^2*zeta[13])/2298542400 - 
   (25446925927*zeta[15])/5068285992000, csv[{6, 1, 6}, {8, 4, 8}] -> 
  (143*zeta[3]*zeta[13])/205800, csv[{6, 2, 0}, {8, 4, 8}] -> 
  -1/12348000*MZV[3, 3, 5] + (Pi^6*zeta[5])/4667544000 - 
   (zeta[3]^2*zeta[5])/4939200 - (Pi^4*zeta[7])/370440000 - 
   (Pi^2*zeta[9])/1646400 + (259373*zeta[11])/42674688000, 
 csv[{6, 2, 1}, {8, 4, 8}] -> -1/10886400*(zeta[5]*zeta[7]) + 
   (zeta[3]*zeta[9])/3628800, csv[{6, 2, 2}, {8, 4, 8}] -> zeta[13]/3265920, 
 csv[{6, 2, 3}, {8, 4, 8}] -> zeta[7]^2/1058400 - 
   (11*zeta[3]*zeta[11])/3528000, csv[{6, 2, 4}, {8, 4, 8}] -> 
  (4*Pi^4*MZV[3, 3, 5])/83801025 + (4*Pi^2*MZV[3, 3, 7])/27933675 - 
   (853*MZV[3, 3, 9])/1508418450 - (4*Pi^2*MZV[3, 5, 5])/19952625 - 
   (58001*MZV[5, 3, 7])/70392861000 + (4*MZV[1, 1, 3, 4, 6])/9311225 + 
   (362993*Pi^12*zeta[3])/19457466691162500 - (8*Pi^4*MZV[3, 5]*zeta[3])/
    419005125 - (4*Pi^2*MZV[3, 7]*zeta[3])/9311225 + 
   (116*MZV[3, 9]*zeta[3])/83801025 + (4*MZV[1, 1, 4, 6]*zeta[3])/9311225 + 
   (2*Pi^6*zeta[3]^3)/2933035875 - (4*zeta[3]^5)/139668375 - 
   (214328*Pi^10*zeta[5])/274400171285625 + (Pi^2*MZV[3, 5]*zeta[5])/
    1330175 + (8752*MZV[3, 7]*zeta[5])/8799107625 - 
   (23*Pi^4*zeta[3]^2*zeta[5])/838010250 - (16*Pi^2*zeta[3]*zeta[5]^2)/
    27933675 + (107791*zeta[5]^3)/6399351000 + (57847*Pi^8*zeta[7])/
    47515181175000 - (1109*MZV[3, 5]*zeta[7])/152365500 - 
   (52*Pi^2*zeta[3]^2*zeta[7])/27933675 + (4049*zeta[3]*zeta[5]*zeta[7])/
    335204100 + (4933001*Pi^6*zeta[9])/18142160085000 + 
   (271*zeta[3]^2*zeta[9])/13408164 - (8495287*Pi^4*zeta[11])/1267071498000 - 
   (916807*Pi^2*zeta[13])/5746356000 + (926924681*zeta[15])/469285740000, 
 csv[{6, 2, 5}, {8, 4, 8}] -> (5*zeta[7]*zeta[9])/7938 - 
   (143*zeta[3]*zeta[13])/1234800, csv[{6, 2, 6}, {8, 4, 8}] -> 
  (2*MZV[3, 3, 11])/11319 - (8*MZV[3, 5, 9])/169785 - 
   (214*MZV[5, 3, 9])/848925 + (401*MZV[5, 5, 7])/1980825 + 
   (5190998*Pi^12*zeta[5])/325229725445625 - (32*MZV[3, 9]*zeta[5])/509355 + 
   (284*Pi^10*zeta[7])/26473726125 + (2*MZV[3, 7]*zeta[7])/1029 - 
   (1202*zeta[5]^2*zeta[7])/848925 + (2699*Pi^8*zeta[9])/4011170625 + 
   (2936*Pi^6*zeta[11])/124791975 + (4171*Pi^4*zeta[13])/50935500 - 
   (1544*Pi^2*zeta[15])/56595 + (2541694289*zeta[17])/12282246900, 
 csv[{0, 0, 0}, {4, 4, 4}] -> 0, csv[{0, 0, 0}, {4, 4, 6}] -> 
  -1/1306368000*zeta[3], csv[{0, 0, 0}, {4, 4, 8}] -> zeta[3]/91445760000, 
 csv[{0, 0, 0}, {4, 6, 4}] -> zeta[3]/653184000, 
 csv[{0, 0, 0}, {4, 6, 6}] -> -1/68584320000*zeta[3], 
 csv[{0, 0, 0}, {4, 8, 4}] -> -1/45722880000*zeta[3], 
 csv[{0, 0, 0}, {6, 4, 4}] -> -1/1306368000*zeta[3], 
 csv[{0, 0, 0}, {6, 4, 6}] -> zeta[3]/34292160000, 
 csv[{0, 0, 0}, {6, 6, 4}] -> -1/68584320000*zeta[3], 
 csv[{0, 0, 0}, {8, 4, 4}] -> zeta[3]/91445760000, 
 csv[{0, 0, 1}, {4, 4, 4}] -> 0, csv[{0, 0, 1}, {4, 4, 6}] -> 0, 
 csv[{0, 0, 1}, {4, 4, 8}] -> 0, csv[{0, 0, 1}, {4, 6, 4}] -> 0, 
 csv[{0, 0, 1}, {4, 6, 6}] -> 0, csv[{0, 0, 1}, {4, 8, 4}] -> 0, 
 csv[{0, 0, 1}, {6, 4, 4}] -> 0, csv[{0, 0, 1}, {6, 4, 6}] -> 0, 
 csv[{0, 0, 1}, {6, 6, 4}] -> 0, csv[{0, 0, 1}, {8, 4, 4}] -> 0, 
 csv[{0, 0, 2}, {4, 4, 4}] -> zeta[5]/23328, csv[{0, 0, 2}, {4, 4, 6}] -> 
  -1/23328000*zeta[5], csv[{0, 0, 2}, {4, 4, 8}] -> 0, 
 csv[{0, 0, 2}, {4, 6, 4}] -> zeta[5]/11664000, 
 csv[{0, 0, 2}, {4, 6, 6}] -> zeta[5]/3919104000, 
 csv[{0, 0, 2}, {4, 8, 4}] -> 0, csv[{0, 0, 2}, {6, 4, 4}] -> 
  (-1007*zeta[5])/1632960000, csv[{0, 0, 2}, {6, 4, 6}] -> 
  (11*zeta[5])/13716864000, csv[{0, 0, 2}, {6, 6, 4}] -> 
  (-11*zeta[5])/9144576000, csv[{0, 0, 2}, {8, 4, 4}] -> zeta[5]/91445760, 
 csv[{0, 0, 3}, {4, 4, 6}] -> -1/907200*zeta[3]^2, 
 csv[{0, 0, 3}, {4, 4, 8}] -> zeta[3]^2/762048000, 
 csv[{0, 0, 3}, {4, 6, 6}] -> 0, csv[{0, 0, 3}, {6, 4, 6}] -> 
  zeta[3]^2/95256000, csv[{0, 0, 4}, {4, 4, 6}] -> (7*zeta[7])/518400, 
 csv[{0, 0, 4}, {4, 4, 8}] -> -1/54432000*zeta[7], 
 csv[{0, 0, 4}, {4, 6, 6}] -> -1/3888000*zeta[7], 
 csv[{0, 0, 4}, {6, 4, 6}] -> -1/3888000*zeta[7], 
 csv[{0, 0, 5}, {4, 4, 8}] -> -1/1814400*(zeta[3]*zeta[5]), 
 csv[{0, 0, 6}, {4, 4, 8}] -> -1/79380*zeta[3]^3 + zeta[9]/163296, 
 csv[{0, 1, 0}, {4, 4, 4}] -> 0, csv[{0, 1, 0}, {4, 4, 6}] -> 0, 
 csv[{0, 1, 0}, {4, 4, 8}] -> 0, csv[{0, 1, 0}, {4, 6, 4}] -> 0, 
 csv[{0, 1, 0}, {4, 6, 6}] -> 0, csv[{0, 1, 0}, {4, 8, 4}] -> 0, 
 csv[{0, 1, 0}, {6, 4, 4}] -> 0, csv[{0, 1, 0}, {6, 4, 6}] -> 0, 
 csv[{0, 1, 0}, {6, 6, 4}] -> 0, csv[{0, 1, 0}, {8, 4, 4}] -> 0, 
 csv[{0, 1, 1}, {4, 4, 4}] -> zeta[5]/93312, csv[{0, 1, 1}, {4, 4, 6}] -> 
  (-23*zeta[5])/544320000, csv[{0, 1, 1}, {4, 4, 8}] -> zeta[5]/1097349120, 
 csv[{0, 1, 1}, {4, 6, 4}] -> -1/23328000*zeta[5], 
 csv[{0, 1, 1}, {4, 6, 6}] -> zeta[5]/9144576000, 
 csv[{0, 1, 1}, {4, 8, 4}] -> 0, csv[{0, 1, 1}, {6, 4, 4}] -> 
  -1/93312000*zeta[5], csv[{0, 1, 1}, {6, 4, 6}] -> -1/2286144000*zeta[5], 
 csv[{0, 1, 1}, {6, 6, 4}] -> zeta[5]/1524096000, 
 csv[{0, 1, 1}, {8, 4, 4}] -> 0, csv[{0, 1, 2}, {4, 4, 4}] -> zeta[3]^2/6480, 
 csv[{0, 1, 2}, {4, 4, 6}] -> zeta[3]^2/1360800, 
 csv[{0, 1, 2}, {4, 4, 8}] -> -1/571536000*zeta[3]^2, 
 csv[{0, 1, 2}, {4, 6, 4}] -> zeta[3]^2/1360800, 
 csv[{0, 1, 2}, {4, 6, 6}] -> 0, csv[{0, 1, 2}, {4, 8, 4}] -> 0, 
 csv[{0, 1, 2}, {6, 4, 4}] -> -1/680400*zeta[3]^2, 
 csv[{0, 1, 2}, {6, 4, 6}] -> -1/142884000*zeta[3]^2, 
 csv[{0, 1, 2}, {6, 6, 4}] -> -1/95256000*zeta[3]^2, 
 csv[{0, 1, 2}, {8, 4, 4}] -> zeta[3]^2/38102400, 
 csv[{0, 1, 3}, {4, 4, 6}] -> (7*zeta[7])/2073600, 
 csv[{0, 1, 3}, {4, 4, 8}] -> zeta[7]/108864000, 
 csv[{0, 1, 3}, {4, 6, 6}] -> zeta[7]/62208000, 
 csv[{0, 1, 3}, {6, 4, 6}] -> -1/10368000*zeta[7], 
 csv[{0, 1, 4}, {4, 4, 6}] -> (29*zeta[3]*zeta[5])/94500, 
 csv[{0, 1, 4}, {4, 4, 8}] -> (zeta[3]*zeta[5])/4536000, 
 csv[{0, 1, 4}, {4, 6, 6}] -> -1/4536000*(zeta[3]*zeta[5]), 
 csv[{0, 1, 4}, {6, 4, 6}] -> -1/1134000*(zeta[3]*zeta[5]), 
 csv[{0, 1, 5}, {4, 4, 8}] -> zeta[3]^3/476280 + zeta[9]/489888, 
 csv[{0, 1, 6}, {4, 4, 8}] -> zeta[5]^2/6048 + (zeta[3]*zeta[7])/15120, 
 csv[{0, 2, 0}, {4, 4, 4}] -> -1/11664*zeta[5], 
 csv[{0, 2, 0}, {4, 4, 6}] -> (289*zeta[5])/544320000, 
 csv[{0, 2, 0}, {4, 4, 8}] -> -1/91445760*zeta[5], 
 csv[{0, 2, 0}, {4, 6, 4}] -> zeta[5]/11664000, 
 csv[{0, 2, 0}, {4, 6, 6}] -> (-29*zeta[5])/27433728000, 
 csv[{0, 2, 0}, {4, 8, 4}] -> 0, csv[{0, 2, 0}, {6, 4, 4}] -> 
  (289*zeta[5])/544320000, csv[{0, 2, 0}, {6, 4, 6}] -> 
  (11*zeta[5])/4572288000, csv[{0, 2, 0}, {6, 6, 4}] -> 
  (-29*zeta[5])/27433728000, csv[{0, 2, 0}, {8, 4, 4}] -> 
  -1/91445760*zeta[5], csv[{0, 2, 1}, {4, 4, 4}] -> 0, 
 csv[{0, 2, 1}, {4, 4, 6}] -> -1/907200*zeta[3]^2, 
 csv[{0, 2, 1}, {4, 4, 8}] -> zeta[3]^2/228614400, 
 csv[{0, 2, 1}, {4, 6, 4}] -> -1/907200*zeta[3]^2, 
 csv[{0, 2, 1}, {4, 6, 6}] -> zeta[3]^2/1143072000, 
 csv[{0, 2, 1}, {4, 8, 4}] -> zeta[3]^2/285768000, 
 csv[{0, 2, 1}, {6, 4, 4}] -> zeta[3]^2/453600, 
 csv[{0, 2, 1}, {6, 4, 6}] -> zeta[3]^2/190512000, 
 csv[{0, 2, 1}, {6, 6, 4}] -> zeta[3]^2/142884000, 
 csv[{0, 2, 1}, {8, 4, 4}] -> -1/38102400*zeta[3]^2, 
 csv[{0, 2, 2}, {4, 4, 4}] -> (-661*zeta[7])/194400, 
 csv[{0, 2, 2}, {4, 4, 6}] -> (-7*zeta[7])/1036800, 
 csv[{0, 2, 2}, {4, 4, 8}] -> -1/108864000*zeta[7], 
 csv[{0, 2, 2}, {4, 6, 4}] -> (7*zeta[7])/1555200, 
 csv[{0, 2, 2}, {4, 6, 6}] -> zeta[7]/46656000, 
 csv[{0, 2, 2}, {4, 8, 4}] -> zeta[7]/81648000, 
 csv[{0, 2, 2}, {6, 4, 4}] -> (-7*zeta[7])/1555200, 
 csv[{0, 2, 2}, {6, 4, 6}] -> zeta[7]/5832000, 
 csv[{0, 2, 2}, {6, 6, 4}] -> -1/7776000*zeta[7], 
 csv[{0, 2, 2}, {8, 4, 4}] -> -1/32659200*zeta[7], 
 csv[{0, 2, 3}, {4, 4, 6}] -> (-3*zeta[3]*zeta[5])/28000, 
 csv[{0, 2, 3}, {4, 4, 8}] -> -1/6048000*(zeta[3]*zeta[5]), 
 csv[{0, 2, 3}, {4, 6, 6}] -> -1/9072000*(zeta[3]*zeta[5]), 
 csv[{0, 2, 3}, {6, 4, 6}] -> (zeta[3]*zeta[5])/1512000, 
 csv[{0, 2, 4}, {4, 4, 6}] -> (-529*zeta[9])/324000, 
 csv[{0, 2, 4}, {4, 4, 8}] -> -1/1190700*zeta[3]^3 - zeta[9]/489888, 
 csv[{0, 2, 4}, {4, 6, 6}] -> -1/595350*zeta[3]^3 + 
   (9479*zeta[9])/1714608000, csv[{0, 2, 4}, {6, 4, 6}] -> 
  zeta[3]^3/99225 + (113*zeta[9])/20412000, csv[{0, 2, 5}, {4, 4, 8}] -> 
  -1/18144*zeta[5]^2, csv[{0, 2, 6}, {4, 4, 8}] -> (-2983*zeta[11])/2721600, 
 csv[{0, 3, 0}, {4, 6, 4}] -> zeta[3]^2/453600, 
 csv[{0, 3, 0}, {4, 6, 6}] -> -1/95256000*zeta[3]^2, 
 csv[{0, 3, 0}, {4, 8, 4}] -> -1/381024000*zeta[3]^2, 
 csv[{0, 3, 0}, {6, 6, 4}] -> -1/95256000*zeta[3]^2, 
 csv[{0, 3, 1}, {4, 6, 4}] -> 0, csv[{0, 3, 1}, {4, 6, 6}] -> 
  -1/12441600*zeta[7], csv[{0, 3, 1}, {4, 8, 4}] -> -1/72576000*zeta[7], 
 csv[{0, 3, 1}, {6, 6, 4}] -> zeta[7]/31104000, 
 csv[{0, 3, 2}, {4, 6, 4}] -> (2*zeta[3]*zeta[5])/14175, 
 csv[{0, 3, 2}, {4, 6, 6}] -> (zeta[3]*zeta[5])/9072000, 
 csv[{0, 3, 2}, {4, 8, 4}] -> (zeta[3]*zeta[5])/4536000, 
 csv[{0, 3, 2}, {6, 6, 4}] -> -1/907200*(zeta[3]*zeta[5]), 
 csv[{0, 3, 3}, {4, 6, 6}] -> zeta[3]^3/793800 - (799*zeta[9])/285768000, 
 csv[{0, 3, 4}, {4, 6, 6}] -> zeta[5]^2/56000 + (zeta[3]*zeta[7])/21600, 
 csv[{0, 4, 0}, {4, 6, 4}] -> (-7*zeta[7])/259200, 
 csv[{0, 4, 0}, {4, 6, 6}] -> zeta[7]/1944000, 
 csv[{0, 4, 0}, {4, 8, 4}] -> zeta[7]/27216000, 
 csv[{0, 4, 0}, {6, 6, 4}] -> zeta[7]/1944000, 
 csv[{0, 4, 1}, {4, 6, 4}] -> (-43*zeta[3]*zeta[5])/226800, 
 csv[{0, 4, 1}, {4, 6, 6}] -> -1/4536000*(zeta[3]*zeta[5]), 
 csv[{0, 4, 1}, {4, 8, 4}] -> -1/3024000*(zeta[3]*zeta[5]), 
 csv[{0, 4, 1}, {6, 6, 4}] -> 0, csv[{0, 4, 2}, {4, 6, 4}] -> 
  (4*zeta[3]^3)/2835 - (113*zeta[9])/291600, csv[{0, 4, 2}, {4, 6, 6}] -> 
  -1/595350*zeta[3]^3 + (661*zeta[9])/342921600, 
 csv[{0, 4, 2}, {4, 8, 4}] -> zeta[3]^3/595350 + zeta[9]/612360, 
 csv[{0, 4, 2}, {6, 6, 4}] -> (5*zeta[9])/217728, 
 csv[{0, 4, 3}, {4, 6, 6}] -> zeta[5]^2/100800 - (zeta[3]*zeta[7])/21600, 
 csv[{0, 4, 4}, {4, 6, 6}] -> MZV[3, 3, 5]/7875 - (Pi^6*zeta[5])/2976750 + 
   (zeta[3]^2*zeta[5])/1050 + (Pi^4*zeta[7])/236250 + (Pi^2*zeta[9])/1050 - 
   (232*zeta[11])/23625, csv[{0, 5, 0}, {4, 8, 4}] -> 
  (zeta[3]*zeta[5])/907200, csv[{0, 5, 1}, {4, 8, 4}] -> 
  -1/238140*zeta[3]^3 - zeta[9]/979776, csv[{0, 5, 2}, {4, 8, 4}] -> 
  (11*zeta[3]*zeta[7])/181440, csv[{0, 6, 0}, {4, 8, 4}] -> 
  zeta[3]^3/39690 - zeta[9]/81648, csv[{0, 6, 1}, {4, 8, 4}] -> 
  -1/8640*(zeta[3]*zeta[7]), csv[{0, 6, 2}, {4, 8, 4}] -> 
  -1/3150*MZV[3, 3, 5] + (Pi^6*zeta[5])/1190700 + (zeta[3]^2*zeta[5])/1260 - 
   (Pi^4*zeta[7])/94500 - (Pi^2*zeta[9])/420 + (259373*zeta[11])/10886400, 
 csv[{1, 0, 0}, {4, 4, 4}] -> 0, csv[{1, 0, 0}, {4, 4, 6}] -> 0, 
 csv[{1, 0, 0}, {4, 4, 8}] -> 0, csv[{1, 0, 0}, {4, 6, 4}] -> 0, 
 csv[{1, 0, 0}, {4, 6, 6}] -> 0, csv[{1, 0, 0}, {4, 8, 4}] -> 0, 
 csv[{1, 0, 0}, {6, 4, 4}] -> 0, csv[{1, 0, 0}, {6, 4, 6}] -> 0, 
 csv[{1, 0, 0}, {6, 6, 4}] -> 0, csv[{1, 0, 0}, {8, 4, 4}] -> 0, 
 csv[{1, 0, 1}, {4, 4, 4}] -> -1/46656*zeta[5], 
 csv[{1, 0, 1}, {4, 4, 6}] -> (139*zeta[5])/1632960000, 
 csv[{1, 0, 1}, {4, 4, 8}] -> -1/1097349120*zeta[5], 
 csv[{1, 0, 1}, {4, 6, 4}] -> zeta[5]/46656000, 
 csv[{1, 0, 1}, {4, 6, 6}] -> -1/4572288000*zeta[5], 
 csv[{1, 0, 1}, {4, 8, 4}] -> 0, csv[{1, 0, 1}, {6, 4, 4}] -> 
  (139*zeta[5])/1632960000, csv[{1, 0, 1}, {6, 4, 6}] -> 
  -1/4572288000*zeta[5], csv[{1, 0, 1}, {6, 6, 4}] -> -1/4572288000*zeta[5], 
 csv[{1, 0, 1}, {8, 4, 4}] -> -1/1097349120*zeta[5], 
 csv[{1, 0, 2}, {4, 4, 4}] -> -1/6480*zeta[3]^2, 
 csv[{1, 0, 2}, {4, 4, 6}] -> zeta[3]^2/2721600, 
 csv[{1, 0, 2}, {4, 4, 8}] -> -1/571536000*zeta[3]^2, 
 csv[{1, 0, 2}, {4, 6, 4}] -> -1/1360800*zeta[3]^2, 
 csv[{1, 0, 2}, {4, 6, 6}] -> 0, csv[{1, 0, 2}, {4, 8, 4}] -> 0, 
 csv[{1, 0, 2}, {6, 4, 4}] -> zeta[3]^2/2721600, 
 csv[{1, 0, 2}, {6, 4, 6}] -> -1/1143072000*zeta[3]^2, 
 csv[{1, 0, 2}, {6, 6, 4}] -> zeta[3]^2/190512000, 
 csv[{1, 0, 2}, {8, 4, 4}] -> -1/228614400*zeta[3]^2, 
 csv[{1, 0, 3}, {4, 4, 6}] -> (-7*zeta[7])/2073600, 
 csv[{1, 0, 3}, {4, 4, 8}] -> zeta[7]/217728000, 
 csv[{1, 0, 3}, {4, 6, 6}] -> zeta[7]/15552000, 
 csv[{1, 0, 3}, {6, 4, 6}] -> zeta[7]/15552000, 
 csv[{1, 0, 4}, {4, 4, 6}] -> (-19*zeta[3]*zeta[5])/162000, 
 csv[{1, 0, 4}, {4, 4, 8}] -> (zeta[3]*zeta[5])/9072000, 
 csv[{1, 0, 4}, {4, 6, 6}] -> (zeta[3]*zeta[5])/1134000, 
 csv[{1, 0, 4}, {6, 4, 6}] -> (zeta[3]*zeta[5])/2268000, 
 csv[{1, 0, 5}, {4, 4, 8}] -> zeta[3]^3/476280 - zeta[9]/979776, 
 csv[{1, 0, 6}, {4, 4, 8}] -> -1/6048*zeta[5]^2 + (zeta[3]*zeta[7])/20160, 
 csv[{1, 1, 0}, {4, 4, 4}] -> zeta[5]/93312, csv[{1, 1, 0}, {4, 4, 6}] -> 
  -1/93312000*zeta[5], csv[{1, 1, 0}, {4, 4, 8}] -> 0, 
 csv[{1, 1, 0}, {4, 6, 4}] -> -1/23328000*zeta[5], 
 csv[{1, 1, 0}, {4, 6, 6}] -> zeta[5]/1524096000, 
 csv[{1, 1, 0}, {4, 8, 4}] -> 0, csv[{1, 1, 0}, {6, 4, 4}] -> 
  (-23*zeta[5])/544320000, csv[{1, 1, 0}, {6, 4, 6}] -> 
  -1/2286144000*zeta[5], csv[{1, 1, 0}, {6, 6, 4}] -> zeta[5]/9144576000, 
 csv[{1, 1, 0}, {8, 4, 4}] -> zeta[5]/1097349120, 
 csv[{1, 1, 1}, {4, 4, 4}] -> 0, csv[{1, 1, 1}, {4, 4, 6}] -> 
  -1/1814400*zeta[3]^2, csv[{1, 1, 1}, {4, 4, 8}] -> zeta[3]^2/228614400, 
 csv[{1, 1, 1}, {4, 6, 4}] -> zeta[3]^2/907200, 
 csv[{1, 1, 1}, {4, 6, 6}] -> -1/762048000*zeta[3]^2, 
 csv[{1, 1, 1}, {4, 8, 4}] -> -1/114307200*zeta[3]^2, 
 csv[{1, 1, 1}, {6, 4, 4}] -> -1/1814400*zeta[3]^2, 
 csv[{1, 1, 1}, {6, 4, 6}] -> zeta[3]^2/381024000, 
 csv[{1, 1, 1}, {6, 6, 4}] -> -1/762048000*zeta[3]^2, 
 csv[{1, 1, 1}, {8, 4, 4}] -> zeta[3]^2/228614400, 
 csv[{1, 1, 2}, {4, 4, 4}] -> (-661*zeta[7])/388800, 
 csv[{1, 1, 2}, {4, 4, 6}] -> 0, csv[{1, 1, 2}, {4, 4, 8}] -> 
  -1/217728000*zeta[7], csv[{1, 1, 2}, {4, 6, 4}] -> (-7*zeta[7])/3110400, 
 csv[{1, 1, 2}, {4, 6, 6}] -> -1/37324800*zeta[7], 
 csv[{1, 1, 2}, {4, 8, 4}] -> -1/65318400*zeta[7], 
 csv[{1, 1, 2}, {6, 4, 4}] -> (-7*zeta[7])/6220800, 
 csv[{1, 1, 2}, {6, 4, 6}] -> zeta[7]/93312000, 
 csv[{1, 1, 2}, {6, 6, 4}] -> zeta[7]/20736000, 
 csv[{1, 1, 2}, {8, 4, 4}] -> zeta[7]/163296000, 
 csv[{1, 1, 3}, {4, 4, 6}] -> (-43*zeta[3]*zeta[5])/907200, 
 csv[{1, 1, 3}, {4, 4, 8}] -> -1/12096000*(zeta[3]*zeta[5]), 
 csv[{1, 1, 3}, {4, 6, 6}] -> (zeta[3]*zeta[5])/6048000, 
 csv[{1, 1, 3}, {6, 4, 6}] -> -1/4536000*(zeta[3]*zeta[5]), 
 csv[{1, 1, 4}, {4, 4, 6}] -> (-443*zeta[9])/907200, 
 csv[{1, 1, 4}, {4, 4, 8}] -> -1/1190700*zeta[3]^3 - zeta[9]/4898880, 
 csv[{1, 1, 4}, {4, 6, 6}] -> zeta[3]^3/396900 + (3643*zeta[9])/1143072000, 
 csv[{1, 1, 4}, {6, 4, 6}] -> -1/396900*zeta[3]^3 + (799*zeta[9])/142884000, 
 csv[{1, 1, 5}, {4, 4, 8}] -> -1/51840*(zeta[3]*zeta[7]), 
 csv[{1, 1, 6}, {4, 4, 8}] -> (-59*zeta[11])/194400, 
 csv[{1, 2, 0}, {4, 4, 4}] -> 0, csv[{1, 2, 0}, {4, 4, 6}] -> 
  zeta[3]^2/453600, csv[{1, 2, 0}, {4, 4, 8}] -> -1/38102400*zeta[3]^2, 
 csv[{1, 2, 0}, {4, 6, 4}] -> -1/907200*zeta[3]^2, 
 csv[{1, 2, 0}, {4, 6, 6}] -> zeta[3]^2/142884000, 
 csv[{1, 2, 0}, {4, 8, 4}] -> zeta[3]^2/285768000, 
 csv[{1, 2, 0}, {6, 4, 4}] -> -1/907200*zeta[3]^2, 
 csv[{1, 2, 0}, {6, 4, 6}] -> zeta[3]^2/190512000, 
 csv[{1, 2, 0}, {6, 6, 4}] -> zeta[3]^2/1143072000, 
 csv[{1, 2, 0}, {8, 4, 4}] -> zeta[3]^2/228614400, 
 csv[{1, 2, 1}, {4, 4, 4}] -> (661*zeta[7])/194400, 
 csv[{1, 2, 1}, {4, 4, 6}] -> (7*zeta[7])/2073600, 
 csv[{1, 2, 1}, {4, 4, 8}] -> zeta[7]/108864000, 
 csv[{1, 2, 1}, {4, 6, 4}] -> 0, csv[{1, 2, 1}, {4, 6, 6}] -> 
  zeta[7]/62208000, csv[{1, 2, 1}, {4, 8, 4}] -> zeta[7]/108864000, 
 csv[{1, 2, 1}, {6, 4, 4}] -> (7*zeta[7])/2073600, 
 csv[{1, 2, 1}, {6, 4, 6}] -> -1/10368000*zeta[7], 
 csv[{1, 2, 1}, {6, 6, 4}] -> zeta[7]/62208000, 
 csv[{1, 2, 1}, {8, 4, 4}] -> zeta[7]/108864000, 
 csv[{1, 2, 2}, {4, 4, 4}] -> (-313*zeta[3]*zeta[5])/16200, 
 csv[{1, 2, 2}, {4, 4, 6}] -> (229*zeta[3]*zeta[5])/3402000, 
 csv[{1, 2, 2}, {4, 4, 8}] -> (zeta[3]*zeta[5])/9072000, 
 csv[{1, 2, 2}, {4, 6, 4}] -> -1/9072*(zeta[3]*zeta[5]), 
 csv[{1, 2, 2}, {4, 6, 6}] -> -1/13608000*(zeta[3]*zeta[5]), 
 csv[{1, 2, 2}, {4, 8, 4}] -> -1/5443200*(zeta[3]*zeta[5]), 
 csv[{1, 2, 2}, {6, 4, 4}] -> -1/9072*(zeta[3]*zeta[5]), 
 csv[{1, 2, 2}, {6, 4, 6}] -> -1/13608000*(zeta[3]*zeta[5]), 
 csv[{1, 2, 2}, {6, 6, 4}] -> (zeta[3]*zeta[5])/3024000, 
 csv[{1, 2, 2}, {8, 4, 4}] -> -1/5443200*(zeta[3]*zeta[5]), 
 csv[{1, 2, 3}, {4, 4, 6}] -> (2959*zeta[9])/4536000, 
 csv[{1, 2, 3}, {4, 4, 8}] -> zeta[3]^3/1587600 + zeta[9]/1632960, 
 csv[{1, 2, 3}, {4, 6, 6}] -> -1/1190700*zeta[3]^3 - 
   (2551*zeta[9])/857304000, csv[{1, 2, 3}, {6, 4, 6}] -> 
  -1/793800*zeta[3]^3 - (2389*zeta[9])/571536000, 
 csv[{1, 2, 4}, {4, 4, 6}] -> -1/108*zeta[5]^2 - (zeta[3]*zeta[7])/360, 
 csv[{1, 2, 4}, {4, 4, 8}] -> zeta[5]^2/90720 + (zeta[3]*zeta[7])/129600, 
 csv[{1, 2, 4}, {4, 6, 6}] -> -1/648000*zeta[5]^2 - (zeta[3]*zeta[7])/32400, 
 csv[{1, 2, 4}, {6, 4, 6}] -> zeta[5]^2/252000 - (zeta[3]*zeta[7])/21600, 
 csv[{1, 2, 5}, {4, 4, 8}] -> (103*zeta[11])/362880, 
 csv[{1, 2, 6}, {4, 4, 8}] -> (-5*zeta[5]*zeta[7])/756 - 
   (11*zeta[3]*zeta[9])/5250, csv[{1, 3, 0}, {4, 6, 4}] -> 0, 
 csv[{1, 3, 0}, {4, 6, 6}] -> zeta[7]/31104000, 
 csv[{1, 3, 0}, {4, 8, 4}] -> -1/72576000*zeta[7], 
 csv[{1, 3, 0}, {6, 6, 4}] -> -1/12441600*zeta[7], 
 csv[{1, 3, 1}, {4, 6, 4}] -> (43*zeta[3]*zeta[5])/453600, 
 csv[{1, 3, 1}, {4, 6, 6}] -> (zeta[3]*zeta[5])/18144000, 
 csv[{1, 3, 1}, {4, 8, 4}] -> (zeta[3]*zeta[5])/6048000, 
 csv[{1, 3, 1}, {6, 6, 4}] -> (zeta[3]*zeta[5])/18144000, 
 csv[{1, 3, 2}, {4, 6, 4}] -> -1/2835*zeta[3]^3 - (799*zeta[9])/2041200, 
 csv[{1, 3, 2}, {4, 6, 6}] -> zeta[3]^3/2381400 + (67*zeta[9])/17146080, 
 csv[{1, 3, 2}, {4, 8, 4}] -> -1/793800*zeta[3]^3 - zeta[9]/1632960, 
 csv[{1, 3, 2}, {6, 6, 4}] -> (-103*zeta[9])/76204800, 
 csv[{1, 3, 3}, {4, 6, 6}] -> -1/302400*zeta[5]^2 + (zeta[3]*zeta[7])/86400, 
 csv[{1, 3, 4}, {4, 6, 6}] -> -1/31500*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/11907000 - (zeta[3]^2*zeta[5])/4200 - 
   (Pi^4*zeta[7])/945000 - (Pi^2*zeta[9])/4200 + (10201*zeta[11])/4536000, 
 csv[{1, 4, 0}, {4, 6, 4}] -> (-43*zeta[3]*zeta[5])/226800, 
 csv[{1, 4, 0}, {4, 6, 6}] -> 0, csv[{1, 4, 0}, {4, 8, 4}] -> 
  -1/3024000*(zeta[3]*zeta[5]), csv[{1, 4, 0}, {6, 6, 4}] -> 
  -1/4536000*(zeta[3]*zeta[5]), csv[{1, 4, 1}, {4, 6, 4}] -> 
  (443*zeta[9])/453600, csv[{1, 4, 1}, {4, 6, 6}] -> (-223*zeta[9])/25401600, 
 csv[{1, 4, 1}, {4, 8, 4}] -> zeta[3]^3/595350 + zeta[9]/2449440, 
 csv[{1, 4, 1}, {6, 6, 4}] -> (-223*zeta[9])/25401600, 
 csv[{1, 4, 2}, {4, 6, 4}] -> (-11*zeta[3]*zeta[7])/1512, 
 csv[{1, 4, 2}, {4, 6, 6}] -> zeta[5]^2/907200, 
 csv[{1, 4, 2}, {4, 8, 4}] -> -1/36288*(zeta[3]*zeta[7]), 
 csv[{1, 4, 2}, {6, 6, 4}] -> zeta[5]^2/43200 + (zeta[3]*zeta[7])/21600, 
 csv[{1, 4, 3}, {4, 6, 6}] -> (187*zeta[11])/907200, 
 csv[{1, 4, 4}, {4, 6, 6}] -> (-7*zeta[5]*zeta[7])/1800 - 
   (11*zeta[3]*zeta[9])/15750, csv[{1, 5, 0}, {4, 8, 4}] -> 
  -1/238140*zeta[3]^3 - zeta[9]/979776, csv[{1, 5, 1}, {4, 8, 4}] -> 
  (zeta[3]*zeta[7])/25920, csv[{1, 5, 2}, {4, 8, 4}] -> 
  MZV[3, 3, 5]/18900 - (Pi^6*zeta[5])/7144200 - (zeta[3]^2*zeta[5])/7560 + 
   (Pi^4*zeta[7])/567000 + (Pi^2*zeta[9])/2520 - (90863*zeta[11])/21772800, 
 csv[{1, 6, 0}, {4, 8, 4}] -> -1/8640*(zeta[3]*zeta[7]), 
 csv[{1, 6, 1}, {4, 8, 4}] -> (59*zeta[11])/97200, 
 csv[{1, 6, 2}, {4, 8, 4}] -> (-691*zeta[3]*zeta[9])/141750, 
 csv[{2, 0, 0}, {4, 4, 4}] -> zeta[5]/23328, csv[{2, 0, 0}, {4, 4, 6}] -> 
  (-1007*zeta[5])/1632960000, csv[{2, 0, 0}, {4, 4, 8}] -> zeta[5]/91445760, 
 csv[{2, 0, 0}, {4, 6, 4}] -> zeta[5]/11664000, 
 csv[{2, 0, 0}, {4, 6, 6}] -> (-11*zeta[5])/9144576000, 
 csv[{2, 0, 0}, {4, 8, 4}] -> 0, csv[{2, 0, 0}, {6, 4, 4}] -> 
  -1/23328000*zeta[5], csv[{2, 0, 0}, {6, 4, 6}] -> (11*zeta[5])/13716864000, 
 csv[{2, 0, 0}, {6, 6, 4}] -> zeta[5]/3919104000, 
 csv[{2, 0, 0}, {8, 4, 4}] -> 0, csv[{2, 0, 1}, {4, 4, 4}] -> zeta[3]^2/6480, 
 csv[{2, 0, 1}, {4, 4, 6}] -> -1/2721600*zeta[3]^2, 
 csv[{2, 0, 1}, {4, 4, 8}] -> zeta[3]^2/228614400, 
 csv[{2, 0, 1}, {4, 6, 4}] -> -1/272160*zeta[3]^2, 
 csv[{2, 0, 1}, {4, 6, 6}] -> zeta[3]^2/190512000, 
 csv[{2, 0, 1}, {4, 8, 4}] -> zeta[3]^2/19051200, 
 csv[{2, 0, 1}, {6, 4, 4}] -> zeta[3]^2/2721600, 
 csv[{2, 0, 1}, {6, 4, 6}] -> -1/1143072000*zeta[3]^2, 
 csv[{2, 0, 1}, {6, 6, 4}] -> 0, csv[{2, 0, 1}, {8, 4, 4}] -> 
  -1/571536000*zeta[3]^2, csv[{2, 0, 2}, {4, 4, 4}] -> (661*zeta[7])/97200, 
 csv[{2, 0, 2}, {4, 4, 6}] -> (7*zeta[7])/3110400, 
 csv[{2, 0, 2}, {4, 4, 8}] -> -1/326592000*zeta[7], 
 csv[{2, 0, 2}, {4, 6, 4}] -> (7*zeta[7])/777600, 
 csv[{2, 0, 2}, {4, 6, 6}] -> -1/23328000*zeta[7], 
 csv[{2, 0, 2}, {4, 8, 4}] -> zeta[7]/16329600, 
 csv[{2, 0, 2}, {6, 4, 4}] -> (7*zeta[7])/3110400, 
 csv[{2, 0, 2}, {6, 4, 6}] -> -1/23328000*zeta[7], 
 csv[{2, 0, 2}, {6, 6, 4}] -> -1/23328000*zeta[7], 
 csv[{2, 0, 2}, {8, 4, 4}] -> -1/326592000*zeta[7], 
 csv[{2, 0, 3}, {4, 4, 6}] -> (19*zeta[3]*zeta[5])/324000, 
 csv[{2, 0, 3}, {4, 4, 8}] -> -1/18144000*(zeta[3]*zeta[5]), 
 csv[{2, 0, 3}, {4, 6, 6}] -> -1/567000*(zeta[3]*zeta[5]), 
 csv[{2, 0, 3}, {6, 4, 6}] -> 0, csv[{2, 0, 4}, {4, 4, 6}] -> 
  (2*zeta[3]^3)/2835 + (5891*zeta[9])/2916000, 
 csv[{2, 0, 4}, {4, 4, 8}] -> -1/1190700*zeta[3]^3 + zeta[9]/2449440, 
 csv[{2, 0, 4}, {4, 6, 6}] -> -1/99225*zeta[3]^3 - (2327*zeta[9])/81648000, 
 csv[{2, 0, 4}, {6, 4, 6}] -> zeta[3]^3/297675 - (799*zeta[9])/107163000, 
 csv[{2, 0, 5}, {4, 4, 8}] -> zeta[5]^2/18144 - (zeta[3]*zeta[7])/60480, 
 csv[{2, 0, 6}, {4, 4, 8}] -> MZV[3, 3, 5]/3150 - (Pi^6*zeta[5])/1190700 + 
   (zeta[3]^2*zeta[5])/1260 + (Pi^4*zeta[7])/94500 + (Pi^2*zeta[9])/420 - 
   (247441*zeta[11])/10886400, csv[{2, 1, 0}, {4, 4, 4}] -> 
  -1/6480*zeta[3]^2, csv[{2, 1, 0}, {4, 4, 6}] -> zeta[3]^2/680400, 
 csv[{2, 1, 0}, {4, 4, 8}] -> -1/38102400*zeta[3]^2, 
 csv[{2, 1, 0}, {4, 6, 4}] -> zeta[3]^2/680400, 
 csv[{2, 1, 0}, {4, 6, 6}] -> -1/95256000*zeta[3]^2, 
 csv[{2, 1, 0}, {4, 8, 4}] -> -1/114307200*zeta[3]^2, 
 csv[{2, 1, 0}, {6, 4, 4}] -> zeta[3]^2/1360800, 
 csv[{2, 1, 0}, {6, 4, 6}] -> -1/142884000*zeta[3]^2, 
 csv[{2, 1, 0}, {6, 6, 4}] -> 0, csv[{2, 1, 0}, {8, 4, 4}] -> 
  -1/571536000*zeta[3]^2, csv[{2, 1, 1}, {4, 4, 4}] -> (-661*zeta[7])/388800, 
 csv[{2, 1, 1}, {4, 4, 6}] -> (-7*zeta[7])/6220800, 
 csv[{2, 1, 1}, {4, 4, 8}] -> zeta[7]/163296000, 
 csv[{2, 1, 1}, {4, 6, 4}] -> (-7*zeta[7])/3110400, 
 csv[{2, 1, 1}, {4, 6, 6}] -> zeta[7]/20736000, 
 csv[{2, 1, 1}, {4, 8, 4}] -> -1/65318400*zeta[7], 
 csv[{2, 1, 1}, {6, 4, 4}] -> 0, csv[{2, 1, 1}, {6, 4, 6}] -> 
  zeta[7]/93312000, csv[{2, 1, 1}, {6, 6, 4}] -> -1/37324800*zeta[7], 
 csv[{2, 1, 1}, {8, 4, 4}] -> -1/217728000*zeta[7], 
 csv[{2, 1, 2}, {4, 4, 4}] -> (7*zeta[3]*zeta[5])/900, 
 csv[{2, 1, 2}, {4, 4, 6}] -> (41*zeta[3]*zeta[5])/3402000, 
 csv[{2, 1, 2}, {4, 4, 8}] -> (zeta[3]*zeta[5])/13608000, 
 csv[{2, 1, 2}, {4, 6, 4}] -> (43*zeta[3]*zeta[5])/226800, 
 csv[{2, 1, 2}, {4, 6, 6}] -> (13*zeta[3]*zeta[5])/27216000, 
 csv[{2, 1, 2}, {4, 8, 4}] -> (zeta[3]*zeta[5])/2721600, 
 csv[{2, 1, 2}, {6, 4, 4}] -> (73*zeta[3]*zeta[5])/1701000, 
 csv[{2, 1, 2}, {6, 4, 6}] -> (zeta[3]*zeta[5])/6804000, 
 csv[{2, 1, 2}, {6, 6, 4}] -> -1/3888000*(zeta[3]*zeta[5]), 
 csv[{2, 1, 2}, {8, 4, 4}] -> (zeta[3]*zeta[5])/13608000, 
 csv[{2, 1, 3}, {4, 4, 6}] -> -1/5670*zeta[3]^3 - (10651*zeta[9])/40824000, 
 csv[{2, 1, 3}, {4, 4, 8}] -> zeta[3]^3/1587600, 
 csv[{2, 1, 3}, {4, 6, 6}] -> zeta[3]^3/793800 + (6323*zeta[9])/1143072000, 
 csv[{2, 1, 3}, {6, 4, 6}] -> zeta[3]^3/2381400 - (799*zeta[9])/857304000, 
 csv[{2, 1, 4}, {4, 4, 6}] -> zeta[5]^2/108 - (11*zeta[3]*zeta[7])/3780, 
 csv[{2, 1, 4}, {4, 4, 8}] -> -1/90720*zeta[5]^2 + (zeta[3]*zeta[7])/90720, 
 csv[{2, 1, 4}, {4, 6, 6}] -> (-41*zeta[5]^2)/1512000 + 
   (zeta[3]*zeta[7])/10800, csv[{2, 1, 4}, {6, 4, 6}] -> 
  zeta[5]^2/2268000 + (zeta[3]*zeta[7])/32400, 
 csv[{2, 1, 5}, {4, 4, 8}] -> -1/18900*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/7144200 - (zeta[3]^2*zeta[5])/7560 - 
   (Pi^4*zeta[7])/567000 - (Pi^2*zeta[9])/2520 + (84683*zeta[11])/21772800, 
 csv[{2, 1, 6}, {4, 4, 8}] -> (5*zeta[5]*zeta[7])/756 - 
   (131*zeta[3]*zeta[9])/70875, csv[{2, 2, 0}, {4, 4, 4}] -> 
  (-661*zeta[7])/194400, csv[{2, 2, 0}, {4, 4, 6}] -> (-7*zeta[7])/1555200, 
 csv[{2, 2, 0}, {4, 4, 8}] -> -1/32659200*zeta[7], 
 csv[{2, 2, 0}, {4, 6, 4}] -> (7*zeta[7])/1555200, 
 csv[{2, 2, 0}, {4, 6, 6}] -> -1/7776000*zeta[7], 
 csv[{2, 2, 0}, {4, 8, 4}] -> zeta[7]/81648000, 
 csv[{2, 2, 0}, {6, 4, 4}] -> (-7*zeta[7])/1036800, 
 csv[{2, 2, 0}, {6, 4, 6}] -> zeta[7]/5832000, 
 csv[{2, 2, 0}, {6, 6, 4}] -> zeta[7]/46656000, 
 csv[{2, 2, 0}, {8, 4, 4}] -> -1/108864000*zeta[7], 
 csv[{2, 2, 1}, {4, 4, 4}] -> (187*zeta[3]*zeta[5])/16200, 
 csv[{2, 2, 1}, {4, 4, 6}] -> -1/12600*(zeta[3]*zeta[5]), 
 csv[{2, 2, 1}, {4, 4, 8}] -> -1/5443200*(zeta[3]*zeta[5]), 
 csv[{2, 2, 1}, {4, 6, 4}] -> -1/12600*(zeta[3]*zeta[5]), 
 csv[{2, 2, 1}, {4, 6, 6}] -> (-11*zeta[3]*zeta[5])/27216000, 
 csv[{2, 2, 1}, {4, 8, 4}] -> -1/5443200*(zeta[3]*zeta[5]), 
 csv[{2, 2, 1}, {6, 4, 4}] -> (229*zeta[3]*zeta[5])/3402000, 
 csv[{2, 2, 1}, {6, 4, 6}] -> -1/13608000*(zeta[3]*zeta[5]), 
 csv[{2, 2, 1}, {6, 6, 4}] -> -1/13608000*(zeta[3]*zeta[5]), 
 csv[{2, 2, 1}, {8, 4, 4}] -> (zeta[3]*zeta[5])/9072000, 
 csv[{2, 2, 2}, {4, 4, 4}] -> (-4*zeta[3]^3)/81, 
 csv[{2, 2, 2}, {4, 4, 6}] -> zeta[3]^3/8505 - (799*zeta[9])/3061800, 
 csv[{2, 2, 2}, {4, 4, 8}] -> -1/1190700*zeta[3]^3 - zeta[9]/2449440, 
 csv[{2, 2, 2}, {4, 6, 4}] -> zeta[3]^3/8505 + (799*zeta[9])/1530900, 
 csv[{2, 2, 2}, {4, 6, 6}] -> -1/3572100*zeta[3]^3 - 
   (1753*zeta[9])/1028764800, csv[{2, 2, 2}, {4, 8, 4}] -> 
  zeta[3]^3/595350 + zeta[9]/1224720, csv[{2, 2, 2}, {6, 4, 4}] -> 
  (-2*zeta[3]^3)/8505 - (799*zeta[9])/3061800, 
 csv[{2, 2, 2}, {6, 4, 6}] -> zeta[3]^3/1786050 + (1753*zeta[9])/514382400, 
 csv[{2, 2, 2}, {6, 6, 4}] -> -1/3572100*zeta[3]^3 - 
   (1753*zeta[9])/1028764800, csv[{2, 2, 2}, {8, 4, 4}] -> 
  -1/1190700*zeta[3]^3 - zeta[9]/2449440, csv[{2, 2, 3}, {4, 4, 6}] -> 
  (43*zeta[3]*zeta[7])/15120, csv[{2, 2, 3}, {4, 4, 8}] -> 
  (-17*zeta[3]*zeta[7])/1814400, csv[{2, 2, 3}, {4, 6, 6}] -> 
  (13*zeta[5]^2)/907200 - (zeta[3]*zeta[7])/32400, 
 csv[{2, 2, 3}, {6, 4, 6}] -> -1/453600*zeta[5]^2 + (zeta[3]*zeta[7])/129600, 
 csv[{2, 2, 4}, {4, 4, 6}] -> (2*MZV[3, 3, 5])/225 - (Pi^6*zeta[5])/42525 - 
   (zeta[3]^2*zeta[5])/45 + (Pi^4*zeta[7])/3375 + (Pi^2*zeta[9])/15 - 
   (14573*zeta[11])/21600, csv[{2, 2, 4}, {4, 4, 8}] -> 
  MZV[3, 3, 5]/47250 - (Pi^6*zeta[5])/17860500 + (zeta[3]^2*zeta[5])/18900 + 
   (Pi^4*zeta[7])/1417500 + (Pi^2*zeta[9])/6300 - (90863*zeta[11])/54432000, 
 csv[{2, 2, 4}, {4, 6, 6}] -> MZV[3, 3, 5]/47250 - (Pi^6*zeta[5])/17860500 + 
   (zeta[3]^2*zeta[5])/6300 + (Pi^4*zeta[7])/1417500 + (Pi^2*zeta[9])/6300 - 
   (38219*zeta[11])/27216000, csv[{2, 2, 4}, {6, 4, 6}] -> 
  -1/47250*MZV[3, 3, 5] + (Pi^6*zeta[5])/17860500 - 
   (zeta[3]^2*zeta[5])/6300 - (Pi^4*zeta[7])/1417500 - (Pi^2*zeta[9])/6300 + 
   (19687*zeta[11])/13608000, csv[{2, 2, 5}, {4, 4, 8}] -> 
  (559*zeta[3]*zeta[9])/425250, csv[{2, 2, 6}, {4, 4, 8}] -> 
  MZV[3, 3, 7]/441 - (2*MZV[3, 5, 5])/735 - (4*Pi^6*zeta[7])/416745 - 
   (zeta[3]^2*zeta[7])/63 - (Pi^4*zeta[9])/19845 + (11*Pi^2*zeta[11])/756 - 
   (365983*zeta[13])/2708720, csv[{2, 3, 0}, {4, 6, 4}] -> 
  (11*zeta[3]*zeta[5])/226800, csv[{2, 3, 0}, {4, 6, 6}] -> 
  (zeta[3]*zeta[5])/907200, csv[{2, 3, 0}, {4, 8, 4}] -> 
  (zeta[3]*zeta[5])/4536000, csv[{2, 3, 0}, {6, 6, 4}] -> 
  (zeta[3]*zeta[5])/9072000, csv[{2, 3, 1}, {4, 6, 4}] -> 
  zeta[3]^3/5670 - (799*zeta[9])/2041200, csv[{2, 3, 1}, {4, 6, 6}] -> 
  (-103*zeta[9])/76204800, csv[{2, 3, 1}, {4, 8, 4}] -> 
  -1/793800*zeta[3]^3 - zeta[9]/1632960, csv[{2, 3, 1}, {6, 6, 4}] -> 
  zeta[3]^3/2381400 + (67*zeta[9])/17146080, csv[{2, 3, 2}, {4, 6, 4}] -> 
  (zeta[3]*zeta[7])/1260, csv[{2, 3, 2}, {4, 6, 6}] -> 
  (-11*zeta[5]^2)/907200 + (zeta[3]*zeta[7])/43200, 
 csv[{2, 3, 2}, {4, 8, 4}] -> (zeta[3]*zeta[7])/43200, 
 csv[{2, 3, 2}, {6, 6, 4}] -> (-11*zeta[5]^2)/907200 - 
   (zeta[3]*zeta[7])/43200, csv[{2, 3, 3}, {4, 6, 6}] -> 
  (-517*zeta[11])/7257600, csv[{2, 3, 4}, {4, 6, 6}] -> 
  (7*zeta[5]*zeta[7])/3600 - (83*zeta[3]*zeta[9])/81000, 
 csv[{2, 4, 0}, {4, 6, 4}] -> (-2*zeta[3]^3)/2835 - (113*zeta[9])/291600, 
 csv[{2, 4, 0}, {4, 6, 6}] -> (5*zeta[9])/217728, 
 csv[{2, 4, 0}, {4, 8, 4}] -> zeta[3]^3/595350 + zeta[9]/612360, 
 csv[{2, 4, 0}, {6, 6, 4}] -> -1/595350*zeta[3]^3 + (661*zeta[9])/342921600, 
 csv[{2, 4, 1}, {4, 6, 4}] -> (43*zeta[3]*zeta[7])/7560, 
 csv[{2, 4, 1}, {4, 6, 6}] -> zeta[5]^2/43200 - (zeta[3]*zeta[7])/21600, 
 csv[{2, 4, 1}, {4, 8, 4}] -> (-17*zeta[3]*zeta[7])/907200, 
 csv[{2, 4, 1}, {6, 6, 4}] -> zeta[5]^2/907200, 
 csv[{2, 4, 2}, {4, 6, 4}] -> (-4*MZV[3, 3, 5])/225 + 
   (2*Pi^6*zeta[5])/42525 - (2*zeta[3]^2*zeta[5])/45 - 
   (2*Pi^4*zeta[7])/3375 - (2*Pi^2*zeta[9])/15 + (14573*zeta[11])/10800, 
 csv[{2, 4, 2}, {4, 6, 6}] -> (-11*zeta[11])/259200, 
 csv[{2, 4, 2}, {4, 8, 4}] -> -1/23625*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/8930250 - (Pi^4*zeta[7])/708750 - (Pi^2*zeta[9])/3150 + 
   (90863*zeta[11])/27216000, csv[{2, 4, 2}, {6, 6, 4}] -> 
  (-11*zeta[11])/259200, csv[{2, 4, 3}, {4, 6, 6}] -> 
  (779*zeta[3]*zeta[9])/567000, csv[{2, 4, 4}, {4, 6, 6}] -> 
  (-2*MZV[3, 5, 5])/1875 - (2*MZV[3, 5]*zeta[5])/375 - 
   (2*zeta[3]*zeta[5]^2)/75 - (Pi^4*zeta[9])/3375 - (11*Pi^2*zeta[11])/450 + 
   (35071931*zeta[13])/124380000, csv[{2, 5, 0}, {4, 8, 4}] -> 
  (zeta[3]*zeta[7])/60480, csv[{2, 5, 1}, {4, 8, 4}] -> 
  MZV[3, 3, 5]/18900 - (Pi^6*zeta[5])/7144200 + (zeta[3]^2*zeta[5])/7560 + 
   (Pi^4*zeta[7])/567000 + (Pi^2*zeta[9])/2520 - (90863*zeta[11])/21772800, 
 csv[{2, 5, 2}, {4, 8, 4}] -> (22*zeta[3]*zeta[9])/70875, 
 csv[{2, 6, 0}, {4, 8, 4}] -> -1/3150*MZV[3, 3, 5] + (Pi^6*zeta[5])/1190700 - 
   (zeta[3]^2*zeta[5])/1260 - (Pi^4*zeta[7])/94500 - (Pi^2*zeta[9])/420 + 
   (259373*zeta[11])/10886400, csv[{2, 6, 1}, {4, 8, 4}] -> 
  (559*zeta[3]*zeta[9])/141750, csv[{2, 6, 2}, {4, 8, 4}] -> 
  (-2*MZV[3, 3, 7])/441 + (4*MZV[3, 5, 5])/735 + (8*Pi^6*zeta[7])/416745 - 
   (2*zeta[3]^2*zeta[7])/63 + (2*Pi^4*zeta[9])/19845 - 
   (11*Pi^2*zeta[11])/378 + (365983*zeta[13])/1354360, 
 csv[{3, 0, 0}, {6, 4, 4}] -> -1/907200*zeta[3]^2, 
 csv[{3, 0, 0}, {6, 4, 6}] -> zeta[3]^2/95256000, 
 csv[{3, 0, 0}, {6, 6, 4}] -> 0, csv[{3, 0, 0}, {8, 4, 4}] -> 
  zeta[3]^2/762048000, csv[{3, 0, 1}, {6, 4, 4}] -> (-7*zeta[7])/2073600, 
 csv[{3, 0, 1}, {6, 4, 6}] -> zeta[7]/15552000, 
 csv[{3, 0, 1}, {6, 6, 4}] -> zeta[7]/15552000, 
 csv[{3, 0, 1}, {8, 4, 4}] -> zeta[7]/217728000, 
 csv[{3, 0, 2}, {6, 4, 4}] -> (-11*zeta[3]*zeta[5])/324000, 
 csv[{3, 0, 2}, {6, 4, 6}] -> 0, csv[{3, 0, 2}, {6, 6, 4}] -> 
  (zeta[3]*zeta[5])/2268000, csv[{3, 0, 2}, {8, 4, 4}] -> 
  -1/18144000*(zeta[3]*zeta[5]), csv[{3, 0, 3}, {6, 4, 6}] -> 
  -1/396900*zeta[3]^3 + (799*zeta[9])/142884000, 
 csv[{3, 0, 4}, {6, 4, 6}] -> -1/36000*zeta[5]^2, 
 csv[{3, 1, 0}, {6, 4, 4}] -> (7*zeta[7])/2073600, 
 csv[{3, 1, 0}, {6, 4, 6}] -> -1/10368000*zeta[7], 
 csv[{3, 1, 0}, {6, 6, 4}] -> zeta[7]/62208000, 
 csv[{3, 1, 0}, {8, 4, 4}] -> zeta[7]/108864000, 
 csv[{3, 1, 1}, {6, 4, 4}] -> (-43*zeta[3]*zeta[5])/907200, 
 csv[{3, 1, 1}, {6, 4, 6}] -> -1/4536000*(zeta[3]*zeta[5]), 
 csv[{3, 1, 1}, {6, 6, 4}] -> (zeta[3]*zeta[5])/6048000, 
 csv[{3, 1, 1}, {8, 4, 4}] -> -1/12096000*(zeta[3]*zeta[5]), 
 csv[{3, 1, 2}, {6, 4, 4}] -> zeta[3]^3/2835 - (10651*zeta[9])/40824000, 
 csv[{3, 1, 2}, {6, 4, 6}] -> zeta[3]^3/2381400 - (799*zeta[9])/857304000, 
 csv[{3, 1, 2}, {6, 6, 4}] -> zeta[3]^3/793800 + (6323*zeta[9])/1143072000, 
 csv[{3, 1, 2}, {8, 4, 4}] -> zeta[3]^3/1587600, 
 csv[{3, 1, 3}, {6, 4, 6}] -> zeta[5]^2/151200 - (zeta[3]*zeta[7])/43200, 
 csv[{3, 1, 4}, {6, 4, 6}] -> MZV[3, 3, 5]/31500 - (Pi^6*zeta[5])/11907000 + 
   (zeta[3]^2*zeta[5])/4200 + (Pi^4*zeta[7])/945000 + (Pi^2*zeta[9])/4200 - 
   (58*zeta[11])/23625, csv[{3, 2, 0}, {6, 4, 4}] -> 
  (-3*zeta[3]*zeta[5])/28000, csv[{3, 2, 0}, {6, 4, 6}] -> 
  (zeta[3]*zeta[5])/1512000, csv[{3, 2, 0}, {6, 6, 4}] -> 
  -1/9072000*(zeta[3]*zeta[5]), csv[{3, 2, 0}, {8, 4, 4}] -> 
  -1/6048000*(zeta[3]*zeta[5]), csv[{3, 2, 1}, {6, 4, 4}] -> 
  (2959*zeta[9])/4536000, csv[{3, 2, 1}, {6, 4, 6}] -> 
  -1/793800*zeta[3]^3 - (2389*zeta[9])/571536000, 
 csv[{3, 2, 1}, {6, 6, 4}] -> -1/1190700*zeta[3]^3 - 
   (2551*zeta[9])/857304000, csv[{3, 2, 1}, {8, 4, 4}] -> 
  zeta[3]^3/1587600 + zeta[9]/1632960, csv[{3, 2, 2}, {6, 4, 4}] -> 
  (-11*zeta[3]*zeta[7])/3024, csv[{3, 2, 2}, {6, 4, 6}] -> 
  -1/453600*zeta[5]^2 + (zeta[3]*zeta[7])/129600, 
 csv[{3, 2, 2}, {6, 6, 4}] -> (13*zeta[5]^2)/907200 + 
   (zeta[3]*zeta[7])/64800, csv[{3, 2, 2}, {8, 4, 4}] -> 
  -1/72576*(zeta[3]*zeta[7]), csv[{3, 2, 3}, {6, 4, 6}] -> 
  (517*zeta[11])/3628800, csv[{3, 2, 4}, {6, 4, 6}] -> 
  (-7*zeta[5]*zeta[7])/3600 - (11*zeta[3]*zeta[9])/31500, 
 csv[{3, 3, 0}, {6, 6, 4}] -> zeta[3]^3/793800 - (799*zeta[9])/285768000, 
 csv[{3, 3, 1}, {6, 6, 4}] -> -1/302400*zeta[5]^2 + (zeta[3]*zeta[7])/86400, 
 csv[{3, 3, 2}, {6, 6, 4}] -> (-517*zeta[11])/7257600, 
 csv[{3, 4, 0}, {6, 6, 4}] -> zeta[5]^2/100800 - (zeta[3]*zeta[7])/21600, 
 csv[{3, 4, 1}, {6, 6, 4}] -> (187*zeta[11])/907200, 
 csv[{3, 4, 2}, {6, 6, 4}] -> (-691*zeta[3]*zeta[9])/567000, 
 csv[{4, 0, 0}, {6, 4, 4}] -> (7*zeta[7])/518400, 
 csv[{4, 0, 0}, {6, 4, 6}] -> -1/3888000*zeta[7], 
 csv[{4, 0, 0}, {6, 6, 4}] -> -1/3888000*zeta[7], 
 csv[{4, 0, 0}, {8, 4, 4}] -> -1/54432000*zeta[7], 
 csv[{4, 0, 1}, {6, 4, 4}] -> (11*zeta[3]*zeta[5])/162000, 
 csv[{4, 0, 1}, {6, 4, 6}] -> 0, csv[{4, 0, 1}, {6, 6, 4}] -> 
  -1/1134000*(zeta[3]*zeta[5]), csv[{4, 0, 1}, {8, 4, 4}] -> 
  (zeta[3]*zeta[5])/9072000, csv[{4, 0, 2}, {6, 4, 4}] -> 
  (-4*zeta[3]^3)/2835 + (5891*zeta[9])/2916000, 
 csv[{4, 0, 2}, {6, 4, 6}] -> zeta[3]^3/297675 - (799*zeta[9])/107163000, 
 csv[{4, 0, 2}, {6, 6, 4}] -> -1/99225*zeta[3]^3 - (2327*zeta[9])/81648000, 
 csv[{4, 0, 2}, {8, 4, 4}] -> -1/1190700*zeta[3]^3 + zeta[9]/2449440, 
 csv[{4, 0, 3}, {6, 4, 6}] -> zeta[5]^2/36000, 
 csv[{4, 0, 4}, {6, 4, 6}] -> (-2*MZV[3, 3, 5])/7875 + 
   (Pi^6*zeta[5])/1488375 - (zeta[3]^2*zeta[5])/1575 - 
   (Pi^4*zeta[7])/118125 - (Pi^2*zeta[9])/525 + (464*zeta[11])/23625, 
 csv[{4, 1, 0}, {6, 4, 4}] -> (23*zeta[3]*zeta[5])/189000, 
 csv[{4, 1, 0}, {6, 4, 6}] -> (zeta[3]*zeta[5])/1134000, 
 csv[{4, 1, 0}, {6, 6, 4}] -> (zeta[3]*zeta[5])/4536000, 
 csv[{4, 1, 0}, {8, 4, 4}] -> (zeta[3]*zeta[5])/4536000, 
 csv[{4, 1, 1}, {6, 4, 4}] -> (-443*zeta[9])/907200, 
 csv[{4, 1, 1}, {6, 4, 6}] -> -1/396900*zeta[3]^3 + (799*zeta[9])/142884000, 
 csv[{4, 1, 1}, {6, 6, 4}] -> zeta[3]^3/396900 + (3643*zeta[9])/1143072000, 
 csv[{4, 1, 1}, {8, 4, 4}] -> -1/1190700*zeta[3]^3 - zeta[9]/4898880, 
 csv[{4, 1, 2}, {6, 4, 4}] -> -1/108*zeta[5]^2 + (19*zeta[3]*zeta[7])/1890, 
 csv[{4, 1, 2}, {6, 4, 6}] -> (-41*zeta[5]^2)/2268000 + 
   (zeta[3]*zeta[7])/32400, csv[{4, 1, 2}, {6, 6, 4}] -> 
  (-23*zeta[5]^2)/504000, csv[{4, 1, 2}, {8, 4, 4}] -> 
  -1/90720*zeta[5]^2 + (zeta[3]*zeta[7])/50400, 
 csv[{4, 1, 3}, {6, 4, 6}] -> MZV[3, 3, 5]/31500 - (Pi^6*zeta[5])/11907000 - 
   (zeta[3]^2*zeta[5])/12600 + (Pi^4*zeta[7])/945000 + (Pi^2*zeta[9])/4200 - 
   (58*zeta[11])/23625, csv[{4, 1, 4}, {6, 4, 6}] -> 
  (11*zeta[3]*zeta[9])/7875, csv[{4, 2, 0}, {6, 4, 4}] -> 
  (-529*zeta[9])/324000, csv[{4, 2, 0}, {6, 4, 6}] -> 
  zeta[3]^3/99225 + (113*zeta[9])/20412000, csv[{4, 2, 0}, {6, 6, 4}] -> 
  -1/595350*zeta[3]^3 + (9479*zeta[9])/1714608000, 
 csv[{4, 2, 0}, {8, 4, 4}] -> -1/1190700*zeta[3]^3 - zeta[9]/489888, 
 csv[{4, 2, 1}, {6, 4, 4}] -> zeta[5]^2/108 - (zeta[3]*zeta[7])/360, 
 csv[{4, 2, 1}, {6, 4, 6}] -> (17*zeta[5]^2)/756000 - 
   (zeta[3]*zeta[7])/21600, csv[{4, 2, 1}, {6, 6, 4}] -> 
  (11*zeta[5]^2)/648000 - (zeta[3]*zeta[7])/32400, 
 csv[{4, 2, 1}, {8, 4, 4}] -> zeta[5]^2/90720 + (zeta[3]*zeta[7])/129600, 
 csv[{4, 2, 2}, {6, 4, 4}] -> (2*MZV[3, 3, 5])/225 - (Pi^6*zeta[5])/42525 - 
   (zeta[3]^2*zeta[5])/45 + (Pi^4*zeta[7])/3375 + (Pi^2*zeta[9])/15 - 
   (14573*zeta[11])/21600, csv[{4, 2, 2}, {6, 4, 6}] -> 
  -1/47250*MZV[3, 3, 5] + (Pi^6*zeta[5])/17860500 + 
   (zeta[3]^2*zeta[5])/18900 - (Pi^4*zeta[7])/1417500 - (Pi^2*zeta[9])/6300 + 
   (19687*zeta[11])/13608000, csv[{4, 2, 2}, {6, 6, 4}] -> 
  MZV[3, 3, 5]/47250 - (Pi^6*zeta[5])/17860500 - (zeta[3]^2*zeta[5])/18900 + 
   (Pi^4*zeta[7])/1417500 + (Pi^2*zeta[9])/6300 - (38219*zeta[11])/27216000, 
 csv[{4, 2, 2}, {8, 4, 4}] -> MZV[3, 3, 5]/47250 - (Pi^6*zeta[5])/17860500 - 
   (zeta[3]^2*zeta[5])/18900 + (Pi^4*zeta[7])/1417500 + (Pi^2*zeta[9])/6300 - 
   (90863*zeta[11])/54432000, csv[{4, 2, 3}, {6, 4, 6}] -> 
  (7*zeta[5]*zeta[7])/3600 - (11*zeta[3]*zeta[9])/31500, 
 csv[{4, 2, 4}, {6, 4, 6}] -> (4*MZV[3, 5, 5])/1875 + 
   (4*MZV[3, 5]*zeta[5])/375 + (2*Pi^4*zeta[9])/3375 + 
   (11*Pi^2*zeta[11])/225 - (35071931*zeta[13])/62190000, 
 csv[{4, 3, 0}, {6, 6, 4}] -> (-19*zeta[5]^2)/504000 + 
   (zeta[3]*zeta[7])/21600, csv[{4, 3, 1}, {6, 6, 4}] -> 
  -1/31500*MZV[3, 3, 5] + (Pi^6*zeta[5])/11907000 + 
   (zeta[3]^2*zeta[5])/12600 - (Pi^4*zeta[7])/945000 - (Pi^2*zeta[9])/4200 + 
   (10201*zeta[11])/4536000, csv[{4, 3, 2}, {6, 6, 4}] -> 
  (-7*zeta[5]*zeta[7])/3600 + (127*zeta[3]*zeta[9])/81000, 
 csv[{4, 4, 0}, {6, 6, 4}] -> MZV[3, 3, 5]/7875 - (Pi^6*zeta[5])/2976750 - 
   (zeta[3]^2*zeta[5])/3150 + (Pi^4*zeta[7])/236250 + (Pi^2*zeta[9])/1050 - 
   (232*zeta[11])/23625, csv[{4, 4, 1}, {6, 6, 4}] -> 
  (7*zeta[5]*zeta[7])/1800 - (11*zeta[3]*zeta[9])/15750, 
 csv[{4, 4, 2}, {6, 6, 4}] -> (-2*MZV[3, 5, 5])/1875 - 
   (2*MZV[3, 5]*zeta[5])/375 - (2*zeta[3]*zeta[5]^2)/75 - 
   (Pi^4*zeta[9])/3375 - (11*Pi^2*zeta[11])/450 + 
   (35071931*zeta[13])/124380000, csv[{5, 0, 0}, {8, 4, 4}] -> 
  -1/1814400*(zeta[3]*zeta[5]), csv[{5, 0, 1}, {8, 4, 4}] -> 
  zeta[3]^3/476280 - zeta[9]/979776, csv[{5, 0, 2}, {8, 4, 4}] -> 
  zeta[5]^2/18144 - (11*zeta[3]*zeta[7])/181440, 
 csv[{5, 1, 0}, {8, 4, 4}] -> zeta[3]^3/476280 + zeta[9]/489888, 
 csv[{5, 1, 1}, {8, 4, 4}] -> -1/51840*(zeta[3]*zeta[7]), 
 csv[{5, 1, 2}, {8, 4, 4}] -> -1/18900*MZV[3, 3, 5] + 
   (Pi^6*zeta[5])/7144200 + (zeta[3]^2*zeta[5])/7560 - 
   (Pi^4*zeta[7])/567000 - (Pi^2*zeta[9])/2520 + (84683*zeta[11])/21772800, 
 csv[{5, 2, 0}, {8, 4, 4}] -> -1/18144*zeta[5]^2, 
 csv[{5, 2, 1}, {8, 4, 4}] -> (103*zeta[11])/362880, 
 csv[{5, 2, 2}, {8, 4, 4}] -> (-691*zeta[3]*zeta[9])/425250, 
 csv[{6, 0, 0}, {8, 4, 4}] -> -1/79380*zeta[3]^3 + zeta[9]/163296, 
 csv[{6, 0, 1}, {8, 4, 4}] -> -1/6048*zeta[5]^2 + (11*zeta[3]*zeta[7])/60480, 
 csv[{6, 0, 2}, {8, 4, 4}] -> MZV[3, 3, 5]/3150 - (Pi^6*zeta[5])/1190700 - 
   (zeta[3]^2*zeta[5])/1260 + (Pi^4*zeta[7])/94500 + (Pi^2*zeta[9])/420 - 
   (247441*zeta[11])/10886400, csv[{6, 1, 0}, {8, 4, 4}] -> 
  zeta[5]^2/6048 - (zeta[3]*zeta[7])/15120, csv[{6, 1, 1}, {8, 4, 4}] -> 
  (-59*zeta[11])/194400, csv[{6, 1, 2}, {8, 4, 4}] -> 
  (-5*zeta[5]*zeta[7])/756 + (494*zeta[3]*zeta[9])/70875, 
 csv[{6, 2, 0}, {8, 4, 4}] -> (-2983*zeta[11])/2721600, 
 csv[{6, 2, 1}, {8, 4, 4}] -> (5*zeta[5]*zeta[7])/756 - 
   (11*zeta[3]*zeta[9])/5250, csv[{6, 2, 2}, {8, 4, 4}] -> 
  MZV[3, 3, 7]/441 - (2*MZV[3, 5, 5])/735 - (4*Pi^6*zeta[7])/416745 - 
   (zeta[3]^2*zeta[7])/63 - (Pi^4*zeta[9])/19845 + (11*Pi^2*zeta[11])/756 - 
   (365983*zeta[13])/2708720}


==> anc/csvDepth3ToF.txt <==
{csv[{0, 0, 0}, {4, 4, 10}] -> -1/5587074662400*M[f[3]], 
 csv[{0, 0, 1}, {4, 4, 10}] -> 0, csv[{0, 0, 2}, {4, 4, 10}] -> 0, 
 csv[{0, 0, 3}, {4, 4, 10}] -> -1/54318781440*M[f[3], f[3]], 
 csv[{0, 0, 4}, {4, 4, 10}] -> 0, csv[{0, 0, 5}, {4, 4, 10}] -> 0, 
 csv[{0, 0, 6}, {4, 4, 10}] -> -1/130636800*M[f[9]], 
 csv[{0, 0, 7}, {4, 4, 10}] -> -1/3079296*M[f[3], f[7]] - 
   M[f[7], f[3]]/3079296, csv[{0, 0, 8}, {4, 4, 10}] -> 
  (8148779*M[f[11]])/2148396825600 - M[f[3], f[3], f[5]]/32076 - 
   M[f[3], f[5], f[3]]/64152 - M[f[5], f[3], f[3]]/64152, 
 csv[{0, 1, 0}, {4, 4, 10}] -> 0, csv[{0, 1, 1}, {4, 4, 10}] -> 
  -1/74494328832*M[f[5]], csv[{0, 1, 2}, {4, 4, 10}] -> 
  M[f[3], f[3]]/27159390720, csv[{0, 1, 3}, {4, 4, 10}] -> 0, 
 csv[{0, 1, 4}, {4, 4, 10}] -> 0, csv[{0, 1, 5}, {4, 4, 10}] -> 
  M[f[9]]/391910400, csv[{0, 1, 6}, {4, 4, 10}] -> 
  M[f[3], f[7]]/10777536 + M[f[7], f[3]]/10777536, 
 csv[{0, 1, 7}, {4, 4, 10}] -> (22242637*M[f[11]])/17187174604800 + 
   M[f[3], f[3], f[5]]/256608 + M[f[3], f[5], f[3]]/513216 + 
   M[f[5], f[3], f[3]]/513216, csv[{0, 1, 8}, {4, 4, 10}] -> 
  M[f[3], f[9]]/19440 + (25*M[f[5], f[7]])/192456 + 
   (25*M[f[7], f[5]])/192456 + M[f[9], f[3]]/19440, 
 csv[{0, 2, 0}, {4, 4, 10}] -> M[f[5]]/4655895552, 
 csv[{0, 2, 1}, {4, 4, 10}] -> -1/7759825920*M[f[3], f[3]], 
 csv[{0, 2, 2}, {4, 4, 10}] -> 0, csv[{0, 2, 3}, {4, 4, 10}] -> 0, 
 csv[{0, 2, 4}, {4, 4, 10}] -> -1/653184000*M[f[9]], 
 csv[{0, 2, 5}, {4, 4, 10}] -> -1/21555072*M[f[3], f[7]] - 
   M[f[7], f[3]]/21555072, csv[{0, 2, 6}, {4, 4, 10}] -> 
  (-52634053*M[f[11]])/60155111116800 - M[f[3], f[3], f[5]]/898128 - 
   M[f[3], f[5], f[3]]/1796256 - M[f[5], f[3], f[3]]/1796256, 
 csv[{0, 2, 7}, {4, 4, 10}] -> (-25*M[f[5], f[7]])/769824 - 
   (25*M[f[7], f[5]])/769824, csv[{0, 2, 8}, {4, 4, 10}] -> 
  varpi[{4, 2}, {4, 14}]/4041576000, csv[{1, 0, 0}, {4, 4, 10}] -> 0, 
 csv[{1, 0, 1}, {4, 4, 10}] -> M[f[5]]/74494328832, 
 csv[{1, 0, 2}, {4, 4, 10}] -> M[f[3], f[3]]/27159390720, 
 csv[{1, 0, 3}, {4, 4, 10}] -> 0, csv[{1, 0, 4}, {4, 4, 10}] -> 0, 
 csv[{1, 0, 5}, {4, 4, 10}] -> M[f[9]]/783820800, 
 csv[{1, 0, 6}, {4, 4, 10}] -> M[f[3], f[7]]/21555072 + 
   M[f[7], f[3]]/21555072, csv[{1, 0, 7}, {4, 4, 10}] -> 
  (-8148779*M[f[11]])/17187174604800 + M[f[3], f[3], f[5]]/256608 + 
   M[f[3], f[5], f[3]]/513216 + M[f[5], f[3], f[3]]/513216, 
 csv[{1, 0, 8}, {4, 4, 10}] -> (203*M[f[3], f[9]])/5773680 - 
   (25*M[f[5], f[7]])/192456 - (25*M[f[7], f[5]])/192456 + 
   (203*M[f[9], f[3]])/5773680, csv[{1, 1, 0}, {4, 4, 10}] -> 0, 
 csv[{1, 1, 1}, {4, 4, 10}] -> -1/7759825920*M[f[3], f[3]], 
 csv[{1, 1, 2}, {4, 4, 10}] -> 0, csv[{1, 1, 3}, {4, 4, 10}] -> 0, 
 csv[{1, 1, 4}, {4, 4, 10}] -> -1/1306368000*M[f[9]], 
 csv[{1, 1, 5}, {4, 4, 10}] -> -1/43110144*M[f[3], f[7]] - 
   M[f[7], f[3]]/43110144, csv[{1, 1, 6}, {4, 4, 10}] -> 
  (-7046929*M[f[11]])/60155111116800 - M[f[3], f[3], f[5]]/898128 - 
   M[f[3], f[5], f[3]]/1796256 - M[f[5], f[3], f[3]]/1796256, 
 csv[{1, 1, 7}, {4, 4, 10}] -> (-25*M[f[3], f[9]])/2309472 - 
   (25*M[f[9], f[3]])/2309472, csv[{1, 1, 8}, {4, 4, 10}] -> 
  (-3737*M[f[13]])/11880000 - varpi[{4, 2}, {4, 14}]/40415760000, 
 csv[{1, 2, 0}, {4, 4, 10}] -> M[f[3], f[3]]/969978240, 
 csv[{1, 2, 1}, {4, 4, 10}] -> 0, csv[{1, 2, 2}, {4, 4, 10}] -> 0, 
 csv[{1, 2, 3}, {4, 4, 10}] -> M[f[9]]/1306368000, 
 csv[{1, 2, 4}, {4, 4, 10}] -> M[f[3], f[7]]/53887680 + 
   M[f[7], f[3]]/53887680, csv[{1, 2, 5}, {4, 4, 10}] -> 
  (22242637*M[f[11]])/120310222233600 + M[f[3], f[3], f[5]]/1796256 + 
   M[f[3], f[5], f[3]]/3592512 + M[f[5], f[3], f[3]]/3592512, 
 csv[{1, 2, 6}, {4, 4, 10}] -> (25*M[f[3], f[9]])/8083152 + 
   (25*M[f[5], f[7]])/5388768 + (25*M[f[7], f[5]])/5388768 + 
   (25*M[f[9], f[3]])/8083152, csv[{1, 2, 7}, {4, 4, 10}] -> 
  (3737*M[f[13]])/47520000 - varpi[{4, 2}, {4, 14}]/40415760000, 
 csv[{1, 2, 8}, {4, 4, 10}] -> (-2275*M[f[3], f[11]])/1343304 - 
   (5*M[f[5], f[9]])/972 - (5*M[f[9], f[5]])/972 - 
   (2275*M[f[11], f[3]])/1343304, csv[{2, 0, 0}, {4, 4, 10}] -> 
  -1/4655895552*M[f[5]], csv[{2, 0, 1}, {4, 4, 10}] -> 
  -1/7759825920*M[f[3], f[3]], csv[{2, 0, 2}, {4, 4, 10}] -> 0, 
 csv[{2, 0, 3}, {4, 4, 10}] -> 0, csv[{2, 0, 4}, {4, 4, 10}] -> 
  -1/1959552000*M[f[9]], csv[{2, 0, 5}, {4, 4, 10}] -> 
  -1/64665216*M[f[3], f[7]] - M[f[7], f[3]]/64665216, 
 csv[{2, 0, 6}, {4, 4, 10}] -> (8148779*M[f[11]])/60155111116800 - 
   M[f[3], f[3], f[5]]/898128 - M[f[3], f[5], f[3]]/1796256 - 
   M[f[5], f[3], f[3]]/1796256, csv[{2, 0, 7}, {4, 4, 10}] -> 
  (-203*M[f[3], f[9]])/23094720 + (25*M[f[5], f[7]])/769824 + 
   (25*M[f[7], f[5]])/769824 - (203*M[f[9], f[3]])/23094720, 
 csv[{2, 0, 8}, {4, 4, 10}] -> (28093922588413970417*M[f[13]])/
    26031660460864249410000 + (10*M[f[3], f[7], f[3]])/8019 + 
   (10*M[f[7], f[3], f[3]])/8019 + varpi[{4, 2}, {4, 14}]/181870920000, 
 csv[{2, 1, 0}, {4, 4, 10}] -> M[f[3], f[3]]/969978240, 
 csv[{2, 1, 1}, {4, 4, 10}] -> 0, csv[{2, 1, 2}, {4, 4, 10}] -> 0, 
 csv[{2, 1, 3}, {4, 4, 10}] -> M[f[9]]/1959552000, 
 csv[{2, 1, 4}, {4, 4, 10}] -> M[f[3], f[7]]/80831520 + 
   M[f[7], f[3]]/80831520, csv[{2, 1, 5}, {4, 4, 10}] -> 
  (283099*M[f[11]])/17187174604800 + M[f[3], f[3], f[5]]/1796256 + 
   M[f[3], f[5], f[3]]/3592512 + M[f[5], f[3], f[3]]/3592512, 
 csv[{2, 1, 6}, {4, 4, 10}] -> (703*M[f[3], f[9]])/161663040 - 
   (25*M[f[5], f[7]])/5388768 - (25*M[f[7], f[5]])/5388768 + 
   (703*M[f[9], f[3]])/161663040, csv[{2, 1, 7}, {4, 4, 10}] -> 
  (-257768833455293645303*M[f[13]])/4581572241112107896160000 - 
   (5*M[f[3], f[7], f[3]])/32076 - (5*M[f[7], f[3], f[3]])/32076 + 
   varpi[{4, 2}, {4, 14}]/181870920000, csv[{2, 1, 8}, {4, 4, 10}] -> 
  (-51479*M[f[3], f[11]])/36940860 + (5*M[f[5], f[9]])/972 + 
   (5*M[f[9], f[5]])/972 - (51479*M[f[11], f[3]])/36940860, 
 csv[{2, 2, 0}, {4, 4, 10}] -> 0, csv[{2, 2, 1}, {4, 4, 10}] -> 0, 
 csv[{2, 2, 2}, {4, 4, 10}] -> -1/1175731200*M[f[9]], 
 csv[{2, 2, 3}, {4, 4, 10}] -> -1/64665216*M[f[3], f[7]] - 
   M[f[7], f[3]]/64665216, csv[{2, 2, 4}, {4, 4, 10}] -> 
  (-2422433*M[f[11]])/30077555558400 - M[f[3], f[3], f[5]]/2245320 - 
   M[f[3], f[5], f[3]]/4490640 - M[f[5], f[3], f[3]]/4490640, 
 csv[{2, 2, 5}, {4, 4, 10}] -> (-401*M[f[3], f[9]])/161663040 - 
   (401*M[f[9], f[3]])/161663040, csv[{2, 2, 6}, {4, 4, 10}] -> 
  (-12816078754315007321*M[f[13]])/2004437855486547204570000 + 
   (5*M[f[3], f[7], f[3]])/112266 + (5*M[f[7], f[3], f[3]])/112266 + 
   varpi[{4, 2}, {4, 14}]/181870920000, csv[{2, 2, 7}, {4, 4, 10}] -> 
  (228083*M[f[3], f[11]])/295526880 + (228083*M[f[11], f[3]])/295526880, 
 csv[{2, 2, 8}, {4, 4, 10}] -> (26869796704014139979194459442197511*M[f[15]])/
    21407683345986402107516651097196800 - (4*M[f[3], f[3], f[9]])/81 - 
   (2*M[f[3], f[9], f[3]])/81 - (2*M[f[9], f[3], f[3]])/81 + 
   (64*M[f[3]]*M[f[3], f[3], f[3], f[3]])/205227 - 
   (320*M[f[3], f[3], f[3], f[3], f[3]])/205227 + 
   varpi[{2, 2}, {4, 14}]/4041576000, csv[{0, 0, 0}, {4, 6, 8}] -> 
  M[f[3]]/3292047360000, csv[{0, 0, 1}, {4, 6, 8}] -> 0, 
 csv[{0, 0, 2}, {4, 6, 8}] -> M[f[5]]/685843200000, 
 csv[{0, 0, 3}, {4, 6, 8}] -> 0, csv[{0, 0, 4}, {4, 6, 8}] -> 
  M[f[7]]/3048192000, csv[{0, 0, 5}, {4, 6, 8}] -> 
  M[f[3], f[5]]/127008000 + M[f[5], f[3]]/127008000, 
 csv[{0, 0, 6}, {4, 6, 8}] -> -1/10368000*M[f[9]], 
 csv[{0, 1, 0}, {4, 6, 8}] -> 0, csv[{0, 1, 1}, {4, 6, 8}] -> 
  -1/274337280000*M[f[5]], csv[{0, 1, 2}, {4, 6, 8}] -> 0, 
 csv[{0, 1, 3}, {4, 6, 8}] -> (-71*M[f[7]])/853493760000, 
 csv[{0, 1, 4}, {4, 6, 8}] -> -1/317520000*M[f[3], f[5]] - 
   M[f[5], f[3]]/317520000, csv[{0, 1, 5}, {4, 6, 8}] -> 0, 
 csv[{0, 1, 6}, {4, 6, 8}] -> (-11*M[f[3], f[7]])/11854080 - 
   (11*M[f[7], f[3]])/11854080, csv[{0, 2, 0}, {4, 6, 8}] -> 
  M[f[5]]/45722880000, csv[{0, 2, 1}, {4, 6, 8}] -> 
  -1/48009024000*M[f[3], f[3]], csv[{0, 2, 2}, {4, 6, 8}] -> 
  -1/30005640000*M[f[7]], csv[{0, 2, 3}, {4, 6, 8}] -> 
  M[f[3], f[5]]/423360000 + M[f[5], f[3]]/423360000, 
 csv[{0, 2, 4}, {4, 6, 8}] -> M[f[9]]/155520000, 
 csv[{0, 2, 5}, {4, 6, 8}] -> (109*M[f[3], f[7]])/533433600 + 
   (109*M[f[7], f[3]])/533433600, csv[{0, 2, 6}, {4, 6, 8}] -> 
  (49274159*M[f[11]])/12996474624000 - M[f[3], f[3], f[5]]/264600 - 
   M[f[3], f[5], f[3]]/529200 - M[f[5], f[3], f[3]]/529200, 
 csv[{0, 3, 0}, {4, 6, 8}] -> M[f[3], f[3]]/2667168000, 
 csv[{0, 3, 1}, {4, 6, 8}] -> (19*M[f[7]])/51209625600, 
 csv[{0, 3, 2}, {4, 6, 8}] -> -1/317520000*M[f[3], f[5]] - 
   M[f[5], f[3]]/317520000, csv[{0, 3, 3}, {4, 6, 8}] -> 
  -1/103680000*M[f[9]], csv[{0, 3, 4}, {4, 6, 8}] -> 
  (-109*M[f[3], f[7]])/889056000 - (109*M[f[7], f[3]])/889056000, 
 csv[{0, 3, 5}, {4, 6, 8}] -> (-33515647*M[f[11]])/25992949248000 + 
   M[f[3], f[3], f[5]]/529200 + M[f[3], f[5], f[3]]/1058400 + 
   M[f[5], f[3], f[3]]/1058400, csv[{0, 3, 6}, {4, 6, 8}] -> 
  M[f[3], f[9]]/31752 + M[f[5], f[7]]/75600 + M[f[7], f[5]]/75600 + 
   M[f[9], f[3]]/31752, csv[{0, 4, 0}, {4, 6, 8}] -> 
  (-239*M[f[7]])/64012032000, csv[{0, 4, 1}, {4, 6, 8}] -> 
  M[f[3], f[5]]/127008000 + M[f[5], f[3]]/127008000, 
 csv[{0, 4, 2}, {4, 6, 8}] -> M[f[9]]/51840000, 
 csv[{0, 4, 3}, {4, 6, 8}] -> (109*M[f[3], f[7]])/889056000 + 
   (109*M[f[7], f[3]])/889056000, csv[{0, 4, 4}, {4, 6, 8}] -> 
  (394603*M[f[11]])/722026368000 - M[f[3], f[3], f[5]]/661500 - 
   M[f[3], f[5], f[3]]/1323000 - M[f[5], f[3], f[3]]/1323000, 
 csv[{0, 4, 5}, {4, 6, 8}] -> -1/47628*M[f[3], f[9]] + M[f[5], f[7]]/226800 + 
   M[f[7], f[5]]/226800 - M[f[9], f[3]]/47628, 
 csv[{0, 4, 6}, {4, 6, 8}] -> (-14251853591845691771*M[f[13]])/
    6998910082756368840000 + (2*M[f[3], f[3], f[7]])/2205 + 
   M[f[3], f[7], f[3]]/735 + M[f[7], f[3], f[3]]/735 - 
   varpi[{4, 2}, {4, 14}]/1746360000, csv[{1, 0, 0}, {4, 6, 8}] -> 0, 
 csv[{1, 0, 1}, {4, 6, 8}] -> M[f[5]]/548674560000, 
 csv[{1, 0, 2}, {4, 6, 8}] -> 0, csv[{1, 0, 3}, {4, 6, 8}] -> 
  (-23*M[f[7]])/142248960000, csv[{1, 0, 4}, {4, 6, 8}] -> 
  -1/635040000*M[f[3], f[5]] - M[f[5], f[3]]/635040000, 
 csv[{1, 0, 5}, {4, 6, 8}] -> M[f[9]]/62208000, 
 csv[{1, 0, 6}, {4, 6, 8}] -> (19*M[f[3], f[7]])/7408800 - 
   M[f[5], f[5]]/211680 + (19*M[f[7], f[3]])/7408800, 
 csv[{1, 1, 0}, {4, 6, 8}] -> -1/91445760000*M[f[5]], 
 csv[{1, 1, 1}, {4, 6, 8}] -> M[f[3], f[3]]/32006016000, 
 csv[{1, 1, 2}, {4, 6, 8}] -> (23*M[f[7]])/213373440000, 
 csv[{1, 1, 3}, {4, 6, 8}] -> M[f[3], f[5]]/846720000 + 
   M[f[5], f[3]]/846720000, csv[{1, 1, 4}, {4, 6, 8}] -> 
  -1/311040000*M[f[9]], csv[{1, 1, 5}, {4, 6, 8}] -> 
  (-41*M[f[3], f[7]])/355622400 + M[f[5], f[5]]/1270080 - 
   (41*M[f[7], f[3]])/355622400, csv[{1, 1, 6}, {4, 6, 8}] -> 
  (14827879*M[f[11]])/25992949248000 + M[f[3], f[3], f[5]]/176400 + 
   M[f[3], f[5], f[3]]/352800 + M[f[5], f[3], f[3]]/352800, 
 csv[{1, 2, 0}, {4, 6, 8}] -> -1/4000752000*M[f[3], f[3]], 
 csv[{1, 2, 1}, {4, 6, 8}] -> -1/27433728000*M[f[7]], 
 csv[{1, 2, 2}, {4, 6, 8}] -> -1/635040000*M[f[3], f[5]] - 
   M[f[5], f[3]]/635040000, csv[{1, 2, 3}, {4, 6, 8}] -> 0, 
 csv[{1, 2, 4}, {4, 6, 8}] -> M[f[3], f[7]]/190512000 - 
   M[f[5], f[5]]/3175200 + M[f[7], f[3]]/190512000, 
 csv[{1, 2, 5}, {4, 6, 8}] -> (-1526239*M[f[11]])/1856639232000 - 
   M[f[3], f[3], f[5]]/793800 - M[f[3], f[5], f[3]]/1587600 - 
   M[f[5], f[3], f[3]]/1587600, csv[{1, 2, 6}, {4, 6, 8}] -> 
  -1/47628*M[f[3], f[9]] - M[f[9], f[3]]/47628, 
 csv[{1, 3, 0}, {4, 6, 8}] -> (-137*M[f[7]])/128024064000, 
 csv[{1, 3, 1}, {4, 6, 8}] -> M[f[3], f[5]]/254016000 + 
   M[f[5], f[3]]/254016000, csv[{1, 3, 2}, {4, 6, 8}] -> M[f[9]]/311040000, 
 csv[{1, 3, 3}, {4, 6, 8}] -> (19*M[f[3], f[7]])/711244800 + 
   M[f[5], f[5]]/4233600 + (19*M[f[7], f[3]])/711244800, 
 csv[{1, 3, 4}, {4, 6, 8}] -> (19523537*M[f[11]])/25992949248000 + 
   M[f[3], f[3], f[5]]/2646000 + M[f[3], f[5], f[3]]/5292000 + 
   M[f[5], f[3], f[3]]/5292000, csv[{1, 3, 5}, {4, 6, 8}] -> 
  M[f[3], f[9]]/190512 - M[f[5], f[7]]/453600 - M[f[7], f[5]]/453600 + 
   M[f[9], f[3]]/190512, csv[{1, 3, 6}, {4, 6, 8}] -> 
  (8916762104057415859*M[f[13]])/104983651241345532600000 - 
   M[f[3], f[3], f[7]]/4410 - M[f[3], f[7], f[3]]/2940 - 
   M[f[7], f[3], f[3]]/2940 + varpi[{4, 2}, {4, 14}]/17463600000, 
 csv[{1, 4, 0}, {4, 6, 8}] -> -1/42336000*M[f[3], f[5]] - 
   M[f[5], f[3]]/42336000, csv[{1, 4, 1}, {4, 6, 8}] -> -1/62208000*M[f[9]], 
 csv[{1, 4, 2}, {4, 6, 8}] -> (-17*M[f[3], f[7]])/222264000 - 
   M[f[5], f[5]]/3175200 - (17*M[f[7], f[3]])/222264000, 
 csv[{1, 4, 3}, {4, 6, 8}] -> (-451*M[f[11]])/508032000, 
 csv[{1, 4, 4}, {4, 6, 8}] -> M[f[5], f[7]]/1134000 + M[f[7], f[5]]/1134000, 
 csv[{1, 4, 5}, {4, 6, 8}] -> (448909*M[f[13]])/1587600000 + 
   varpi[{4, 2}, {4, 14}]/17463600000, csv[{1, 4, 6}, {4, 6, 8}] -> 
  (-143*M[f[3], f[11]])/248760 - M[f[7], f[7]]/180 - 
   (143*M[f[11], f[3]])/248760, csv[{2, 0, 0}, {4, 6, 8}] -> 
  M[f[5]]/45722880000, csv[{2, 0, 1}, {4, 6, 8}] -> 
  -1/8001504000*M[f[3], f[3]], csv[{2, 0, 2}, {4, 6, 8}] -> 
  (103*M[f[7]])/320060160000, csv[{2, 0, 3}, {4, 6, 8}] -> 
  M[f[3], f[5]]/1270080000 + M[f[5], f[3]]/1270080000, 
 csv[{2, 0, 4}, {4, 6, 8}] -> -1/155520000*M[f[9]], 
 csv[{2, 0, 5}, {4, 6, 8}] -> (-11*M[f[3], f[7]])/7408800 + 
   M[f[5], f[5]]/635040 - (11*M[f[7], f[3]])/7408800, 
 csv[{2, 0, 6}, {4, 6, 8}] -> (-19611713*M[f[11]])/3249118656000 - 
   M[f[3], f[3], f[5]]/22050 - M[f[3], f[5], f[3]]/44100 - 
   M[f[5], f[3], f[3]]/44100, csv[{2, 1, 0}, {4, 6, 8}] -> 
  M[f[3], f[3]]/2667168000, csv[{2, 1, 1}, {4, 6, 8}] -> 
  (-151*M[f[7]])/256048128000, csv[{2, 1, 2}, {4, 6, 8}] -> 
  -1/952560000*M[f[3], f[5]] - M[f[5], f[3]]/952560000, 
 csv[{2, 1, 3}, {4, 6, 8}] -> M[f[9]]/311040000, 
 csv[{2, 1, 4}, {4, 6, 8}] -> (61*M[f[3], f[7]])/177811200 - 
   M[f[5], f[5]]/1587600 + (61*M[f[7], f[3]])/177811200, 
 csv[{2, 1, 5}, {4, 6, 8}] -> (63618973*M[f[11]])/77978847744000 + 
   M[f[3], f[3], f[5]]/176400 + M[f[3], f[5], f[3]]/352800 + 
   M[f[5], f[3], f[3]]/352800, csv[{2, 1, 6}, {4, 6, 8}] -> 
  (347*M[f[3], f[9]])/6350400 - M[f[5], f[7]]/75600 - M[f[7], f[5]]/75600 + 
   (347*M[f[9], f[3]])/6350400, csv[{2, 2, 0}, {4, 6, 8}] -> 
  (223*M[f[7]])/96018048000, csv[{2, 2, 1}, {4, 6, 8}] -> 
  M[f[3], f[5]]/381024000 + M[f[5], f[3]]/381024000, 
 csv[{2, 2, 2}, {4, 6, 8}] -> -1/466560000*M[f[9]], 
 csv[{2, 2, 3}, {4, 6, 8}] -> (-929*M[f[3], f[7]])/5334336000 + 
   M[f[5], f[5]]/2116800 - (929*M[f[7], f[3]])/5334336000, 
 csv[{2, 2, 4}, {4, 6, 8}] -> (96613*M[f[11]])/38989423872000 - 
   M[f[3], f[3], f[5]]/567000 - M[f[3], f[5], f[3]]/1134000 - 
   M[f[5], f[3], f[3]]/1134000, csv[{2, 2, 5}, {4, 6, 8}] -> 
  (-641*M[f[3], f[9]])/57153600 + M[f[5], f[7]]/226800 + 
   M[f[7], f[5]]/226800 - (641*M[f[9], f[3]])/57153600, 
 csv[{2, 2, 6}, {4, 6, 8}] -> (4005056889112070893*M[f[13]])/
    39368869215504574725000 + M[f[3], f[3], f[7]]/6615 + 
   M[f[3], f[7], f[3]]/4410 + M[f[7], f[3], f[3]]/4410 - 
   varpi[{4, 2}, {4, 14}]/78586200000, csv[{2, 3, 0}, {4, 6, 8}] -> 
  -1/63504000*M[f[3], f[5]] - M[f[5], f[3]]/63504000, 
 csv[{2, 3, 1}, {4, 6, 8}] -> 0, csv[{2, 3, 2}, {4, 6, 8}] -> 
  (139*M[f[3], f[7]])/889056000 - M[f[5], f[5]]/1587600 + 
   (139*M[f[7], f[3]])/889056000, csv[{2, 3, 3}, {4, 6, 8}] -> 
  (-130801*M[f[11]])/346572656640 + M[f[3], f[3], f[5]]/882000 + 
   M[f[3], f[5], f[3]]/1764000 + M[f[5], f[3], f[3]]/1764000, 
 csv[{2, 3, 4}, {4, 6, 8}] -> M[f[3], f[9]]/216000 - M[f[5], f[7]]/567000 - 
   M[f[7], f[5]]/567000 + M[f[9], f[3]]/216000, 
 csv[{2, 3, 5}, {4, 6, 8}] -> (-62851*M[f[13]])/793800000 - 
   varpi[{4, 2}, {4, 14}]/78586200000, csv[{2, 3, 6}, {4, 6, 8}] -> 
  (-1927*M[f[3], f[11]])/2902200 + M[f[7], f[7]]/360 - 
   (1927*M[f[11], f[3]])/2902200, csv[{2, 4, 0}, {4, 6, 8}] -> 
  M[f[9]]/31104000, csv[{2, 4, 1}, {4, 6, 8}] -> 
  -1/4233600*M[f[3], f[7]] + M[f[5], f[5]]/635040 - M[f[7], f[3]]/4233600, 
 csv[{2, 4, 2}, {4, 6, 8}] -> (3049651*M[f[11]])/2784958848000 - 
   M[f[3], f[3], f[5]]/661500 - M[f[3], f[5], f[3]]/1323000 - 
   M[f[5], f[3], f[3]]/1323000, csv[{2, 4, 3}, {4, 6, 8}] -> 
  -1/216000*M[f[3], f[9]] + M[f[5], f[7]]/756000 + M[f[7], f[5]]/756000 - 
   M[f[9], f[3]]/216000, csv[{2, 4, 4}, {4, 6, 8}] -> 
  (-209*M[f[13]])/4200000 - varpi[{4, 2}, {4, 14}]/78586200000, 
 csv[{2, 4, 5}, {4, 6, 8}] -> (16567*M[f[3], f[11]])/26119800 + 
   (16567*M[f[11], f[3]])/26119800, csv[{2, 4, 6}, {4, 6, 8}] -> 
  (-13414027427929676546018662179942323*M[f[15]])/
    4625116772281012801006683879024000 - (2*M[f[3], f[5], f[7]])/105 - 
   (2*M[f[5], f[3], f[7]])/105 - (2*M[f[5], f[7], f[3]])/105 - 
   (2*M[f[7], f[5], f[3]])/105 - (192*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    266035 + (192*M[f[3], f[3], f[3], f[3], f[3]])/53207 - 
   varpi[{2, 2}, {4, 14}]/1746360000, csv[{0, 0, 0}, {4, 8, 6}] -> 
  M[f[3]]/4608866304000, csv[{0, 0, 1}, {4, 8, 6}] -> 0, 
 csv[{0, 0, 2}, {4, 8, 6}] -> -1/152409600000*M[f[5]], 
 csv[{0, 0, 3}, {4, 8, 6}] -> 0, csv[{0, 0, 4}, {4, 8, 6}] -> 
  -1/1143072000*M[f[7]], csv[{0, 1, 0}, {4, 8, 6}] -> 0, 
 csv[{0, 1, 1}, {4, 8, 6}] -> M[f[5]]/514382400000, 
 csv[{0, 1, 2}, {4, 8, 6}] -> 0, csv[{0, 1, 3}, {4, 8, 6}] -> 
  M[f[7]]/4572288000, csv[{0, 1, 4}, {4, 8, 6}] -> 
  -1/190512000*M[f[3], f[5]] - M[f[5], f[3]]/190512000, 
 csv[{0, 2, 0}, {4, 8, 6}] -> (-17*M[f[5]])/16460236800000, 
 csv[{0, 2, 1}, {4, 8, 6}] -> 0, csv[{0, 2, 2}, {4, 8, 6}] -> 
  -1/6858432000*M[f[7]], csv[{0, 2, 3}, {4, 8, 6}] -> 
  (17*M[f[3], f[5]])/3810240000 + (17*M[f[5], f[3]])/3810240000, 
 csv[{0, 2, 4}, {4, 8, 6}] -> (-1969*M[f[9]])/205752960000, 
 csv[{0, 3, 0}, {4, 8, 6}] -> 0, csv[{0, 3, 1}, {4, 8, 6}] -> 
  (19*M[f[7]])/91445760000, csv[{0, 3, 2}, {4, 8, 6}] -> 
  -1/272160000*M[f[3], f[5]] - M[f[5], f[3]]/272160000, 
 csv[{0, 3, 3}, {4, 8, 6}] -> (323*M[f[9]])/137168640000, 
 csv[{0, 3, 4}, {4, 8, 6}] -> (-17*M[f[3], f[7]])/127008000 - 
   (17*M[f[7], f[3]])/127008000, csv[{0, 4, 0}, {4, 8, 6}] -> 
  -1/1428840000*M[f[7]], csv[{0, 4, 1}, {4, 8, 6}] -> 
  (11*M[f[3], f[5]])/1905120000 + (11*M[f[5], f[3]])/1905120000, 
 csv[{0, 4, 2}, {4, 8, 6}] -> (677*M[f[9]])/205752960000, 
 csv[{0, 4, 3}, {4, 8, 6}] -> (17*M[f[3], f[7]])/127008000 + 
   (17*M[f[7], f[3]])/127008000, csv[{0, 4, 4}, {4, 8, 6}] -> 
  (11*M[f[11]])/12096000, csv[{0, 5, 0}, {4, 8, 6}] -> 
  -1/47628000*M[f[3], f[5]] - M[f[5], f[3]]/47628000, 
 csv[{0, 5, 1}, {4, 8, 6}] -> -1/41150592*M[f[9]], 
 csv[{0, 5, 2}, {4, 8, 6}] -> (-17*M[f[3], f[7]])/76204800 - 
   (17*M[f[7], f[3]])/76204800, csv[{0, 5, 3}, {4, 8, 6}] -> 
  (-11*M[f[11]])/20736000, csv[{0, 5, 4}, {4, 8, 6}] -> 
  M[f[3], f[9]]/64800 + (89*M[f[5], f[7]])/6804000 + 
   (89*M[f[7], f[5]])/6804000 + M[f[9], f[3]]/64800, 
 csv[{0, 6, 0}, {4, 8, 6}] -> (3323*M[f[9]])/13716864000, 
 csv[{0, 6, 1}, {4, 8, 6}] -> (17*M[f[3], f[7]])/25401600 + 
   (17*M[f[7], f[3]])/25401600, csv[{0, 6, 2}, {4, 8, 6}] -> 
  (-11*M[f[11]])/72576000, csv[{0, 6, 3}, {4, 8, 6}] -> 
  -1/43200*M[f[3], f[9]] + M[f[5], f[7]]/4536000 + M[f[7], f[5]]/4536000 - 
   M[f[9], f[3]]/43200, csv[{0, 6, 4}, {4, 8, 6}] -> 
  (10735199406960233309*M[f[13]])/5999065785219744720000 + 
   M[f[3], f[5], f[5]]/700 + M[f[5], f[3], f[5]]/700 + 
   M[f[5], f[5], f[3]]/1050 + varpi[{4, 2}, {4, 14}]/1746360000, 
 csv[{1, 0, 0}, {4, 8, 6}] -> 0, csv[{1, 0, 1}, {4, 8, 6}] -> 
  M[f[5]]/1371686400000, csv[{1, 0, 2}, {4, 8, 6}] -> 0, 
 csv[{1, 0, 3}, {4, 8, 6}] -> -1/9144576000*M[f[7]], 
 csv[{1, 0, 4}, {4, 8, 6}] -> M[f[3], f[5]]/127008000 + 
   M[f[5], f[3]]/127008000, csv[{1, 1, 0}, {4, 8, 6}] -> 
  (-11*M[f[5]])/32920473600000, csv[{1, 1, 1}, {4, 8, 6}] -> 0, 
 csv[{1, 1, 2}, {4, 8, 6}] -> M[f[7]]/13716864000, 
 csv[{1, 1, 3}, {4, 8, 6}] -> (-11*M[f[3], f[5]])/1524096000 - 
   (11*M[f[5], f[3]])/1524096000, csv[{1, 1, 4}, {4, 8, 6}] -> 
  (523*M[f[9]])/82301184000, csv[{1, 2, 0}, {4, 8, 6}] -> 0, 
 csv[{1, 2, 1}, {4, 8, 6}] -> -1/11430720000*M[f[7]], 
 csv[{1, 2, 2}, {4, 8, 6}] -> (19*M[f[3], f[5]])/5715360000 + 
   (19*M[f[5], f[3]])/5715360000, csv[{1, 2, 3}, {4, 8, 6}] -> 
  (-323*M[f[9]])/411505920000, csv[{1, 2, 4}, {4, 8, 6}] -> 
  M[f[3], f[7]]/6350400 + M[f[5], f[5]]/3175200 + M[f[7], f[3]]/6350400, 
 csv[{1, 3, 0}, {4, 8, 6}] -> M[f[7]]/4572288000, 
 csv[{1, 3, 1}, {4, 8, 6}] -> -1/317520000*M[f[3], f[5]] - 
   M[f[5], f[3]]/317520000, csv[{1, 3, 2}, {4, 8, 6}] -> 0, 
 csv[{1, 3, 3}, {4, 8, 6}] -> (-43*M[f[3], f[7]])/508032000 - 
   M[f[5], f[5]]/4233600 - (43*M[f[7], f[3]])/508032000, 
 csv[{1, 3, 4}, {4, 8, 6}] -> (11*M[f[11]])/29030400, 
 csv[{1, 4, 0}, {4, 8, 6}] -> (13*M[f[3], f[5]])/1905120000 + 
   (13*M[f[5], f[3]])/1905120000, csv[{1, 4, 1}, {4, 8, 6}] -> 
  (-677*M[f[9]])/411505920000, csv[{1, 4, 2}, {4, 8, 6}] -> 
  (13*M[f[3], f[7]])/190512000 + M[f[5], f[5]]/3175200 + 
   (13*M[f[7], f[3]])/190512000, csv[{1, 4, 3}, {4, 8, 6}] -> 
  (-11*M[f[11]])/18144000, csv[{1, 4, 4}, {4, 8, 6}] -> 
  -1/162000*M[f[3], f[9]] - M[f[5], f[7]]/340200 - M[f[7], f[5]]/340200 - 
   M[f[9], f[3]]/162000, csv[{1, 5, 0}, {4, 8, 6}] -> 
  (2677*M[f[9]])/82301184000, csv[{1, 5, 1}, {4, 8, 6}] -> 
  -1/16934400*M[f[3], f[7]] - M[f[5], f[5]]/1270080 - M[f[7], f[3]]/16934400, 
 csv[{1, 5, 2}, {4, 8, 6}] -> (517*M[f[11]])/435456000, 
 csv[{1, 5, 3}, {4, 8, 6}] -> M[f[3], f[9]]/259200 + 
   (11*M[f[5], f[7]])/27216000 + (11*M[f[7], f[5]])/27216000 + 
   M[f[9], f[3]]/259200, csv[{1, 5, 4}, {4, 8, 6}] -> 
  (-5043684434405836621*M[f[13]])/19996885950732482400000 - 
   M[f[3], f[5], f[5]]/4200 - M[f[5], f[3], f[5]]/4200 - 
   M[f[5], f[5], f[3]]/6300 - varpi[{4, 2}, {4, 14}]/17463600000, 
 csv[{1, 6, 0}, {4, 8, 6}] -> -1/3175200*M[f[3], f[7]] + 
   M[f[5], f[5]]/211680 - M[f[7], f[3]]/3175200, 
 csv[{1, 6, 1}, {4, 8, 6}] -> (-253*M[f[11]])/72576000, 
 csv[{1, 6, 2}, {4, 8, 6}] -> -1/1134000*M[f[5], f[7]] - 
   M[f[7], f[5]]/1134000, csv[{1, 6, 3}, {4, 8, 6}] -> 
  (-5219*M[f[13]])/75600000 - varpi[{4, 2}, {4, 14}]/17463600000, 
 csv[{1, 6, 4}, {4, 8, 6}] -> (-143*M[f[3], f[11]])/348264 - 
   M[f[5], f[9]]/378 - M[f[9], f[5]]/378 - (143*M[f[11], f[3]])/348264, 
 csv[{2, 0, 0}, {4, 8, 6}] -> -1/5486745600000*M[f[5]], 
 csv[{2, 0, 1}, {4, 8, 6}] -> 0, csv[{2, 0, 2}, {4, 8, 6}] -> 
  -1/6858432000*M[f[7]], csv[{2, 0, 3}, {4, 8, 6}] -> 
  M[f[3], f[5]]/28224000 + M[f[5], f[3]]/28224000, 
 csv[{2, 0, 4}, {4, 8, 6}] -> (-841*M[f[9]])/13716864000, 
 csv[{2, 1, 0}, {4, 8, 6}] -> 0, csv[{2, 1, 1}, {4, 8, 6}] -> 
  M[f[7]]/9144576000, csv[{2, 1, 2}, {4, 8, 6}] -> 
  -1/142884000*M[f[3], f[5]] - M[f[5], f[3]]/142884000, 
 csv[{2, 1, 3}, {4, 8, 6}] -> M[f[9]]/82301184, 
 csv[{2, 1, 4}, {4, 8, 6}] -> -1/4233600*M[f[3], f[7]] - 
   M[f[5], f[5]]/635040 - M[f[7], f[3]]/4233600, 
 csv[{2, 2, 0}, {4, 8, 6}] -> -1/5715360000*M[f[7]], 
 csv[{2, 2, 1}, {4, 8, 6}] -> M[f[3], f[5]]/272160000 + 
   M[f[5], f[3]]/272160000, csv[{2, 2, 2}, {4, 8, 6}] -> 
  (-1559*M[f[9]])/205752960000, csv[{2, 2, 3}, {4, 8, 6}] -> 
  M[f[3], f[7]]/25401600 + M[f[5], f[5]]/1587600 + M[f[7], f[3]]/25401600, 
 csv[{2, 2, 4}, {4, 8, 6}] -> (-3893857*M[f[11]])/2784958848000 + 
   M[f[3], f[3], f[5]]/661500 + M[f[3], f[5], f[3]]/1323000 + 
   M[f[5], f[3], f[3]]/1323000, csv[{2, 3, 0}, {4, 8, 6}] -> 
  -1/211680000*M[f[3], f[5]] - M[f[5], f[3]]/211680000, 
 csv[{2, 3, 1}, {4, 8, 6}] -> (1559*M[f[9]])/137168640000, 
 csv[{2, 3, 2}, {4, 8, 6}] -> (13*M[f[3], f[7]])/762048000 - 
   M[f[5], f[5]]/2116800 + (13*M[f[7], f[3]])/762048000, 
 csv[{2, 3, 3}, {4, 8, 6}] -> (199397*M[f[11]])/232079904000 - 
   M[f[3], f[3], f[5]]/882000 - M[f[3], f[5], f[3]]/1764000 - 
   M[f[5], f[3], f[3]]/1764000, csv[{2, 3, 4}, {4, 8, 6}] -> 
  M[f[3], f[9]]/108000 + M[f[5], f[7]]/4536000 + M[f[7], f[5]]/4536000 + 
   M[f[9], f[3]]/108000, csv[{2, 4, 0}, {4, 8, 6}] -> 
  (-8677*M[f[9]])/205752960000, csv[{2, 4, 1}, {4, 8, 6}] -> 
  (-13*M[f[3], f[7]])/127008000 + M[f[5], f[5]]/1587600 - 
   (13*M[f[7], f[3]])/127008000, csv[{2, 4, 2}, {4, 8, 6}] -> 
  (-9559*M[f[11]])/12893328000 + M[f[3], f[3], f[5]]/661500 + 
   M[f[3], f[5], f[3]]/1323000 + M[f[5], f[3], f[3]]/1323000, 
 csv[{2, 4, 3}, {4, 8, 6}] -> -1/162000*M[f[3], f[9]] + 
   (17*M[f[5], f[7]])/13608000 + (17*M[f[7], f[5]])/13608000 - 
   M[f[9], f[3]]/162000, csv[{2, 4, 4}, {4, 8, 6}] -> 
  (2654205099782256427*M[f[13]])/29995328926098723600000 + 
   M[f[3], f[5], f[5]]/10500 + M[f[5], f[3], f[5]]/10500 + 
   M[f[5], f[5], f[3]]/15750 + varpi[{4, 2}, {4, 14}]/78586200000, 
 csv[{2, 5, 0}, {4, 8, 6}] -> M[f[3], f[7]]/1587600 - M[f[5], f[5]]/635040 + 
   M[f[7], f[3]]/1587600, csv[{2, 5, 1}, {4, 8, 6}] -> 
  (3710773*M[f[11]])/5569917696000 - M[f[3], f[3], f[5]]/264600 - 
   M[f[3], f[5], f[3]]/529200 - M[f[5], f[3], f[3]]/529200, 
 csv[{2, 5, 2}, {4, 8, 6}] -> M[f[3], f[9]]/129600 - M[f[5], f[7]]/425250 - 
   M[f[7], f[5]]/425250 + M[f[9], f[3]]/129600, 
 csv[{2, 5, 3}, {4, 8, 6}] -> (293*M[f[13]])/18900000 + 
   varpi[{4, 2}, {4, 14}]/78586200000, csv[{2, 5, 4}, {4, 8, 6}] -> 
  (-12277*M[f[3], f[11]])/26119800 + M[f[5], f[9]]/1134 + 
   M[f[9], f[5]]/1134 - (12277*M[f[11], f[3]])/26119800, 
 csv[{2, 6, 0}, {4, 8, 6}] -> (920491*M[f[11]])/309439872000 + 
   M[f[3], f[3], f[5]]/44100 + M[f[3], f[5], f[3]]/88200 + 
   M[f[5], f[3], f[3]]/88200, csv[{2, 6, 1}, {4, 8, 6}] -> 
  -1/43200*M[f[3], f[9]] + M[f[5], f[7]]/126000 + M[f[7], f[5]]/126000 - 
   M[f[9], f[3]]/43200, csv[{2, 6, 2}, {4, 8, 6}] -> 
  (1703*M[f[13]])/113400000 + varpi[{4, 2}, {4, 14}]/78586200000, 
 csv[{2, 6, 3}, {4, 8, 6}] -> (1321*M[f[3], f[11]])/1451100 + 
   (1321*M[f[11], f[3]])/1451100, csv[{2, 6, 4}, {4, 8, 6}] -> 
  (7543924782591686569946011210535147*M[f[15]])/
    2601628184408069700566259681951000 - (2*M[f[3], f[7], f[5]])/105 - 
   (2*M[f[5], f[7], f[3]])/105 - (2*M[f[7], f[3], f[5]])/105 - 
   (2*M[f[7], f[5], f[3]])/105 + (192*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    266035 - (192*M[f[3], f[3], f[3], f[3], f[3]])/53207 + 
   varpi[{2, 2}, {4, 14}]/1746360000, csv[{0, 0, 0}, {6, 6, 6}] -> 0, 
 csv[{0, 0, 1}, {6, 6, 6}] -> 0, csv[{0, 0, 2}, {6, 6, 6}] -> 
  -1/164602368000*M[f[5]], csv[{0, 0, 3}, {6, 6, 6}] -> 0, 
 csv[{0, 0, 4}, {6, 6, 6}] -> M[f[7]]/272160000, 
 csv[{0, 1, 0}, {6, 6, 6}] -> 0, csv[{0, 1, 1}, {6, 6, 6}] -> 
  -1/658409472000*M[f[5]], csv[{0, 1, 2}, {6, 6, 6}] -> 0, 
 csv[{0, 1, 3}, {6, 6, 6}] -> -1/2177280000*M[f[7]], 
 csv[{0, 1, 4}, {6, 6, 6}] -> 0, csv[{0, 2, 0}, {6, 6, 6}] -> 
  M[f[5]]/82301184000, csv[{0, 2, 1}, {6, 6, 6}] -> 0, 
 csv[{0, 2, 2}, {6, 6, 6}] -> 0, csv[{0, 2, 3}, {6, 6, 6}] -> 0, 
 csv[{0, 2, 4}, {6, 6, 6}] -> -1/29160000*M[f[9]], 
 csv[{0, 3, 0}, {6, 6, 6}] -> 0, csv[{0, 3, 1}, {6, 6, 6}] -> 
  M[f[7]]/1451520000, csv[{0, 3, 2}, {6, 6, 6}] -> 0, 
 csv[{0, 3, 3}, {6, 6, 6}] -> -1/155520000*M[f[9]], 
 csv[{0, 3, 4}, {6, 6, 6}] -> -1/1512000*M[f[3], f[7]] - 
   M[f[5], f[5]]/756000 - M[f[7], f[3]]/1512000, 
 csv[{0, 4, 0}, {6, 6, 6}] -> -1/136080000*M[f[7]], 
 csv[{0, 4, 1}, {6, 6, 6}] -> 0, csv[{0, 4, 2}, {6, 6, 6}] -> 
  M[f[9]]/19440000, csv[{0, 4, 3}, {6, 6, 6}] -> 
  M[f[3], f[7]]/1512000 + M[f[7], f[3]]/1512000, 
 csv[{0, 4, 4}, {6, 6, 6}] -> (3911*M[f[11]])/381024000, 
 csv[{1, 0, 0}, {6, 6, 6}] -> 0, csv[{1, 0, 1}, {6, 6, 6}] -> 
  M[f[5]]/329204736000, csv[{1, 0, 2}, {6, 6, 6}] -> 0, 
 csv[{1, 0, 3}, {6, 6, 6}] -> -1/4354560000*M[f[7]], 
 csv[{1, 0, 4}, {6, 6, 6}] -> 0, csv[{1, 1, 0}, {6, 6, 6}] -> 
  -1/658409472000*M[f[5]], csv[{1, 1, 1}, {6, 6, 6}] -> 0, 
 csv[{1, 1, 2}, {6, 6, 6}] -> M[f[7]]/8709120000, 
 csv[{1, 1, 3}, {6, 6, 6}] -> 0, csv[{1, 1, 4}, {6, 6, 6}] -> 
  M[f[9]]/77760000, csv[{1, 2, 0}, {6, 6, 6}] -> 0, 
 csv[{1, 2, 1}, {6, 6, 6}] -> -1/4354560000*M[f[7]], 
 csv[{1, 2, 2}, {6, 6, 6}] -> 0, csv[{1, 2, 3}, {6, 6, 6}] -> 
  M[f[9]]/466560000, csv[{1, 2, 4}, {6, 6, 6}] -> 
  M[f[3], f[7]]/3024000 + M[f[5], f[5]]/2268000 + M[f[7], f[3]]/3024000, 
 csv[{1, 3, 0}, {6, 6, 6}] -> M[f[7]]/1451520000, 
 csv[{1, 3, 1}, {6, 6, 6}] -> 0, csv[{1, 3, 2}, {6, 6, 6}] -> 0, 
 csv[{1, 3, 3}, {6, 6, 6}] -> -1/12096000*M[f[3], f[7]] - 
   M[f[7], f[3]]/12096000, csv[{1, 3, 4}, {6, 6, 6}] -> 
  (-1693*M[f[11]])/1524096000, csv[{1, 4, 0}, {6, 6, 6}] -> 0, 
 csv[{1, 4, 1}, {6, 6, 6}] -> -1/38880000*M[f[9]], 
 csv[{1, 4, 2}, {6, 6, 6}] -> -1/9072000*M[f[3], f[7]] - 
   M[f[7], f[3]]/9072000, csv[{1, 4, 3}, {6, 6, 6}] -> 
  (-1109*M[f[11]])/762048000, csv[{1, 4, 4}, {6, 6, 6}] -> 
  (691*M[f[5], f[7]])/15876000 + (691*M[f[7], f[5]])/15876000, 
 csv[{2, 0, 0}, {6, 6, 6}] -> -1/164602368000*M[f[5]], 
 csv[{2, 0, 1}, {6, 6, 6}] -> 0, csv[{2, 0, 2}, {6, 6, 6}] -> 0, 
 csv[{2, 0, 3}, {6, 6, 6}] -> 0, csv[{2, 0, 4}, {6, 6, 6}] -> 
  -1/58320000*M[f[9]], csv[{2, 1, 0}, {6, 6, 6}] -> 0, 
 csv[{2, 1, 1}, {6, 6, 6}] -> M[f[7]]/8709120000, 
 csv[{2, 1, 2}, {6, 6, 6}] -> 0, csv[{2, 1, 3}, {6, 6, 6}] -> 
  -1/466560000*M[f[9]], csv[{2, 1, 4}, {6, 6, 6}] -> 
  -1/4536000*M[f[3], f[7]] - M[f[5], f[5]]/2268000 - M[f[7], f[3]]/4536000, 
 csv[{2, 2, 0}, {6, 6, 6}] -> 0, csv[{2, 2, 1}, {6, 6, 6}] -> 0, 
 csv[{2, 2, 2}, {6, 6, 6}] -> 0, csv[{2, 2, 3}, {6, 6, 6}] -> 
  -1/18144000*M[f[3], f[7]] - M[f[7], f[3]]/18144000, 
 csv[{2, 2, 4}, {6, 6, 6}] -> -1/13063680*M[f[11]], 
 csv[{2, 3, 0}, {6, 6, 6}] -> 0, csv[{2, 3, 1}, {6, 6, 6}] -> 0, 
 csv[{2, 3, 2}, {6, 6, 6}] -> M[f[3], f[7]]/9072000 + M[f[7], f[3]]/9072000, 
 csv[{2, 3, 3}, {6, 6, 6}] -> (467*M[f[11]])/762048000, 
 csv[{2, 3, 4}, {6, 6, 6}] -> (-691*M[f[5], f[7]])/31752000 - 
   (691*M[f[7], f[5]])/31752000, csv[{2, 4, 0}, {6, 6, 6}] -> 
  M[f[9]]/19440000, csv[{2, 4, 1}, {6, 6, 6}] -> 
  -1/9072000*M[f[3], f[7]] - M[f[7], f[3]]/9072000, 
 csv[{2, 4, 2}, {6, 6, 6}] -> M[f[11]]/6531840, 
 csv[{2, 4, 3}, {6, 6, 6}] -> 0, csv[{2, 4, 4}, {6, 6, 6}] -> 
  (-77*M[f[13]])/2160000, csv[{3, 0, 0}, {6, 6, 6}] -> 0, 
 csv[{3, 0, 1}, {6, 6, 6}] -> -1/4354560000*M[f[7]], 
 csv[{3, 0, 2}, {6, 6, 6}] -> 0, csv[{3, 0, 3}, {6, 6, 6}] -> 
  M[f[9]]/77760000, csv[{3, 0, 4}, {6, 6, 6}] -> M[f[5], f[5]]/756000, 
 csv[{3, 1, 0}, {6, 6, 6}] -> -1/2177280000*M[f[7]], 
 csv[{3, 1, 1}, {6, 6, 6}] -> 0, csv[{3, 1, 2}, {6, 6, 6}] -> 
  -1/466560000*M[f[9]], csv[{3, 1, 3}, {6, 6, 6}] -> 
  M[f[3], f[7]]/6048000 + M[f[7], f[3]]/6048000, 
 csv[{3, 1, 4}, {6, 6, 6}] -> (3911*M[f[11]])/1524096000, 
 csv[{3, 2, 0}, {6, 6, 6}] -> 0, csv[{3, 2, 1}, {6, 6, 6}] -> 
  M[f[9]]/466560000, csv[{3, 2, 2}, {6, 6, 6}] -> 
  -1/18144000*M[f[3], f[7]] - M[f[7], f[3]]/18144000, 
 csv[{3, 2, 3}, {6, 6, 6}] -> (-467*M[f[11]])/381024000, 
 csv[{3, 2, 4}, {6, 6, 6}] -> (691*M[f[5], f[7]])/31752000 + 
   (691*M[f[7], f[5]])/31752000, csv[{3, 3, 0}, {6, 6, 6}] -> 
  -1/155520000*M[f[9]], csv[{3, 3, 1}, {6, 6, 6}] -> 
  -1/12096000*M[f[3], f[7]] - M[f[7], f[3]]/12096000, 
 csv[{3, 3, 2}, {6, 6, 6}] -> (467*M[f[11]])/762048000, 
 csv[{3, 3, 3}, {6, 6, 6}] -> 0, csv[{3, 3, 4}, {6, 6, 6}] -> 
  (-77*M[f[13]])/2880000, csv[{3, 4, 0}, {6, 6, 6}] -> 
  M[f[3], f[7]]/1512000 + M[f[7], f[3]]/1512000, 
 csv[{3, 4, 1}, {6, 6, 6}] -> (-1109*M[f[11]])/762048000, 
 csv[{3, 4, 2}, {6, 6, 6}] -> 0, csv[{3, 4, 3}, {6, 6, 6}] -> 
  (77*M[f[13]])/1440000, csv[{3, 4, 4}, {6, 6, 6}] -> 
  (-7*M[f[5], f[9]])/9000 - (7*M[f[9], f[5]])/9000, 
 csv[{4, 0, 0}, {6, 6, 6}] -> M[f[7]]/272160000, 
 csv[{4, 0, 1}, {6, 6, 6}] -> 0, csv[{4, 0, 2}, {6, 6, 6}] -> 
  -1/58320000*M[f[9]], csv[{4, 0, 3}, {6, 6, 6}] -> -1/756000*M[f[5], f[5]], 
 csv[{4, 0, 4}, {6, 6, 6}] -> (-3911*M[f[11]])/190512000, 
 csv[{4, 1, 0}, {6, 6, 6}] -> 0, csv[{4, 1, 1}, {6, 6, 6}] -> 
  M[f[9]]/77760000, csv[{4, 1, 2}, {6, 6, 6}] -> 
  -1/4536000*M[f[3], f[7]] + M[f[5], f[5]]/2268000 - M[f[7], f[3]]/4536000, 
 csv[{4, 1, 3}, {6, 6, 6}] -> (3911*M[f[11]])/1524096000, 
 csv[{4, 1, 4}, {6, 6, 6}] -> -1/31752*M[f[5], f[7]] - M[f[7], f[5]]/31752, 
 csv[{4, 2, 0}, {6, 6, 6}] -> -1/29160000*M[f[9]], 
 csv[{4, 2, 1}, {6, 6, 6}] -> M[f[3], f[7]]/3024000 - M[f[5], f[5]]/2268000 + 
   M[f[7], f[3]]/3024000, csv[{4, 2, 2}, {6, 6, 6}] -> -1/13063680*M[f[11]], 
 csv[{4, 2, 3}, {6, 6, 6}] -> (-191*M[f[5], f[7]])/31752000 - 
   (191*M[f[7], f[5]])/31752000, csv[{4, 2, 4}, {6, 6, 6}] -> 
  (77*M[f[13]])/1080000, csv[{4, 3, 0}, {6, 6, 6}] -> 
  -1/1512000*M[f[3], f[7]] + M[f[5], f[5]]/756000 - M[f[7], f[3]]/1512000, 
 csv[{4, 3, 1}, {6, 6, 6}] -> (-1693*M[f[11]])/1524096000, 
 csv[{4, 3, 2}, {6, 6, 6}] -> (191*M[f[5], f[7]])/31752000 + 
   (191*M[f[7], f[5]])/31752000, csv[{4, 3, 3}, {6, 6, 6}] -> 
  (-77*M[f[13]])/2880000, csv[{4, 3, 4}, {6, 6, 6}] -> 0, 
 csv[{4, 4, 0}, {6, 6, 6}] -> (3911*M[f[11]])/381024000, 
 csv[{4, 4, 1}, {6, 6, 6}] -> (-191*M[f[5], f[7]])/15876000 - 
   (191*M[f[7], f[5]])/15876000, csv[{4, 4, 2}, {6, 6, 6}] -> 
  (-77*M[f[13]])/2160000, csv[{4, 4, 3}, {6, 6, 6}] -> 
  (7*M[f[5], f[9]])/9000 + (7*M[f[9], f[5]])/9000, 
 csv[{4, 4, 4}, {6, 6, 6}] -> (-8*M[f[5], f[5], f[5]])/125, 
 csv[{0, 0, 0}, {4, 4, 12}] -> (691*M[f[3]])/217492400885760000, 
 csv[{0, 0, 1}, {4, 4, 12}] -> 0, csv[{0, 0, 2}, {4, 4, 12}] -> 0, 
 csv[{0, 0, 3}, {4, 4, 12}] -> (691*M[f[3], f[3]])/3883792872960000, 
 csv[{0, 0, 4}, {4, 4, 12}] -> 0, csv[{0, 0, 5}, {4, 4, 12}] -> 0, 
 csv[{0, 0, 6}, {4, 4, 12}] -> 0, csv[{0, 0, 7}, {4, 4, 12}] -> 0, 
 csv[{0, 0, 8}, {4, 4, 12}] -> -1/256608000*M[f[11]], 
 csv[{0, 0, 9}, {4, 4, 12}] -> (-691*M[f[3], f[9]])/3243240000 - 
   (691*M[f[9], f[3]])/3243240000, csv[{0, 0, 10}, {4, 4, 12}] -> 
  (1126297972755732973759*M[f[13]])/384125125457827275491249280 - 
   (691*M[f[3], f[3], f[7]])/26756730 - (691*M[f[3], f[7], f[3]])/53513460 - 
   (691*M[f[7], f[3], f[3]])/53513460, csv[{0, 1, 0}, {4, 4, 12}] -> 0, 
 csv[{0, 1, 1}, {4, 4, 12}] -> (691*M[f[5]])/3107034298368000, 
 csv[{0, 1, 2}, {4, 4, 12}] -> (-691*M[f[3], f[3]])/1456422327360000, 
 csv[{0, 1, 3}, {4, 4, 12}] -> 0, csv[{0, 1, 4}, {4, 4, 12}] -> 0, 
 csv[{0, 1, 5}, {4, 4, 12}] -> 0, csv[{0, 1, 6}, {4, 4, 12}] -> 0, 
 csv[{0, 1, 7}, {4, 4, 12}] -> M[f[11]]/1026432000, 
 csv[{0, 1, 8}, {4, 4, 12}] -> (691*M[f[3], f[9]])/14594580000 + 
   (691*M[f[9], f[3]])/14594580000, csv[{0, 1, 9}, {4, 4, 12}] -> 
  (3309261292191115778591*M[f[13]])/3841251254578272754912492800 + 
   (691*M[f[3], f[3], f[7]])/267567300 + (691*M[f[3], f[7], f[3]])/
    535134600 + (691*M[f[7], f[3], f[3]])/535134600, 
 csv[{0, 1, 10}, {4, 4, 12}] -> M[f[3], f[11]]/23760 + 
   (691*M[f[5], f[9]])/6486480 + (691*M[f[9], f[5]])/6486480 + 
   M[f[11], f[3]]/23760, csv[{0, 2, 0}, {4, 4, 12}] -> 
  (-691*M[f[5]])/155351714918400, csv[{0, 2, 1}, {4, 4, 12}] -> 
  (691*M[f[3], f[3]])/323649406080000, csv[{0, 2, 2}, {4, 4, 12}] -> 0, 
 csv[{0, 2, 3}, {4, 4, 12}] -> 0, csv[{0, 2, 4}, {4, 4, 12}] -> 0, 
 csv[{0, 2, 5}, {4, 4, 12}] -> 0, csv[{0, 2, 6}, {4, 4, 12}] -> 
  -1/2395008000*M[f[11]], csv[{0, 2, 7}, {4, 4, 12}] -> 
  (-691*M[f[3], f[9]])/38918880000 - (691*M[f[9], f[3]])/38918880000, 
 csv[{0, 2, 8}, {4, 4, 12}] -> (-7744820557137964530941*M[f[13]])/
    17285630645602227397106217600 - (691*M[f[3], f[3], f[7]])/1204052850 - 
   (691*M[f[3], f[7], f[3]])/2408105700 - (691*M[f[7], f[3], f[3]])/
    2408105700, csv[{0, 2, 9}, {4, 4, 12}] -> (-691*M[f[5], f[9]])/32432400 - 
   (691*M[f[9], f[5]])/32432400, csv[{0, 2, 10}, {4, 4, 12}] -> 
  (-6973601*M[f[15]])/10343440800, csv[{1, 0, 0}, {4, 4, 12}] -> 0, 
 csv[{1, 0, 1}, {4, 4, 12}] -> (-691*M[f[5]])/3107034298368000, 
 csv[{1, 0, 2}, {4, 4, 12}] -> (-691*M[f[3], f[3]])/1456422327360000, 
 csv[{1, 0, 3}, {4, 4, 12}] -> 0, csv[{1, 0, 4}, {4, 4, 12}] -> 0, 
 csv[{1, 0, 5}, {4, 4, 12}] -> 0, csv[{1, 0, 6}, {4, 4, 12}] -> 0, 
 csv[{1, 0, 7}, {4, 4, 12}] -> M[f[11]]/2052864000, 
 csv[{1, 0, 8}, {4, 4, 12}] -> (691*M[f[3], f[9]])/29189160000 + 
   (691*M[f[9], f[3]])/29189160000, csv[{1, 0, 9}, {4, 4, 12}] -> 
  (-1126297972755732973759*M[f[13]])/3841251254578272754912492800 + 
   (691*M[f[3], f[3], f[7]])/267567300 + (691*M[f[3], f[7], f[3]])/
    535134600 + (691*M[f[7], f[3], f[3]])/535134600, 
 csv[{1, 0, 10}, {4, 4, 12}] -> (113*M[f[3], f[11]])/4004000 - 
   (691*M[f[5], f[9]])/6486480 - (691*M[f[9], f[5]])/6486480 + 
   (113*M[f[11], f[3]])/4004000, csv[{1, 1, 0}, {4, 4, 12}] -> 0, 
 csv[{1, 1, 1}, {4, 4, 12}] -> (691*M[f[3], f[3]])/323649406080000, 
 csv[{1, 1, 2}, {4, 4, 12}] -> 0, csv[{1, 1, 3}, {4, 4, 12}] -> 0, 
 csv[{1, 1, 4}, {4, 4, 12}] -> 0, csv[{1, 1, 5}, {4, 4, 12}] -> 0, 
 csv[{1, 1, 6}, {4, 4, 12}] -> -1/4790016000*M[f[11]], 
 csv[{1, 1, 7}, {4, 4, 12}] -> (-691*M[f[3], f[9]])/77837760000 - 
   (691*M[f[9], f[3]])/77837760000, csv[{1, 1, 8}, {4, 4, 12}] -> 
  (-68217603732355712651*M[f[13]])/1080351915350139212319138600 - 
   (691*M[f[3], f[3], f[7]])/1204052850 - (691*M[f[3], f[7], f[3]])/
    2408105700 - (691*M[f[7], f[3], f[3]])/2408105700, 
 csv[{1, 1, 9}, {4, 4, 12}] -> (-691*M[f[3], f[11]])/98280000 - 
   (691*M[f[11], f[3]])/98280000, csv[{1, 1, 10}, {4, 4, 12}] -> 
  varpi[{3, 3}, {4, 16}]/455111395200, csv[{1, 2, 0}, {4, 4, 12}] -> 
  (-691*M[f[3], f[3]])/32364940608000, csv[{1, 2, 1}, {4, 4, 12}] -> 0, 
 csv[{1, 2, 2}, {4, 4, 12}] -> 0, csv[{1, 2, 3}, {4, 4, 12}] -> 0, 
 csv[{1, 2, 4}, {4, 4, 12}] -> 0, csv[{1, 2, 5}, {4, 4, 12}] -> 
  M[f[11]]/7185024000, csv[{1, 2, 6}, {4, 4, 12}] -> 
  (691*M[f[3], f[9]])/136216080000 + (691*M[f[9], f[3]])/136216080000, 
 csv[{1, 2, 7}, {4, 4, 12}] -> (3309261292191115778591*M[f[13]])/
    46095015054939273058949913600 + (691*M[f[3], f[3], f[7]])/3210807600 + 
   (691*M[f[3], f[7], f[3]])/6421615200 + (691*M[f[7], f[3], f[3]])/
    6421615200, csv[{1, 2, 8}, {4, 4, 12}] -> 
  (691*M[f[3], f[11]])/442260000 + (691*M[f[5], f[9]])/291891600 + 
   (691*M[f[9], f[5]])/291891600 + (691*M[f[11], f[3]])/442260000, 
 csv[{1, 2, 9}, {4, 4, 12}] -> (6973601*M[f[15]])/103434408000 - 
   varpi[{3, 3}, {4, 16}]/2275556976000, csv[{1, 2, 10}, {4, 4, 12}] -> 
  (-691*M[f[3], f[13]])/485100 - (5*M[f[5], f[11]])/1188 - 
   (5*M[f[11], f[5]])/1188 - (691*M[f[13], f[3]])/485100, 
 csv[{2, 0, 0}, {4, 4, 12}] -> (691*M[f[5]])/155351714918400, 
 csv[{2, 0, 1}, {4, 4, 12}] -> (691*M[f[3], f[3]])/323649406080000, 
 csv[{2, 0, 2}, {4, 4, 12}] -> 0, csv[{2, 0, 3}, {4, 4, 12}] -> 0, 
 csv[{2, 0, 4}, {4, 4, 12}] -> 0, csv[{2, 0, 5}, {4, 4, 12}] -> 0, 
 csv[{2, 0, 6}, {4, 4, 12}] -> -1/7185024000*M[f[11]], 
 csv[{2, 0, 7}, {4, 4, 12}] -> (-691*M[f[3], f[9]])/116756640000 - 
   (691*M[f[9], f[3]])/116756640000, csv[{2, 0, 8}, {4, 4, 12}] -> 
  (1126297972755732973759*M[f[13]])/17285630645602227397106217600 - 
   (691*M[f[3], f[3], f[7]])/1204052850 - (691*M[f[3], f[7], f[3]])/
    2408105700 - (691*M[f[7], f[3], f[3]])/2408105700, 
 csv[{2, 0, 9}, {4, 4, 12}] -> (-113*M[f[3], f[11]])/20020000 + 
   (691*M[f[5], f[9]])/32432400 + (691*M[f[9], f[5]])/32432400 - 
   (113*M[f[11], f[3]])/20020000, csv[{2, 0, 10}, {4, 4, 12}] -> 
  (725019878030587932231235246008473*M[f[15]])/
    927666278326077424659054880878528000 + (691*M[f[3], f[9], f[3]])/675675 + 
   (691*M[f[9], f[3], f[3]])/675675 + (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2477475 - (32*M[f[3], f[3], f[3], f[3], f[3]])/495495 - 
   varpi[{3, 3}, {4, 16}]/1137778488000, csv[{2, 1, 0}, {4, 4, 12}] -> 
  (-691*M[f[3], f[3]])/32364940608000, csv[{2, 1, 1}, {4, 4, 12}] -> 0, 
 csv[{2, 1, 2}, {4, 4, 12}] -> 0, csv[{2, 1, 3}, {4, 4, 12}] -> 0, 
 csv[{2, 1, 4}, {4, 4, 12}] -> 0, csv[{2, 1, 5}, {4, 4, 12}] -> 
  M[f[11]]/10777536000, csv[{2, 1, 6}, {4, 4, 12}] -> 
  (691*M[f[3], f[9]])/204324120000 + (691*M[f[9], f[3]])/204324120000, 
 csv[{2, 1, 7}, {4, 4, 12}] -> (352221782226549943691*M[f[13]])/
    46095015054939273058949913600 + (691*M[f[3], f[3], f[7]])/3210807600 + 
   (691*M[f[3], f[7], f[3]])/6421615200 + (691*M[f[7], f[3], f[3]])/
    6421615200, csv[{2, 1, 8}, {4, 4, 12}] -> 
  (2663*M[f[3], f[11]])/1216215000 - (691*M[f[5], f[9]])/291891600 - 
   (691*M[f[9], f[5]])/291891600 + (2663*M[f[11], f[3]])/1216215000, 
 csv[{2, 1, 9}, {4, 4, 12}] -> (-725019878030587932231235246008473*M[f[15]])/
    9276662783260774246590548808785280000 - (691*M[f[3], f[9], f[3]])/
    6756750 - (691*M[f[9], f[3], f[3]])/6756750 - 
   (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/12387375 + 
   (16*M[f[3], f[3], f[3], f[3], f[3]])/2477475 - 
   varpi[{3, 3}, {4, 16}]/2844446220000, csv[{2, 1, 10}, {4, 4, 12}] -> 
  (-1474273*M[f[3], f[13]])/1307295990 + (5*M[f[5], f[11]])/1188 + 
   (5*M[f[11], f[5]])/1188 - (1474273*M[f[13], f[3]])/1307295990, 
 csv[{2, 2, 0}, {4, 4, 12}] -> 0, csv[{2, 2, 1}, {4, 4, 12}] -> 0, 
 csv[{2, 2, 2}, {4, 4, 12}] -> 0, csv[{2, 2, 3}, {4, 4, 12}] -> 0, 
 csv[{2, 2, 4}, {4, 4, 12}] -> -1/10777536000*M[f[11]], 
 csv[{2, 2, 5}, {4, 4, 12}] -> (-691*M[f[3], f[9]])/245188944000 - 
   (691*M[f[9], f[3]])/245188944000, csv[{2, 2, 6}, {4, 4, 12}] -> 
  (-1830741537208832861141*M[f[13]])/80666276346143727853162348800 - 
   (691*M[f[3], f[3], f[7]])/5618913300 - (691*M[f[3], f[7], f[3]])/
    11237826600 - (691*M[f[7], f[3], f[3]])/11237826600, 
 csv[{2, 2, 7}, {4, 4, 12}] -> (-18253*M[f[3], f[11]])/19459440000 - 
   (18253*M[f[11], f[3]])/19459440000, csv[{2, 2, 8}, {4, 4, 12}] -> 
  (9052954611948991353652521347483*M[f[15]])/
    3794998411333953100877951785412160000 + (691*M[f[3], f[9], f[3]])/
    30405375 + (691*M[f[9], f[3], f[3]])/30405375 + 
   (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/111486375 - 
   (32*M[f[3], f[3], f[3], f[3], f[3]])/22297275 + 
   varpi[{3, 3}, {4, 16}]/5688892440000, csv[{2, 2, 9}, {4, 4, 12}] -> 
  (33364489*M[f[3], f[13]])/65364799500 + (33364489*M[f[13], f[3]])/
    65364799500, csv[{2, 2, 10}, {4, 4, 12}] -> 
  (65201183999513302645400281205199615477208644972243709409071180744068812264\
5468193*M[f[17]])/39250308435560479623344697589840371191876127988693262065187\
6784453738023714926875768 - (4*M[f[3], f[3], f[11]])/99 - 
   (2*M[f[3], f[11], f[3]])/99 - (2*M[f[11], f[3], f[3]])/99, 
 csv[{0, 0, 0}, {4, 6, 10}] -> -1/152092588032000*M[f[3]], 
 csv[{0, 0, 1}, {4, 6, 10}] -> 0, csv[{0, 0, 2}, {4, 6, 10}] -> 
  -1/65182537728000*M[f[5]], csv[{0, 0, 3}, {4, 6, 10}] -> 0, 
 csv[{0, 0, 4}, {4, 6, 10}] -> 0, csv[{0, 0, 5}, {4, 6, 10}] -> 
  -1/181062604800*M[f[3], f[5]] - M[f[5], f[3]]/181062604800, 
 csv[{0, 0, 6}, {4, 6, 10}] -> M[f[9]]/5486745600, 
 csv[{0, 0, 7}, {4, 6, 10}] -> M[f[5], f[5]]/102643200, 
 csv[{0, 0, 8}, {4, 6, 10}] -> (-514259*M[f[11]])/10025851852800 + 
   M[f[3], f[3], f[5]]/2245320 + M[f[3], f[5], f[3]]/4490640 + 
   M[f[5], f[3], f[3]]/4490640, csv[{0, 1, 0}, {4, 6, 10}] -> 0, 
 csv[{0, 1, 1}, {4, 6, 10}] -> M[f[5]]/18623582208000, 
 csv[{0, 1, 2}, {4, 6, 10}] -> 0, csv[{0, 1, 3}, {4, 6, 10}] -> 
  -1/2483144294400*M[f[7]], csv[{0, 1, 4}, {4, 6, 10}] -> 
  M[f[3], f[5]]/226328256000 + M[f[5], f[3]]/226328256000, 
 csv[{0, 1, 5}, {4, 6, 10}] -> -1/16460236800*M[f[9]], 
 csv[{0, 1, 6}, {4, 6, 10}] -> -1/359251200*M[f[5], f[5]], 
 csv[{0, 1, 7}, {4, 6, 10}] -> (-202037*M[f[11]])/80206814822400 - 
   M[f[3], f[3], f[5]]/17962560 - M[f[3], f[5], f[3]]/35925120 - 
   M[f[5], f[3], f[3]]/35925120, csv[{0, 1, 8}, {4, 6, 10}] -> 
  -1/8164800*M[f[3], f[9]] - (7*M[f[5], f[7]])/10264320 - 
   (7*M[f[7], f[5]])/10264320 - M[f[9], f[3]]/8164800, 
 csv[{0, 2, 0}, {4, 6, 10}] -> -1/2327947776000*M[f[5]], 
 csv[{0, 2, 1}, {4, 6, 10}] -> M[f[3], f[3]]/3259126886400, 
 csv[{0, 2, 2}, {4, 6, 10}] -> M[f[7]]/620786073600, 
 csv[{0, 2, 3}, {4, 6, 10}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{0, 2, 4}, {4, 6, 10}] -> 
  M[f[9]]/27433728000, csv[{0, 2, 5}, {4, 6, 10}] -> M[f[5], f[5]]/718502400, 
 csv[{0, 2, 6}, {4, 6, 10}] -> (102037*M[f[11]])/31191539097600 + 
   M[f[3], f[3], f[5]]/62868960 + M[f[3], f[5], f[3]]/125737920 + 
   M[f[5], f[3], f[3]]/125737920, csv[{0, 2, 7}, {4, 6, 10}] -> 
  -1/32659200*M[f[3], f[9]] + (7*M[f[5], f[7]])/41057280 + 
   (7*M[f[7], f[5]])/41057280 - M[f[9], f[3]]/32659200, 
 csv[{0, 2, 8}, {4, 6, 10}] -> (25536147504747045737*M[f[13]])/
    8953965628387582179283200 - M[f[3], f[3], f[7]]/336798 - 
   M[f[3], f[7], f[3]]/673596 - M[f[7], f[3], f[3]]/673596, 
 csv[{0, 3, 0}, {4, 6, 10}] -> -1/135796953600*M[f[3], f[3]], 
 csv[{0, 3, 1}, {4, 6, 10}] -> -1/118244966400*M[f[7]], 
 csv[{0, 3, 2}, {4, 6, 10}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{0, 3, 3}, {4, 6, 10}] -> 
  -1/27433728000*M[f[9]], csv[{0, 3, 4}, {4, 6, 10}] -> 
  -1/898128000*M[f[5], f[5]], csv[{0, 3, 5}, {4, 6, 10}] -> 
  (-1634629*M[f[11]])/561447703756800 - M[f[3], f[3], f[5]]/125737920 - 
   M[f[3], f[5], f[3]]/251475840 - M[f[5], f[3], f[3]]/251475840, 
 csv[{0, 3, 6}, {4, 6, 10}] -> M[f[3], f[9]]/76204800 - 
   M[f[5], f[7]]/13685760 - M[f[7], f[5]]/13685760 + M[f[9], f[3]]/76204800, 
 csv[{0, 3, 7}, {4, 6, 10}] -> (-1074736228508064971*M[f[13]])/
    1492327604731263696547200 + M[f[3], f[3], f[7]]/898128 + 
   M[f[3], f[7], f[3]]/1796256 + M[f[7], f[3], f[3]]/1796256, 
 csv[{0, 3, 8}, {4, 6, 10}] -> (11*M[f[3], f[11]])/453600 + 
   M[f[5], f[9]]/97200 + M[f[9], f[5]]/97200 + (11*M[f[11], f[3]])/453600, 
 csv[{0, 4, 0}, {4, 6, 10}] -> M[f[7]]/11085465600, 
 csv[{0, 4, 1}, {4, 6, 10}] -> -1/25866086400*M[f[3], f[5]] - 
   M[f[5], f[3]]/25866086400, csv[{0, 4, 2}, {4, 6, 10}] -> 
  M[f[9]]/16460236800, csv[{0, 4, 3}, {4, 6, 10}] -> M[f[5], f[5]]/718502400, 
 csv[{0, 4, 4}, {4, 6, 10}] -> (94037*M[f[11]])/28072385187840 + 
   M[f[3], f[3], f[5]]/157172400 + M[f[3], f[5], f[3]]/314344800 + 
   M[f[5], f[3], f[3]]/314344800, csv[{0, 4, 5}, {4, 6, 10}] -> 
  -1/114307200*M[f[3], f[9]] + M[f[5], f[7]]/20528640 + 
   M[f[7], f[5]]/20528640 - M[f[9], f[3]]/114307200, 
 csv[{0, 4, 6}, {4, 6, 10}] -> (1771082361502206667*M[f[13]])/
    8357034586495076700664320 - M[f[3], f[3], f[7]]/1571724 - 
   M[f[3], f[7], f[3]]/3143448 - M[f[7], f[3], f[3]]/3143448, 
 csv[{0, 4, 7}, {4, 6, 10}] -> (-11*M[f[3], f[11]])/907200 + 
   M[f[5], f[9]]/388800 + M[f[9], f[5]]/388800 - (11*M[f[11], f[3]])/907200, 
 csv[{0, 4, 8}, {4, 6, 10}] -> (-302109613571544143823807575297*M[f[15]])/
    3892306062906618565003027472217600 + (2*M[f[3], f[3], f[9]])/2835 + 
   M[f[3], f[9], f[3]]/945 + M[f[9], f[3], f[3]]/945 + 
   (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/7182945 - 
   (32*M[f[3], f[3], f[3], f[3], f[3]])/1436589, 
 csv[{1, 0, 0}, {4, 6, 10}] -> 0, csv[{1, 0, 1}, {4, 6, 10}] -> 
  -1/37247164416000*M[f[5]], csv[{1, 0, 2}, {4, 6, 10}] -> 0, 
 csv[{1, 0, 3}, {4, 6, 10}] -> M[f[7]]/1241572147200, 
 csv[{1, 0, 4}, {4, 6, 10}] -> M[f[3], f[5]]/226328256000 + 
   M[f[5], f[3]]/226328256000, csv[{1, 0, 5}, {4, 6, 10}] -> 
  -1/32920473600*M[f[9]], csv[{1, 0, 6}, {4, 6, 10}] -> 
  -1/718502400*M[f[5], f[5]], csv[{1, 0, 7}, {4, 6, 10}] -> 
  (514259*M[f[11]])/80206814822400 - M[f[3], f[3], f[5]]/17962560 - 
   M[f[3], f[5], f[3]]/35925120 - M[f[5], f[3], f[3]]/35925120, 
 csv[{1, 0, 8}, {4, 6, 10}] -> M[f[3], f[9]]/2041200 + M[f[9], f[3]]/2041200, 
 csv[{1, 1, 0}, {4, 6, 10}] -> M[f[5]]/4655895552000, 
 csv[{1, 1, 1}, {4, 6, 10}] -> -1/2172751257600*M[f[3], f[3]], 
 csv[{1, 1, 2}, {4, 6, 10}] -> -1/1241572147200*M[f[7]], 
 csv[{1, 1, 3}, {4, 6, 10}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{1, 1, 4}, {4, 6, 10}] -> 
  M[f[9]]/54867456000, csv[{1, 1, 5}, {4, 6, 10}] -> 
  M[f[5], f[5]]/1437004800, csv[{1, 1, 6}, {4, 6, 10}] -> 
  (-52037*M[f[11]])/93574617292800 + M[f[3], f[3], f[5]]/62868960 + 
   M[f[3], f[5], f[3]]/125737920 + M[f[5], f[3], f[3]]/125737920, 
 csv[{1, 1, 7}, {4, 6, 10}] -> M[f[3], f[9]]/21772800 + 
   (7*M[f[5], f[7]])/82114560 + (7*M[f[7], f[5]])/82114560 + 
   M[f[9], f[3]]/21772800, csv[{1, 1, 8}, {4, 6, 10}] -> 
  (11773556994257265211*M[f[13]])/53723793770325493075699200 + 
   M[f[3], f[3], f[7]]/224532 + M[f[3], f[7], f[3]]/449064 + 
   M[f[7], f[3], f[3]]/449064, csv[{1, 2, 0}, {4, 6, 10}] -> 
  M[f[3], f[3]]/203695430400, csv[{1, 2, 1}, {4, 6, 10}] -> 0, 
 csv[{1, 2, 2}, {4, 6, 10}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{1, 2, 3}, {4, 6, 10}] -> 
  -1/54867456000*M[f[9]], csv[{1, 2, 4}, {4, 6, 10}] -> 
  -1/1796256000*M[f[5], f[5]], csv[{1, 2, 5}, {4, 6, 10}] -> 
  (-202037*M[f[11]])/561447703756800 - M[f[3], f[3], f[5]]/125737920 - 
   M[f[3], f[5], f[3]]/251475840 - M[f[5], f[3], f[3]]/251475840, 
 csv[{1, 2, 6}, {4, 6, 10}] -> -1/114307200*M[f[3], f[9]] - 
   M[f[5], f[7]]/20528640 - M[f[7], f[5]]/20528640 - M[f[9], f[3]]/114307200, 
 csv[{1, 2, 7}, {4, 6, 10}] -> (-44190999754249201211*M[f[13]])/
    107447587540650986151398400 - M[f[3], f[3], f[7]]/1347192 - 
   M[f[3], f[7], f[3]]/2694384 - M[f[7], f[3], f[3]]/2694384, 
 csv[{1, 2, 8}, {4, 6, 10}] -> (-11*M[f[3], f[11]])/680400 - 
   (11*M[f[11], f[3]])/680400, csv[{1, 3, 0}, {4, 6, 10}] -> 
  M[f[7]]/44341862400, csv[{1, 3, 1}, {4, 6, 10}] -> 
  -1/25866086400*M[f[3], f[5]] - M[f[5], f[3]]/25866086400, 
 csv[{1, 3, 2}, {4, 6, 10}] -> M[f[9]]/32920473600, 
 csv[{1, 3, 3}, {4, 6, 10}] -> M[f[5], f[5]]/1437004800, 
 csv[{1, 3, 4}, {4, 6, 10}] -> (112037*M[f[11]])/140361925939200 + 
   M[f[3], f[3], f[5]]/157172400 + M[f[3], f[5], f[3]]/314344800 + 
   M[f[5], f[3], f[3]]/314344800, csv[{1, 3, 5}, {4, 6, 10}] -> 
  M[f[3], f[9]]/457228800 + M[f[5], f[7]]/27371520 + M[f[7], f[5]]/27371520 + 
   M[f[9], f[3]]/457228800, csv[{1, 3, 6}, {4, 6, 10}] -> 
  (2893722110334619*M[f[13]])/10366385676859718876160 + 
   M[f[3], f[3], f[7]]/6286896 + M[f[3], f[7], f[3]]/12573792 + 
   M[f[7], f[3], f[3]]/12573792, csv[{1, 3, 7}, {4, 6, 10}] -> 
  (11*M[f[3], f[11]])/3628800 - M[f[5], f[9]]/777600 - M[f[9], f[5]]/777600 + 
   (11*M[f[11], f[3]])/3628800, csv[{1, 3, 8}, {4, 6, 10}] -> 
  (-104230074362136991110647181645809*M[f[15]])/
    202399915271144165380157428555315200 - M[f[3], f[3], f[9]]/5670 - 
   M[f[3], f[9], f[3]]/3780 - M[f[9], f[3], f[3]]/3780 - 
   (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/7182945 + 
   (8*M[f[3], f[3], f[3], f[3], f[3]])/1436589 - 
   varpi[{3, 3}, {4, 16}]/198594063360, csv[{1, 4, 0}, {4, 6, 10}] -> 
  M[f[3], f[5]]/3233260800 + M[f[5], f[3]]/3233260800, 
 csv[{1, 4, 1}, {4, 6, 10}] -> -1/10973491200*M[f[9]], 
 csv[{1, 4, 2}, {4, 6, 10}] -> -1/718502400*M[f[5], f[5]], 
 csv[{1, 4, 3}, {4, 6, 10}] -> (-102037*M[f[11]])/62383078195200 - 
   M[f[3], f[3], f[5]]/125737920 - M[f[3], f[5], f[3]]/251475840 - 
   M[f[5], f[3], f[3]]/251475840, csv[{1, 4, 4}, {4, 6, 10}] -> 
  -1/25660800*M[f[5], f[7]] - M[f[7], f[5]]/25660800, 
 csv[{1, 4, 5}, {4, 6, 10}] -> (-83947*M[f[13]])/379134120960, 
 csv[{1, 4, 6}, {4, 6, 10}] -> M[f[5], f[9]]/2721600 + M[f[9], f[5]]/2721600, 
 csv[{1, 4, 7}, {4, 6, 10}] -> (125418973*M[f[15]])/469404149760 + 
   varpi[{3, 3}, {4, 16}]/397188126720, csv[{1, 4, 8}, {4, 6, 10}] -> 
  (-13*M[f[3], f[13]])/26460 - (7*M[f[7], f[9]])/3240 - 
   (7*M[f[9], f[7]])/3240 - (13*M[f[13], f[3]])/26460, 
 csv[{2, 0, 0}, {4, 6, 10}] -> -1/2327947776000*M[f[5]], 
 csv[{2, 0, 1}, {4, 6, 10}] -> M[f[3], f[3]]/543187814400, 
 csv[{2, 0, 2}, {4, 6, 10}] -> -1/310393036800*M[f[7]], 
 csv[{2, 0, 3}, {4, 6, 10}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{2, 0, 4}, {4, 6, 10}] -> 
  M[f[9]]/82301184000, csv[{2, 0, 5}, {4, 6, 10}] -> 
  M[f[5], f[5]]/2155507200, csv[{2, 0, 6}, {4, 6, 10}] -> 
  (-514259*M[f[11]])/280723851878400 + M[f[3], f[3], f[5]]/62868960 + 
   M[f[3], f[5], f[3]]/125737920 + M[f[5], f[3], f[3]]/125737920, 
 csv[{2, 0, 7}, {4, 6, 10}] -> -1/2041200*M[f[3], f[9]] - 
   M[f[9], f[3]]/2041200, csv[{2, 0, 8}, {4, 6, 10}] -> 
  (-258769215896661473921*M[f[13]])/53723793770325493075699200 - 
   M[f[3], f[3], f[7]]/56133 - M[f[3], f[5], f[5]]/106920 - 
   M[f[3], f[7], f[3]]/112266 - M[f[5], f[3], f[5]]/106920 - 
   M[f[5], f[5], f[3]]/53460 - M[f[7], f[3], f[3]]/112266, 
 csv[{2, 1, 0}, {4, 6, 10}] -> -1/135796953600*M[f[3], f[3]], 
 csv[{2, 1, 1}, {4, 6, 10}] -> M[f[7]]/118244966400, 
 csv[{2, 1, 2}, {4, 6, 10}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{2, 1, 3}, {4, 6, 10}] -> 
  -1/82301184000*M[f[9]], csv[{2, 1, 4}, {4, 6, 10}] -> 
  -1/2694384000*M[f[5], f[5]], csv[{2, 1, 5}, {4, 6, 10}] -> 
  (826481*M[f[11]])/1684343111270400 - M[f[3], f[3], f[5]]/125737920 - 
   M[f[3], f[5], f[3]]/251475840 - M[f[5], f[3], f[3]]/251475840, 
 csv[{2, 1, 6}, {4, 6, 10}] -> (13*M[f[3], f[9]])/228614400 - 
   M[f[5], f[7]]/41057280 - M[f[7], f[5]]/41057280 + 
   (13*M[f[9], f[3]])/228614400, csv[{2, 1, 7}, {4, 6, 10}] -> 
  (11201052471816521119*M[f[13]])/20466207150600187838361600 + 
   M[f[3], f[3], f[7]]/898128 + M[f[3], f[5], f[5]]/855360 + 
   M[f[3], f[7], f[3]]/1796256 + M[f[5], f[3], f[5]]/855360 + 
   M[f[5], f[5], f[3]]/427680 + M[f[7], f[3], f[3]]/1796256, 
 csv[{2, 1, 8}, {4, 6, 10}] -> (169*M[f[3], f[11]])/4082400 - 
   M[f[5], f[9]]/97200 - M[f[9], f[5]]/97200 + (169*M[f[11], f[3]])/4082400, 
 csv[{2, 2, 0}, {4, 6, 10}] -> -1/22170931200*M[f[7]], 
 csv[{2, 2, 1}, {4, 6, 10}] -> -1/25866086400*M[f[3], f[5]] - 
   M[f[5], f[3]]/25866086400, csv[{2, 2, 2}, {4, 6, 10}] -> 
  M[f[9]]/49380710400, csv[{2, 2, 3}, {4, 6, 10}] -> 
  M[f[5], f[5]]/2155507200, csv[{2, 2, 4}, {4, 6, 10}] -> 
  (-22037*M[f[11]])/421085777817600 + M[f[3], f[3], f[5]]/157172400 + 
   M[f[3], f[5], f[3]]/314344800 + M[f[5], f[3], f[3]]/314344800, 
 csv[{2, 2, 5}, {4, 6, 10}] -> (-11*M[f[3], f[9]])/685843200 + 
   M[f[5], f[7]]/41057280 + M[f[7], f[5]]/41057280 - 
   (11*M[f[9], f[3]])/685843200, csv[{2, 2, 6}, {4, 6, 10}] -> 
  (-11691620578230027731*M[f[13]])/300853245113822761223915520 - 
   M[f[3], f[3], f[7]]/9430344 - M[f[3], f[5], f[5]]/2993760 - 
   M[f[3], f[7], f[3]]/18860688 - M[f[5], f[3], f[5]]/2993760 - 
   M[f[5], f[5], f[3]]/1496880 - M[f[7], f[3], f[3]]/18860688, 
 csv[{2, 2, 7}, {4, 6, 10}] -> (-103*M[f[3], f[11]])/16329600 + 
   M[f[5], f[9]]/388800 + M[f[9], f[5]]/388800 - 
   (103*M[f[11], f[3]])/16329600, csv[{2, 2, 8}, {4, 6, 10}] -> 
  (86317778124259473526585811834429*M[f[15]])/
    303599872906716248070236142832972800 + M[f[3], f[3], f[9]]/8505 + 
   M[f[3], f[9], f[3]]/5670 + M[f[9], f[3], f[3]]/5670 + 
   (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/21548835 - 
   (16*M[f[3], f[3], f[3], f[3], f[3]])/4309767 + 
   varpi[{3, 3}, {4, 16}]/496485158400, csv[{2, 3, 0}, {4, 6, 10}] -> 
  M[f[3], f[5]]/3233260800 + M[f[5], f[3]]/3233260800, 
 csv[{2, 3, 1}, {4, 6, 10}] -> -1/16460236800*M[f[9]], 
 csv[{2, 3, 2}, {4, 6, 10}] -> -1/1077753600*M[f[5], f[5]], 
 csv[{2, 3, 3}, {4, 6, 10}] -> (-202037*M[f[11]])/561447703756800 - 
   M[f[3], f[3], f[5]]/125737920 - M[f[3], f[5], f[3]]/251475840 - 
   M[f[5], f[3], f[3]]/251475840, csv[{2, 3, 4}, {4, 6, 10}] -> 
  M[f[3], f[9]]/114307200 - M[f[5], f[7]]/34214400 - M[f[7], f[5]]/34214400 + 
   M[f[9], f[3]]/114307200, csv[{2, 3, 5}, {4, 6, 10}] -> 
  (-44296114812524180681*M[f[13]])/601706490227645522447831040 + 
   M[f[3], f[5], f[5]]/5987520 + M[f[5], f[3], f[5]]/5987520 + 
   M[f[5], f[5], f[3]]/2993760, csv[{2, 3, 6}, {4, 6, 10}] -> 
  M[f[3], f[11]]/544320 - M[f[5], f[9]]/1360800 - M[f[9], f[5]]/1360800 + 
   M[f[11], f[3]]/544320, csv[{2, 3, 7}, {4, 6, 10}] -> 
  (3461837*M[f[15]])/156468049920 + varpi[{3, 3}, {4, 16}]/1985940633600, 
 csv[{2, 3, 8}, {4, 6, 10}] -> (-36611*M[f[3], f[13]])/73135440 + 
   (7*M[f[7], f[9]])/6480 + (7*M[f[9], f[7]])/6480 - 
   (36611*M[f[13], f[3]])/73135440, csv[{2, 4, 0}, {4, 6, 10}] -> 
  M[f[9]]/2351462400, csv[{2, 4, 1}, {4, 6, 10}] -> M[f[5], f[5]]/307929600, 
 csv[{2, 4, 2}, {4, 6, 10}] -> (1322407*M[f[11]])/842171555635200 + 
   M[f[3], f[3], f[5]]/62868960 + M[f[3], f[5], f[3]]/125737920 + 
   M[f[5], f[3], f[3]]/125737920, csv[{2, 4, 3}, {4, 6, 10}] -> 
  -1/114307200*M[f[3], f[9]] + M[f[5], f[7]]/20528640 + 
   M[f[7], f[5]]/20528640 - M[f[9], f[3]]/114307200, 
 csv[{2, 4, 4}, {4, 6, 10}] -> (150898427717403577*M[f[13]])/
    1023310357530009391918080 - M[f[3], f[5], f[5]]/7484400 - 
   M[f[5], f[3], f[5]]/7484400 - M[f[5], f[5], f[3]]/3742200, 
 csv[{2, 4, 5}, {4, 6, 10}] -> -1/816480*M[f[3], f[11]] + 
   M[f[5], f[9]]/2721600 + M[f[9], f[5]]/2721600 - M[f[11], f[3]]/816480, 
 csv[{2, 4, 6}, {4, 6, 10}] -> (-4176857*M[f[15]])/46940414976 - 
   varpi[{3, 3}, {4, 16}]/992970316800, csv[{2, 4, 7}, {4, 6, 10}] -> 
  (54577*M[f[3], f[13]])/146270880 + (54577*M[f[13], f[3]])/146270880, 
 csv[{2, 4, 8}, {4, 6, 10}] -> 
  (11854999815679058201150272820032562470387508053125567547458873552865802561\
04553601*M[f[17]])/1427283943111290168121625366903286225159131926861573166006\
824670740865540781552275520 - (2*M[f[3], f[5], f[9]])/135 - 
   (2*M[f[5], f[3], f[9]])/135 - (2*M[f[5], f[9], f[3]])/135 - 
   (2*M[f[9], f[5], f[3]])/135, csv[{0, 0, 0}, {4, 10, 6}] -> 
  -1/273766658457600*M[f[3]], csv[{0, 0, 1}, {4, 10, 6}] -> 0, 
 csv[{0, 0, 2}, {4, 10, 6}] -> M[f[5]]/9311791104000, 
 csv[{0, 0, 3}, {4, 10, 6}] -> 0, csv[{0, 0, 4}, {4, 10, 6}] -> 0, 
 csv[{0, 1, 0}, {4, 10, 6}] -> 0, csv[{0, 1, 1}, {4, 10, 6}] -> 
  -1/40971880857600*M[f[5]], csv[{0, 1, 2}, {4, 10, 6}] -> 0, 
 csv[{0, 1, 3}, {4, 10, 6}] -> 0, csv[{0, 1, 4}, {4, 10, 6}] -> 0, 
 csv[{0, 2, 0}, {4, 10, 6}] -> (17*M[f[5]])/1792519787520000, 
 csv[{0, 2, 1}, {4, 10, 6}] -> 0, csv[{0, 2, 2}, {4, 10, 6}] -> 0, 
 csv[{0, 2, 3}, {4, 10, 6}] -> -1/45265651200*M[f[3], f[5]] - 
   M[f[5], f[3]]/45265651200, csv[{0, 2, 4}, {4, 10, 6}] -> 
  -1/13716864000*M[f[9]], csv[{0, 3, 0}, {4, 10, 6}] -> 0, 
 csv[{0, 3, 1}, {4, 10, 6}] -> 0, csv[{0, 3, 2}, {4, 10, 6}] -> 
  M[f[3], f[5]]/90531302400 + M[f[5], f[3]]/90531302400, 
 csv[{0, 3, 3}, {4, 10, 6}] -> M[f[9]]/21946982400, 
 csv[{0, 3, 4}, {4, 10, 6}] -> -1/4526565120*M[f[3], f[7]] - 
   M[f[5], f[5]]/718502400 - M[f[7], f[3]]/4526565120, 
 csv[{0, 4, 0}, {4, 10, 6}] -> 0, csv[{0, 4, 1}, {4, 10, 6}] -> 
  -1/113164128000*M[f[3], f[5]] - M[f[5], f[3]]/113164128000, 
 csv[{0, 4, 2}, {4, 10, 6}] -> -1/20575296000*M[f[9]], 
 csv[{0, 4, 3}, {4, 10, 6}] -> M[f[3], f[7]]/4526565120 + 
   M[f[5], f[5]]/898128000 + M[f[7], f[3]]/4526565120, 
 csv[{0, 4, 4}, {4, 10, 6}] -> (-4740527*M[f[11]])/2105428889088000 - 
   M[f[3], f[3], f[5]]/157172400 - M[f[3], f[5], f[3]]/104781600 - 
   M[f[5], f[3], f[3]]/104781600, csv[{0, 5, 0}, {4, 10, 6}] -> 
  M[f[3], f[5]]/90531302400 + M[f[5], f[3]]/90531302400, 
 csv[{0, 5, 1}, {4, 10, 6}] -> M[f[9]]/10973491200, 
 csv[{0, 5, 2}, {4, 10, 6}] -> -1/2715939072*M[f[3], f[7]] - 
   M[f[5], f[5]]/718502400 - M[f[7], f[3]]/2715939072, 
 csv[{0, 5, 3}, {4, 10, 6}] -> (2591639*M[f[11]])/1684343111270400 + 
   M[f[3], f[3], f[5]]/125737920 + M[f[3], f[5], f[3]]/83825280 + 
   M[f[5], f[3], f[3]]/83825280, csv[{0, 5, 4}, {4, 10, 6}] -> 
  -1/30792960*M[f[3], f[9]] - M[f[9], f[3]]/30792960, 
 csv[{0, 6, 0}, {4, 10, 6}] -> -1/2743372800*M[f[9]], 
 csv[{0, 6, 1}, {4, 10, 6}] -> M[f[3], f[7]]/905313024 + 
   M[f[5], f[5]]/359251200 + M[f[7], f[3]]/905313024, 
 csv[{0, 6, 2}, {4, 10, 6}] -> (-442751*M[f[11]])/842171555635200 - 
   M[f[3], f[3], f[5]]/62868960 - M[f[3], f[5], f[3]]/41912640 - 
   M[f[5], f[3], f[3]]/41912640, csv[{0, 6, 3}, {4, 10, 6}] -> 
  M[f[3], f[9]]/20528640 + M[f[9], f[3]]/20528640, 
 csv[{0, 6, 4}, {4, 10, 6}] -> (2263439401*M[f[13]])/5911648781068800 - 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{0, 7, 0}, {4, 10, 6}] -> 
  -1/129330432*M[f[3], f[7]] - M[f[5], f[5]]/102643200 - 
   M[f[7], f[3]]/129330432, csv[{0, 7, 1}, {4, 10, 6}] -> 
  (-1706137*M[f[11]])/240620444467200 + M[f[3], f[3], f[5]]/17962560 + 
   M[f[3], f[5], f[3]]/11975040 + M[f[5], f[3], f[3]]/11975040, 
 csv[{0, 7, 2}, {4, 10, 6}] -> (-7*M[f[3], f[9]])/61585920 - 
   (7*M[f[9], f[3]])/61585920, csv[{0, 7, 3}, {4, 10, 6}] -> 
  (-135433451*M[f[13]])/422260627219200 + varpi[{6, 2}, {6, 14}]/
    808315200000, csv[{0, 7, 4}, {4, 10, 6}] -> 
  M[f[3], f[11]]/116640 + (41*M[f[5], f[9]])/5346000 + 
   (41*M[f[9], f[5]])/5346000 + M[f[11], f[3]]/116640, 
 csv[{0, 8, 0}, {4, 10, 6}] -> (154201*M[f[11]])/1203102222336 - 
   M[f[3], f[3], f[5]]/2245320 - M[f[3], f[5], f[3]]/1496880 - 
   M[f[5], f[3], f[3]]/1496880, csv[{0, 8, 1}, {4, 10, 6}] -> 
  (7*M[f[3], f[9]])/15396480 + (7*M[f[9], f[3]])/15396480, 
 csv[{0, 8, 2}, {4, 10, 6}] -> (-19300837*M[f[13]])/253356376331520 - 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{0, 8, 3}, {4, 10, 6}] -> 
  -1/58320*M[f[3], f[11]] + M[f[5], f[9]]/10692000 + M[f[9], f[5]]/10692000 - 
   M[f[11], f[3]]/58320, csv[{0, 8, 4}, {4, 10, 6}] -> 
  (-7808096102704658118249985792781*M[f[15]])/
    72250931292704107112868697453039200 + (2*M[f[3], f[5], f[7]])/2673 + 
   M[f[3], f[7], f[5]]/2673 + (2*M[f[5], f[3], f[7]])/2673 + 
   M[f[5], f[7], f[3]]/2673 + M[f[7], f[3], f[5]]/2673 + 
   M[f[7], f[5], f[3]]/2673 + (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2257497 - (160*M[f[3], f[3], f[3], f[3], f[3]])/2257497 - 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{1, 0, 0}, {4, 10, 6}] -> 0, 
 csv[{1, 0, 1}, {4, 10, 6}] -> -1/102429702144000*M[f[5]], 
 csv[{1, 0, 2}, {4, 10, 6}] -> 0, csv[{1, 0, 3}, {4, 10, 6}] -> 0, 
 csv[{1, 0, 4}, {4, 10, 6}] -> 0, csv[{1, 1, 0}, {4, 10, 6}] -> 
  M[f[5]]/292656291840000, csv[{1, 1, 1}, {4, 10, 6}] -> 0, 
 csv[{1, 1, 2}, {4, 10, 6}] -> 0, csv[{1, 1, 3}, {4, 10, 6}] -> 
  M[f[3], f[5]]/12933043200 + M[f[5], f[3]]/12933043200, 
 csv[{1, 1, 4}, {4, 10, 6}] -> M[f[9]]/7838208000, 
 csv[{1, 2, 0}, {4, 10, 6}] -> 0, csv[{1, 2, 1}, {4, 10, 6}] -> 0, 
 csv[{1, 2, 2}, {4, 10, 6}] -> -1/45265651200*M[f[3], f[5]] - 
   M[f[5], f[3]]/45265651200, csv[{1, 2, 3}, {4, 10, 6}] -> 
  -1/21946982400*M[f[9]], csv[{1, 2, 4}, {4, 10, 6}] -> 
  M[f[3], f[7]]/2263282560 + M[f[5], f[5]]/718502400 + 
   M[f[7], f[3]]/2263282560, csv[{1, 3, 0}, {4, 10, 6}] -> 0, 
 csv[{1, 3, 1}, {4, 10, 6}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{1, 3, 2}, {4, 10, 6}] -> 
  M[f[9]]/32920473600, csv[{1, 3, 3}, {4, 10, 6}] -> 
  -1/3621252096*M[f[3], f[7]] - M[f[5], f[5]]/1437004800 - 
   M[f[7], f[3]]/3621252096, csv[{1, 3, 4}, {4, 10, 6}] -> 
  (251923*M[f[11]])/171871746048000 + M[f[3], f[3], f[5]]/125737920 + 
   M[f[3], f[5], f[3]]/83825280 + M[f[5], f[3], f[3]]/83825280, 
 csv[{1, 4, 0}, {4, 10, 6}] -> -1/113164128000*M[f[3], f[5]] - 
   M[f[5], f[3]]/113164128000, csv[{1, 4, 1}, {4, 10, 6}] -> 
  -1/27433728000*M[f[9]], csv[{1, 4, 2}, {4, 10, 6}] -> 
  M[f[3], f[7]]/3394923840 + M[f[5], f[5]]/1796256000 + 
   M[f[7], f[3]]/3394923840, csv[{1, 4, 3}, {4, 10, 6}] -> 
  (-76037*M[f[11]])/84217155563520 - M[f[3], f[3], f[5]]/157172400 - 
   M[f[3], f[5], f[3]]/104781600 - M[f[5], f[3], f[3]]/104781600, 
 csv[{1, 4, 4}, {4, 10, 6}] -> M[f[3], f[9]]/38491200 + 
   M[f[5], f[7]]/51321600 + M[f[7], f[5]]/51321600 + M[f[9], f[3]]/38491200, 
 csv[{1, 5, 0}, {4, 10, 6}] -> M[f[9]]/10973491200, 
 csv[{1, 5, 1}, {4, 10, 6}] -> -1/1810626048*M[f[3], f[7]] - 
   M[f[5], f[5]]/1437004800 - M[f[7], f[3]]/1810626048, 
 csv[{1, 5, 2}, {4, 10, 6}] -> (1670687*M[f[11]])/1684343111270400 + 
   M[f[3], f[3], f[5]]/125737920 + M[f[3], f[5], f[3]]/83825280 + 
   M[f[5], f[3], f[3]]/83825280, csv[{1, 5, 3}, {4, 10, 6}] -> 
  -1/41057280*M[f[3], f[9]] - M[f[5], f[7]]/41057280 - 
   M[f[7], f[5]]/41057280 - M[f[9], f[3]]/41057280, 
 csv[{1, 5, 4}, {4, 10, 6}] -> (648169583*M[f[13]])/11823297562137600 - 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{1, 6, 0}, {4, 10, 6}] -> 
  M[f[3], f[7]]/452656512 + M[f[5], f[5]]/718502400 + 
   M[f[7], f[3]]/452656512, csv[{1, 6, 1}, {4, 10, 6}] -> 
  (-456931*M[f[11]])/168434311127040 - M[f[3], f[3], f[5]]/62868960 - 
   M[f[3], f[5], f[3]]/41912640 - M[f[5], f[3], f[3]]/41912640, 
 csv[{1, 6, 2}, {4, 10, 6}] -> M[f[3], f[9]]/30792960 + 
   M[f[5], f[7]]/20528640 + M[f[7], f[5]]/20528640 + M[f[9], f[3]]/30792960, 
 csv[{1, 6, 3}, {4, 10, 6}] -> (-17399*M[f[13]])/97773806592 + 
   varpi[{6, 2}, {6, 14}]/808315200000, csv[{1, 6, 4}, {4, 10, 6}] -> 
  -1/408240*M[f[3], f[11]] - (89*M[f[5], f[9]])/74844000 - 
   (89*M[f[9], f[5]])/74844000 - M[f[11], f[3]]/408240, 
 csv[{1, 7, 0}, {4, 10, 6}] -> (6275447*M[f[11]])/240620444467200 + 
   M[f[3], f[3], f[5]]/17962560 + M[f[3], f[5], f[3]]/11975040 + 
   M[f[5], f[3], f[3]]/11975040, csv[{1, 7, 1}, {4, 10, 6}] -> 
  (-7*M[f[3], f[9]])/123171840 - (7*M[f[5], f[7]])/41057280 - 
   (7*M[f[7], f[5]])/41057280 - (7*M[f[9], f[3]])/123171840, 
 csv[{1, 7, 2}, {4, 10, 6}] -> (2645707879*M[f[13]])/5067127526630400 - 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{1, 7, 3}, {4, 10, 6}] -> 
  M[f[3], f[11]]/466560 + (7*M[f[5], f[9]])/42768000 + 
   (7*M[f[9], f[5]])/42768000 + M[f[11], f[3]]/466560, 
 csv[{1, 7, 4}, {4, 10, 6}] -> (-193088936655607260332364625393687*M[f[15]])/
    780685387474413209323464367284787200 - M[f[3], f[5], f[7]]/10692 - 
   M[f[3], f[7], f[5]]/21384 - M[f[5], f[3], f[7]]/10692 - 
   M[f[5], f[7], f[3]]/21384 - M[f[7], f[3], f[5]]/21384 - 
   M[f[7], f[5], f[3]]/21384 - (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2257497 + (20*M[f[3], f[3], f[3], f[3], f[3]])/2257497 - 
   varpi[{3, 3}, {4, 16}]/397188126720 - varpi[{4, 2}, {6, 14}]/303118200000, 
 csv[{1, 8, 0}, {4, 10, 6}] -> (7*M[f[5], f[7]])/5132160 + 
   (7*M[f[7], f[5]])/5132160, csv[{1, 8, 1}, {4, 10, 6}] -> 
  (-577212397*M[f[13]])/281507084812800 + varpi[{6, 2}, {6, 14}]/67359600000, 
 csv[{1, 8, 2}, {4, 10, 6}] -> -1/2138400*M[f[5], f[9]] - 
   M[f[9], f[5]]/2138400, csv[{1, 8, 3}, {4, 10, 6}] -> 
  (20202592693*M[f[15]])/38725842355200 + varpi[{3, 3}, {4, 16}]/
    198594063360 + varpi[{4, 2}, {6, 14}]/134719200000, 
 csv[{1, 8, 4}, {4, 10, 6}] -> (-13*M[f[3], f[13]])/47628 - 
   (11*M[f[5], f[11]])/5400 - (11*M[f[11], f[5]])/5400 - 
   (13*M[f[13], f[3]])/47628, csv[{2, 0, 0}, {4, 10, 6}] -> 
  M[f[5]]/512148510720000, csv[{2, 0, 1}, {4, 10, 6}] -> 0, 
 csv[{2, 0, 2}, {4, 10, 6}] -> 0, csv[{2, 0, 3}, {4, 10, 6}] -> 
  -1/1616630400*M[f[3], f[5]] - M[f[5], f[3]]/1616630400, 
 csv[{2, 0, 4}, {4, 10, 6}] -> -1/1469664000*M[f[9]], 
 csv[{2, 1, 0}, {4, 10, 6}] -> 0, csv[{2, 1, 1}, {4, 10, 6}] -> 0, 
 csv[{2, 1, 2}, {4, 10, 6}] -> M[f[3], f[5]]/12933043200 + 
   M[f[5], f[3]]/12933043200, csv[{2, 1, 3}, {4, 10, 6}] -> 
  M[f[9]]/9405849600, csv[{2, 1, 4}, {4, 10, 6}] -> 
  -1/646652160*M[f[3], f[7]] - M[f[5], f[5]]/307929600 - 
   M[f[7], f[3]]/646652160, csv[{2, 2, 0}, {4, 10, 6}] -> 0, 
 csv[{2, 2, 1}, {4, 10, 6}] -> -1/45265651200*M[f[3], f[5]] - 
   M[f[5], f[3]]/45265651200, csv[{2, 2, 2}, {4, 10, 6}] -> 
  -1/24690355200*M[f[9]], csv[{2, 2, 3}, {4, 10, 6}] -> 
  M[f[3], f[7]]/1810626048 + M[f[5], f[5]]/1077753600 + 
   M[f[7], f[3]]/1810626048, csv[{2, 2, 4}, {4, 10, 6}] -> 
  (-5103913*M[f[11]])/1403619259392000 - M[f[3], f[3], f[5]]/62868960 - 
   M[f[3], f[5], f[3]]/41912640 - M[f[5], f[3], f[3]]/41912640, 
 csv[{2, 3, 0}, {4, 10, 6}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{2, 3, 1}, {4, 10, 6}] -> 
  M[f[9]]/32920473600, csv[{2, 3, 2}, {4, 10, 6}] -> 
  -1/2715939072*M[f[3], f[7]] - M[f[5], f[5]]/2155507200 - 
   M[f[7], f[3]]/2715939072, csv[{2, 3, 3}, {4, 10, 6}] -> 
  (3359099*M[f[11]])/1684343111270400 + M[f[3], f[3], f[5]]/125737920 + 
   M[f[3], f[5], f[3]]/83825280 + M[f[5], f[3], f[3]]/83825280, 
 csv[{2, 3, 4}, {4, 10, 6}] -> (-179*M[f[3], f[9]])/7544275200 - 
   M[f[5], f[7]]/20528640 - M[f[7], f[5]]/20528640 - 
   (179*M[f[9], f[3]])/7544275200, csv[{2, 4, 0}, {4, 10, 6}] -> 
  -1/20575296000*M[f[9]], csv[{2, 4, 1}, {4, 10, 6}] -> 
  M[f[3], f[7]]/2263282560 + M[f[5], f[5]]/2694384000 + 
   M[f[7], f[3]]/2263282560, csv[{2, 4, 2}, {4, 10, 6}] -> 
  (-123749*M[f[11]])/60155111116800 - M[f[3], f[3], f[5]]/157172400 - 
   M[f[3], f[5], f[3]]/104781600 - M[f[5], f[3], f[3]]/104781600, 
 csv[{2, 4, 3}, {4, 10, 6}] -> M[f[3], f[9]]/93139200 + 
   M[f[5], f[7]]/25660800 + M[f[7], f[5]]/25660800 + M[f[9], f[3]]/93139200, 
 csv[{2, 4, 4}, {4, 10, 6}] -> (-178499185804576454084227*M[f[13]])/
    938210844887456280876780549120 + M[f[3], f[5], f[5]]/7484400 + 
   M[f[5], f[3], f[5]]/7484400 + M[f[5], f[5], f[3]]/3742200 - 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{2, 5, 0}, {4, 10, 6}] -> 
  -1/905313024*M[f[3], f[7]] - M[f[5], f[5]]/2155507200 - 
   M[f[7], f[3]]/905313024, csv[{2, 5, 1}, {4, 10, 6}] -> 
  (2330581*M[f[11]])/561447703756800 + M[f[3], f[3], f[5]]/125737920 + 
   M[f[3], f[5], f[3]]/83825280 + M[f[5], f[3], f[3]]/83825280, 
 csv[{2, 5, 2}, {4, 10, 6}] -> -1/603542016*M[f[3], f[9]] - 
   M[f[5], f[7]]/20528640 - M[f[7], f[5]]/20528640 - M[f[9], f[3]]/603542016, 
 csv[{2, 5, 3}, {4, 10, 6}] -> (564019919664956544281747*M[f[13]])/
    2680602413964160802505087283200 - M[f[3], f[5], f[5]]/5987520 - 
   M[f[5], f[3], f[5]]/5987520 - M[f[5], f[5], f[3]]/2993760 + 
   varpi[{6, 2}, {6, 14}]/808315200000, csv[{2, 5, 4}, {4, 10, 6}] -> 
  M[f[3], f[11]]/408240 + M[f[5], f[9]]/10692000 + M[f[9], f[5]]/10692000 + 
   M[f[11], f[3]]/408240, csv[{2, 6, 0}, {4, 10, 6}] -> 
  (-16405919*M[f[11]])/842171555635200 - M[f[3], f[3], f[5]]/62868960 - 
   M[f[3], f[5], f[3]]/41912640 - M[f[5], f[3], f[3]]/41912640, 
 csv[{2, 6, 1}, {4, 10, 6}] -> (-83*M[f[3], f[9]])/3017710080 + 
   M[f[5], f[7]]/10264320 + M[f[7], f[5]]/10264320 - 
   (83*M[f[9], f[3]])/3017710080, csv[{2, 6, 2}, {4, 10, 6}] -> 
  (-1215042416352320083752341*M[f[13]])/4020903620946241203757630924800 + 
   M[f[3], f[5], f[5]]/2993760 + M[f[5], f[3], f[5]]/2993760 + 
   M[f[5], f[5], f[3]]/1496880 - varpi[{6, 2}, {6, 14}]/303118200000, 
 csv[{2, 6, 3}, {4, 10, 6}] -> -1/408240*M[f[3], f[11]] + 
   (17*M[f[5], f[9]])/37422000 + (17*M[f[9], f[5]])/37422000 - 
   M[f[11], f[3]]/408240, csv[{2, 6, 4}, {4, 10, 6}] -> 
  (3214076279611749908674630269583991*M[f[15]])/
    30056387417764908558953378140464307200 + M[f[3], f[5], f[7]]/37422 + 
   M[f[3], f[7], f[5]]/74844 + M[f[5], f[3], f[7]]/37422 + 
   M[f[5], f[7], f[3]]/74844 + M[f[7], f[3], f[5]]/74844 + 
   M[f[7], f[5], f[3]]/74844 + (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    15802479 - (40*M[f[3], f[3], f[3], f[3], f[3]])/15802479 + 
   varpi[{3, 3}, {4, 16}]/992970316800 - varpi[{4, 2}, {6, 14}]/303118200000, 
 csv[{2, 7, 0}, {4, 10, 6}] -> M[f[3], f[9]]/3265920 - 
   (7*M[f[5], f[7]])/20528640 - (7*M[f[7], f[5]])/20528640 + 
   M[f[9], f[3]]/3265920, csv[{2, 7, 1}, {4, 10, 6}] -> 
  (478490497415849178836399*M[f[13]])/893534137988053600835029094400 - 
   M[f[3], f[5], f[5]]/855360 - M[f[5], f[3], f[5]]/855360 - 
   M[f[5], f[5], f[3]]/427680 + varpi[{6, 2}, {6, 14}]/67359600000, 
 csv[{2, 7, 2}, {4, 10, 6}] -> M[f[3], f[11]]/233280 - M[f[5], f[9]]/855360 - 
   M[f[9], f[5]]/855360 + M[f[11], f[3]]/233280, 
 csv[{2, 7, 3}, {4, 10, 6}] -> (-702262747*M[f[15]])/11064526387200 - 
   varpi[{3, 3}, {4, 16}]/1985940633600 + varpi[{4, 2}, {6, 14}]/
    134719200000, csv[{2, 7, 4}, {4, 10, 6}] -> 
  (-365431*M[f[3], f[13]])/1316437920 + (11*M[f[5], f[11]])/21600 + 
   (11*M[f[11], f[5]])/21600 - (365431*M[f[13], f[3]])/1316437920, 
 csv[{2, 8, 0}, {4, 10, 6}] -> (-371940882194429462347*M[f[13]])/
    2030759404518303638261429760 + M[f[3], f[5], f[5]]/106920 + 
   M[f[5], f[3], f[5]]/106920 + M[f[5], f[5], f[3]]/53460 - 
   varpi[{6, 2}, {6, 14}]/6735960000, csv[{2, 8, 1}, {4, 10, 6}] -> 
  -1/58320*M[f[3], f[11]] + M[f[5], f[9]]/194400 + M[f[9], f[5]]/194400 - 
   M[f[11], f[3]]/58320, csv[{2, 8, 2}, {4, 10, 6}] -> 
  (-188562077*M[f[15]])/1056159336960 - varpi[{3, 3}, {4, 16}]/496485158400 - 
   varpi[{4, 2}, {6, 14}]/40415760000, csv[{2, 8, 3}, {4, 10, 6}] -> 
  (455261*M[f[3], f[13]])/658218960 + (455261*M[f[13], f[3]])/658218960, 
 csv[{2, 8, 4}, {4, 10, 6}] -> 
  (-2494773317819618765093556891090178671803705720584552913682486493064807836\
44212565350900079857*M[f[17]])/2796952447675267552659778559816031200901097957\
8942889214764832237183087983660867337930325000 - 
   (2*M[f[3], f[9], f[5]])/135 - (2*M[f[5], f[9], f[3]])/135 - 
   (2*M[f[9], f[3], f[5]])/135 - (2*M[f[9], f[5], f[3]])/135 - 
   varpi[{2, 2}, {6, 14}]/6735960000, csv[{0, 0, 0}, {4, 8, 8}] -> 
  -1/215080427520000*M[f[3]], csv[{0, 0, 1}, {4, 8, 8}] -> 0, 
 csv[{0, 0, 2}, {4, 8, 8}] -> 0, csv[{0, 0, 3}, {4, 8, 8}] -> 0, 
 csv[{0, 0, 4}, {4, 8, 8}] -> -1/274337280000*M[f[7]], 
 csv[{0, 0, 5}, {4, 8, 8}] -> 0, csv[{0, 0, 6}, {4, 8, 8}] -> 
  M[f[9]]/320060160, csv[{0, 1, 0}, {4, 8, 8}] -> 0, 
 csv[{0, 1, 1}, {4, 8, 8}] -> 0, csv[{0, 1, 2}, {4, 8, 8}] -> 0, 
 csv[{0, 1, 3}, {4, 8, 8}] -> M[f[7]]/1646023680000, 
 csv[{0, 1, 4}, {4, 8, 8}] -> 0, csv[{0, 1, 5}, {4, 8, 8}] -> 
  -1/3840721920*M[f[9]], csv[{0, 1, 6}, {4, 8, 8}] -> 
  M[f[3], f[7]]/533433600 + M[f[7], f[3]]/533433600, 
 csv[{0, 2, 0}, {4, 8, 8}] -> 0, csv[{0, 2, 1}, {4, 8, 8}] -> 0, 
 csv[{0, 2, 2}, {4, 8, 8}] -> M[f[7]]/3292047360000, 
 csv[{0, 2, 3}, {4, 8, 8}] -> -1/1066867200000*M[f[3], f[5]] - 
   M[f[5], f[3]]/1066867200000, csv[{0, 2, 4}, {4, 8, 8}] -> 0, 
 csv[{0, 2, 5}, {4, 8, 8}] -> M[f[3], f[7]]/1600300800 + 
   M[f[7], f[3]]/1600300800, csv[{0, 2, 6}, {4, 8, 8}] -> 
  (-8896607*M[f[11]])/409388950656000 + M[f[3], f[5], f[3]]/37044000 + 
   M[f[5], f[3], f[3]]/37044000, csv[{0, 3, 0}, {4, 8, 8}] -> 0, 
 csv[{0, 3, 1}, {4, 8, 8}] -> -1/548674560000*M[f[7]], 
 csv[{0, 3, 2}, {4, 8, 8}] -> M[f[3], f[5]]/266716800000 + 
   M[f[5], f[3]]/266716800000, csv[{0, 3, 3}, {4, 8, 8}] -> 
  M[f[9]]/12802406400, csv[{0, 3, 4}, {4, 8, 8}] -> 
  -1/2667168000*M[f[3], f[7]] - M[f[7], f[3]]/2667168000, 
 csv[{0, 3, 5}, {4, 8, 8}] -> (7643089*M[f[11]])/818777901312000 - 
   M[f[3], f[5], f[3]]/74088000 - M[f[5], f[3], f[3]]/74088000, 
 csv[{0, 3, 6}, {4, 8, 8}] -> -1/12096000*M[f[3], f[9]] + 
   M[f[5], f[7]]/36288000 + M[f[7], f[5]]/36288000 - M[f[9], f[3]]/12096000, 
 csv[{0, 4, 0}, {4, 8, 8}] -> (19*M[f[7]])/1646023680000, 
 csv[{0, 4, 1}, {4, 8, 8}] -> -1/53343360000*M[f[3], f[5]] - 
   M[f[5], f[3]]/53343360000, csv[{0, 4, 2}, {4, 8, 8}] -> 
  -1/4800902400*M[f[9]], csv[{0, 4, 3}, {4, 8, 8}] -> 
  M[f[3], f[7]]/2667168000 + M[f[7], f[3]]/2667168000, 
 csv[{0, 4, 4}, {4, 8, 8}] -> (-2129857*M[f[11]])/341157458880000 + 
   M[f[3], f[5], f[3]]/92610000 + M[f[5], f[3], f[3]]/92610000, 
 csv[{0, 4, 5}, {4, 8, 8}] -> M[f[3], f[9]]/18144000 - 
   M[f[5], f[7]]/54432000 - M[f[7], f[5]]/54432000 + M[f[9], f[3]]/18144000, 
 csv[{0, 4, 6}, {4, 8, 8}] -> (1997*M[f[13]])/3159451008, 
 csv[{0, 5, 0}, {4, 8, 8}] -> M[f[3], f[5]]/5334336000 + 
   M[f[5], f[3]]/5334336000, csv[{0, 5, 1}, {4, 8, 8}] -> M[f[9]]/1280240640, 
 csv[{0, 5, 2}, {4, 8, 8}] -> -1/1600300800*M[f[3], f[7]] - 
   M[f[7], f[3]]/1600300800, csv[{0, 5, 3}, {4, 8, 8}] -> 
  (5136053*M[f[11]])/818777901312000 - M[f[3], f[5], f[3]]/74088000 - 
   M[f[5], f[3], f[3]]/74088000, csv[{0, 5, 4}, {4, 8, 8}] -> 
  -1/18144000*M[f[3], f[9]] + M[f[5], f[7]]/54432000 + 
   M[f[7], f[5]]/54432000 - M[f[9], f[3]]/18144000, 
 csv[{0, 5, 5}, {4, 8, 8}] -> -1/3919104*M[f[13]], 
 csv[{0, 5, 6}, {4, 8, 8}] -> (11*M[f[3], f[11]])/1058400 + 
   M[f[7], f[7]]/52920 + (11*M[f[11], f[3]])/1058400, 
 csv[{0, 6, 0}, {4, 8, 8}] -> -1/160030080*M[f[9]], 
 csv[{0, 6, 1}, {4, 8, 8}] -> M[f[3], f[7]]/533433600 + 
   M[f[7], f[3]]/533433600, csv[{0, 6, 2}, {4, 8, 8}] -> 
  (-776507*M[f[11]])/81877790131200 + M[f[3], f[5], f[3]]/37044000 + 
   M[f[5], f[3], f[3]]/37044000, csv[{0, 6, 3}, {4, 8, 8}] -> 
  M[f[3], f[9]]/12096000 - M[f[5], f[7]]/36288000 - M[f[7], f[5]]/36288000 + 
   M[f[9], f[3]]/12096000, csv[{0, 6, 4}, {4, 8, 8}] -> 
  (-311*M[f[13]])/15797255040, csv[{0, 6, 5}, {4, 8, 8}] -> 
  (-11*M[f[3], f[11]])/1058400 - (11*M[f[11], f[3]])/1058400, 
 csv[{0, 6, 6}, {4, 8, 8}] -> (-1279850283782288216251111594931*M[f[15]])/
    14127629413512911828529507121382400 + M[f[3], f[5], f[7]]/2940 + 
   M[f[3], f[7], f[5]]/1470 + M[f[5], f[3], f[7]]/2940 + 
   M[f[5], f[7], f[3]]/2940 + M[f[7], f[3], f[5]]/1470 + 
   M[f[7], f[5], f[3]]/2940 - (24*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    1862245 + (24*M[f[3], f[3], f[3], f[3], f[3]])/372449, 
 csv[{1, 0, 0}, {4, 8, 8}] -> 0, csv[{1, 0, 1}, {4, 8, 8}] -> 0, 
 csv[{1, 0, 2}, {4, 8, 8}] -> 0, csv[{1, 0, 3}, {4, 8, 8}] -> 
  M[f[7]]/1097349120000, csv[{1, 0, 4}, {4, 8, 8}] -> 0, 
 csv[{1, 0, 5}, {4, 8, 8}] -> -1/1920360960*M[f[9]], 
 csv[{1, 0, 6}, {4, 8, 8}] -> -1/88905600*M[f[3], f[7]] - 
   M[f[7], f[3]]/88905600, csv[{1, 1, 0}, {4, 8, 8}] -> 0, 
 csv[{1, 1, 1}, {4, 8, 8}] -> 0, csv[{1, 1, 2}, {4, 8, 8}] -> 
  -1/1316818944000*M[f[7]], csv[{1, 1, 3}, {4, 8, 8}] -> 
  M[f[3], f[5]]/426746880000 + M[f[5], f[3]]/426746880000, 
 csv[{1, 1, 4}, {4, 8, 8}] -> M[f[9]]/6401203200, 
 csv[{1, 1, 5}, {4, 8, 8}] -> -1/640120320*M[f[3], f[7]] - 
   M[f[7], f[3]]/640120320, csv[{1, 1, 6}, {4, 8, 8}] -> 
  (-1773671*M[f[11]])/58484135808000 - M[f[3], f[5], f[3]]/14817600 - 
   M[f[5], f[3], f[3]]/14817600, csv[{1, 2, 0}, {4, 8, 8}] -> 0, 
 csv[{1, 2, 1}, {4, 8, 8}] -> M[f[7]]/823011840000, 
 csv[{1, 2, 2}, {4, 8, 8}] -> -1/200037600000*M[f[3], f[5]] - 
   M[f[5], f[3]]/200037600000, csv[{1, 2, 3}, {4, 8, 8}] -> 
  -1/12802406400*M[f[9]], csv[{1, 2, 4}, {4, 8, 8}] -> 
  M[f[3], f[7]]/2000376000 + M[f[7], f[3]]/2000376000, 
 csv[{1, 2, 5}, {4, 8, 8}] -> (11242667*M[f[11]])/818777901312000 + 
   M[f[3], f[5], f[3]]/55566000 + M[f[5], f[3], f[3]]/55566000, 
 csv[{1, 2, 6}, {4, 8, 8}] -> M[f[3], f[9]]/9072000 - 
   M[f[5], f[7]]/27216000 - M[f[7], f[5]]/27216000 + M[f[9], f[3]]/9072000, 
 csv[{1, 3, 0}, {4, 8, 8}] -> -1/243855360000*M[f[7]], 
 csv[{1, 3, 1}, {4, 8, 8}] -> M[f[3], f[5]]/71124480000 + 
   M[f[5], f[3]]/71124480000, csv[{1, 3, 2}, {4, 8, 8}] -> 
  M[f[9]]/19203609600, csv[{1, 3, 3}, {4, 8, 8}] -> 
  -1/3556224000*M[f[3], f[7]] - M[f[7], f[3]]/3556224000, 
 csv[{1, 3, 4}, {4, 8, 8}] -> (-4137109*M[f[11]])/409388950656000 - 
   M[f[3], f[5], f[3]]/123480000 - M[f[5], f[3], f[3]]/123480000, 
 csv[{1, 3, 5}, {4, 8, 8}] -> -1/24192000*M[f[3], f[9]] + 
   M[f[5], f[7]]/72576000 + M[f[7], f[5]]/72576000 - M[f[9], f[3]]/24192000, 
 csv[{1, 3, 6}, {4, 8, 8}] -> (1231*M[f[13]])/7021002240, 
 csv[{1, 4, 0}, {4, 8, 8}] -> -1/13335840000*M[f[3], f[5]] - 
   M[f[5], f[3]]/13335840000, csv[{1, 4, 1}, {4, 8, 8}] -> 0, 
 csv[{1, 4, 2}, {4, 8, 8}] -> M[f[3], f[7]]/4000752000 + 
   M[f[7], f[3]]/4000752000, csv[{1, 4, 3}, {4, 8, 8}] -> 
  (47760661*M[f[11]])/4093889506560000 + M[f[3], f[5], f[3]]/185220000 + 
   M[f[5], f[3], f[3]]/185220000, csv[{1, 4, 4}, {4, 8, 8}] -> 
  M[f[3], f[9]]/45360000 - M[f[5], f[7]]/136080000 - 
   M[f[7], f[5]]/136080000 + M[f[9], f[3]]/45360000, 
 csv[{1, 4, 5}, {4, 8, 8}] -> (-2633*M[f[13]])/11847941280, 
 csv[{1, 4, 6}, {4, 8, 8}] -> (-11*M[f[3], f[11]])/2646000 - 
   M[f[7], f[7]]/264600 - (11*M[f[11], f[3]])/2646000, 
 csv[{1, 5, 0}, {4, 8, 8}] -> -1/1280240640*M[f[9]], 
 csv[{1, 5, 1}, {4, 8, 8}] -> -1/3200601600*M[f[3], f[7]] - 
   M[f[7], f[3]]/3200601600, csv[{1, 5, 2}, {4, 8, 8}] -> 
  (-8816119*M[f[11]])/409388950656000 - M[f[3], f[5], f[3]]/222264000 - 
   M[f[5], f[3], f[3]]/222264000, csv[{1, 5, 3}, {4, 8, 8}] -> 
  -1/72576000*M[f[3], f[9]] + M[f[5], f[7]]/217728000 + 
   M[f[7], f[5]]/217728000 - M[f[9], f[3]]/72576000, 
 csv[{1, 5, 4}, {4, 8, 8}] -> (25901*M[f[13]])/94783530240, 
 csv[{1, 5, 5}, {4, 8, 8}] -> (11*M[f[3], f[11]])/6350400 + 
   (11*M[f[11], f[3]])/6350400, csv[{1, 5, 6}, {4, 8, 8}] -> 
  (1341145077828074670176239053922141*M[f[15]])/
    3305865282762021367875904666403481600 - M[f[3], f[5], f[7]]/17640 - 
   M[f[3], f[7], f[5]]/8820 - M[f[5], f[3], f[7]]/17640 - 
   M[f[5], f[7], f[3]]/17640 - M[f[7], f[3], f[5]]/8820 - 
   M[f[7], f[5], f[3]]/17640 + (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    1862245 - (4*M[f[3], f[3], f[3], f[3], f[3]])/372449 + 
   varpi[{3, 3}, {4, 16}]/193077561600, csv[{1, 6, 0}, {4, 8, 8}] -> 0, 
 csv[{1, 6, 1}, {4, 8, 8}] -> (4439*M[f[11]])/64012032000, 
 csv[{1, 6, 2}, {4, 8, 8}] -> 0, csv[{1, 6, 3}, {4, 8, 8}] -> 
  (-853*M[f[13]])/2106300672, csv[{1, 6, 4}, {4, 8, 8}] -> 0, 
 csv[{1, 6, 5}, {4, 8, 8}] -> (-267376043*M[f[15]])/684547718400 - 
   varpi[{3, 3}, {4, 16}]/193077561600, csv[{1, 6, 6}, {4, 8, 8}] -> 
  (-143*M[f[3], f[13]])/411600 - (5*M[f[7], f[9]])/2646 - 
   (5*M[f[9], f[7]])/2646 - (143*M[f[13], f[3]])/411600, 
 csv[{2, 0, 0}, {4, 8, 8}] -> 0, csv[{2, 0, 1}, {4, 8, 8}] -> 0, 
 csv[{2, 0, 2}, {4, 8, 8}] -> M[f[7]]/1097349120000, 
 csv[{2, 0, 3}, {4, 8, 8}] -> -1/71124480000*M[f[3], f[5]] - 
   M[f[5], f[3]]/71124480000, csv[{2, 0, 4}, {4, 8, 8}] -> 
  M[f[9]]/4800902400, csv[{2, 0, 5}, {4, 8, 8}] -> 
  M[f[3], f[7]]/44452800 + M[f[7], f[3]]/44452800, 
 csv[{2, 0, 6}, {4, 8, 8}] -> (1287089*M[f[11]])/3655258488000 + 
   M[f[3], f[5], f[3]]/2469600 + M[f[5], f[3], f[3]]/2469600, 
 csv[{2, 1, 0}, {4, 8, 8}] -> 0, csv[{2, 1, 1}, {4, 8, 8}] -> 
  -1/823011840000*M[f[7]], csv[{2, 1, 2}, {4, 8, 8}] -> 
  M[f[3], f[5]]/80015040000 + M[f[5], f[3]]/80015040000, 
 csv[{2, 1, 3}, {4, 8, 8}] -> -1/7681443840*M[f[9]], 
 csv[{2, 1, 4}, {4, 8, 8}] -> (-31*M[f[3], f[7]])/8001504000 - 
   (31*M[f[7], f[3]])/8001504000, csv[{2, 1, 5}, {4, 8, 8}] -> 
  (-8523041*M[f[11]])/175452407424000 - M[f[3], f[5], f[3]]/22226400 - 
   M[f[5], f[3], f[3]]/22226400, csv[{2, 1, 6}, {4, 8, 8}] -> 
  (-347*M[f[3], f[9]])/533433600 + (17*M[f[5], f[7]])/54432000 + 
   (17*M[f[7], f[5]])/54432000 - (347*M[f[9], f[3]])/533433600, 
 csv[{2, 2, 0}, {4, 8, 8}] -> M[f[7]]/329204736000, 
 csv[{2, 2, 1}, {4, 8, 8}] -> -1/53343360000*M[f[3], f[5]] - 
   M[f[5], f[3]]/53343360000, csv[{2, 2, 2}, {4, 8, 8}] -> 
  M[f[9]]/7201353600, csv[{2, 2, 3}, {4, 8, 8}] -> 
  M[f[3], f[7]]/592704000 + M[f[7], f[3]]/592704000, 
 csv[{2, 2, 4}, {4, 8, 8}] -> (85594573*M[f[11]])/6140834259840000 + 
   M[f[3], f[5], f[3]]/92610000 + M[f[5], f[3], f[3]]/92610000, 
 csv[{2, 2, 5}, {4, 8, 8}] -> (1441*M[f[3], f[9]])/8001504000 - 
   M[f[5], f[7]]/10886400 - M[f[7], f[5]]/10886400 + 
   (1441*M[f[9], f[3]])/8001504000, csv[{2, 2, 6}, {4, 8, 8}] -> 
  (-2347*M[f[13]])/3949313760, csv[{2, 3, 0}, {4, 8, 8}] -> 
  M[f[3], f[5]]/17781120000 + M[f[5], f[3]]/17781120000, 
 csv[{2, 3, 1}, {4, 8, 8}] -> -1/3840721920*M[f[9]], 
 csv[{2, 3, 2}, {4, 8, 8}] -> -1/666792000*M[f[3], f[7]] - 
   M[f[7], f[3]]/666792000, csv[{2, 3, 3}, {4, 8, 8}] -> 
  (-14741161*M[f[11]])/2729259671040000 - M[f[3], f[5], f[3]]/246960000 - 
   M[f[5], f[3], f[3]]/246960000, csv[{2, 3, 4}, {4, 8, 8}] -> 
  (-2441*M[f[3], f[9]])/26671680000 + M[f[5], f[7]]/20160000 + 
   M[f[7], f[5]]/20160000 - (2441*M[f[9], f[3]])/26671680000, 
 csv[{2, 3, 5}, {4, 8, 8}] -> (15083*M[f[13]])/63189020160, 
 csv[{2, 3, 6}, {4, 8, 8}] -> (169*M[f[3], f[11]])/31752000 + 
   M[f[7], f[7]]/529200 + (169*M[f[11], f[3]])/31752000, 
 csv[{2, 4, 0}, {4, 8, 8}] -> M[f[9]]/960180480, 
 csv[{2, 4, 1}, {4, 8, 8}] -> (11*M[f[3], f[7]])/4000752000 + 
   (11*M[f[7], f[3]])/4000752000, csv[{2, 4, 2}, {4, 8, 8}] -> 
  (-1768589*M[f[11]])/3070417129920000 + M[f[3], f[5], f[3]]/555660000 + 
   M[f[5], f[3], f[3]]/555660000, csv[{2, 4, 3}, {4, 8, 8}] -> 
  (2147*M[f[3], f[9]])/26671680000 - M[f[5], f[7]]/21772800 - 
   M[f[7], f[5]]/21772800 + (2147*M[f[9], f[3]])/26671680000, 
 csv[{2, 4, 4}, {4, 8, 8}] -> -1/9797760*M[f[13]], 
 csv[{2, 4, 5}, {4, 8, 8}] -> (-103*M[f[3], f[11]])/47628000 - 
   (103*M[f[11], f[3]])/47628000, csv[{2, 4, 6}, {4, 8, 8}] -> 
  (-26759614105368549541009689370801*M[f[15]])/
    183659182375667853770883592577971200 + M[f[3], f[5], f[7]]/44100 + 
   M[f[3], f[7], f[5]]/22050 + M[f[5], f[3], f[7]]/44100 + 
   M[f[5], f[7], f[3]]/44100 + M[f[7], f[3], f[5]]/22050 + 
   M[f[7], f[5], f[3]]/44100 - (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    9311225 + (8*M[f[3], f[3], f[3], f[3], f[3]])/1862245 - 
   varpi[{3, 3}, {4, 16}]/482693904000, csv[{2, 5, 0}, {4, 8, 8}] -> 
  -1/76204800*M[f[3], f[7]] - M[f[7], f[3]]/76204800, 
 csv[{2, 5, 1}, {4, 8, 8}] -> (1103*M[f[11]])/48009024000, 
 csv[{2, 5, 2}, {4, 8, 8}] -> -1/8001504*M[f[3], f[9]] + 
   M[f[5], f[7]]/13608000 + M[f[7], f[5]]/13608000 - M[f[9], f[3]]/8001504, 
 csv[{2, 5, 3}, {4, 8, 8}] -> (-143*M[f[13]])/15797255040, 
 csv[{2, 5, 4}, {4, 8, 8}] -> M[f[3], f[11]]/680400 + M[f[11], f[3]]/680400, 
 csv[{2, 5, 5}, {4, 8, 8}] -> (-272701*M[f[15]])/19746568800, 
 csv[{2, 5, 6}, {4, 8, 8}] -> (-77297*M[f[3], f[13]])/255974040 + 
   (5*M[f[7], f[9]])/7938 + (5*M[f[9], f[7]])/7938 - 
   (77297*M[f[13], f[3]])/255974040, csv[{2, 6, 0}, {4, 8, 8}] -> 
  (-8851*M[f[11]])/32006016000, csv[{2, 6, 1}, {4, 8, 8}] -> 
  M[f[3], f[9]]/2667168 - M[f[5], f[7]]/4536000 - M[f[7], f[5]]/4536000 + 
   M[f[9], f[3]]/2667168, csv[{2, 6, 2}, {4, 8, 8}] -> 
  (1517*M[f[13]])/5265751680, csv[{2, 6, 3}, {4, 8, 8}] -> 
  -1/453600*M[f[3], f[11]] - M[f[11], f[3]]/453600, 
 csv[{2, 6, 4}, {4, 8, 8}] -> (295736947*M[f[15]])/1711369296000 + 
   varpi[{3, 3}, {4, 16}]/482693904000, csv[{2, 6, 5}, {4, 8, 8}] -> 
  (1069409*M[f[3], f[13]])/2559740400 + (1069409*M[f[13], f[3]])/2559740400, 
 csv[{2, 6, 6}, {4, 8, 8}] -> 
  (-6512880178083508049118545635962753689496476412834708937863086297496182903\
63309221*M[f[17]])/1748422830311330455948991074456525625819936610405427128358\
360221657560287457401537512 - (2*M[f[3], f[7], f[7]])/147 - 
   (2*M[f[7], f[3], f[7]])/147 - (4*M[f[7], f[7], f[3]])/147, 
 csv[{0, 0, 0}, {6, 6, 8}] -> 0, csv[{0, 0, 1}, {6, 6, 8}] -> 0, 
 csv[{0, 0, 2}, {6, 6, 8}] -> (-37*M[f[5]])/2112397056000000, 
 csv[{0, 0, 3}, {6, 6, 8}] -> 0, csv[{0, 0, 4}, {6, 6, 8}] -> 
  -1/160030080000*M[f[7]], csv[{0, 0, 5}, {6, 6, 8}] -> 
  -1/13335840000*M[f[3], f[5]] - M[f[5], f[3]]/13335840000, 
 csv[{0, 0, 6}, {6, 6, 8}] -> M[f[9]]/544320000, 
 csv[{0, 1, 0}, {6, 6, 8}] -> 0, csv[{0, 1, 1}, {6, 6, 8}] -> 
  (17*M[f[5]])/281652940800000, csv[{0, 1, 2}, {6, 6, 8}] -> 0, 
 csv[{0, 1, 3}, {6, 6, 8}] -> M[f[7]]/411505920000, 
 csv[{0, 1, 4}, {6, 6, 8}] -> M[f[3], f[5]]/33339600000 + 
   M[f[5], f[3]]/33339600000, csv[{0, 1, 5}, {6, 6, 8}] -> 
  M[f[9]]/13063680000, csv[{0, 1, 6}, {6, 6, 8}] -> 0, 
 csv[{0, 2, 0}, {6, 6, 8}] -> (-37*M[f[5]])/140826470400000, 
 csv[{0, 2, 1}, {6, 6, 8}] -> 0, csv[{0, 2, 2}, {6, 6, 8}] -> 
  (-11*M[f[7]])/5761082880000, csv[{0, 2, 3}, {6, 6, 8}] -> 
  -1/44452800000*M[f[3], f[5]] - M[f[5], f[3]]/44452800000, 
 csv[{0, 2, 4}, {6, 6, 8}] -> -1/5443200000*M[f[9]], 
 csv[{0, 2, 5}, {6, 6, 8}] -> 0, csv[{0, 2, 6}, {6, 6, 8}] -> 
  (-11*M[f[11]])/338688000, csv[{0, 3, 0}, {6, 6, 8}] -> 0, 
 csv[{0, 3, 1}, {6, 6, 8}] -> (17*M[f[7]])/53770106880000, 
 csv[{0, 3, 2}, {6, 6, 8}] -> M[f[3], f[5]]/33339600000 + 
   M[f[5], f[3]]/33339600000, csv[{0, 3, 3}, {6, 6, 8}] -> 
  (11*M[f[9]])/43545600000, csv[{0, 3, 4}, {6, 6, 8}] -> 0, 
 csv[{0, 3, 5}, {6, 6, 8}] -> (11*M[f[11]])/6096384000, 
 csv[{0, 3, 6}, {6, 6, 8}] -> (-859*M[f[5], f[7]])/889056000 - 
   (859*M[f[7], f[5]])/889056000, csv[{0, 4, 0}, {6, 6, 8}] -> 
  (67*M[f[7]])/1260236880000, csv[{0, 4, 1}, {6, 6, 8}] -> 
  -1/13335840000*M[f[3], f[5]] - M[f[5], f[3]]/13335840000, 
 csv[{0, 4, 2}, {6, 6, 8}] -> -1/2041200000*M[f[9]], 
 csv[{0, 4, 3}, {6, 6, 8}] -> 0, csv[{0, 4, 4}, {6, 6, 8}] -> 
  (11*M[f[11]])/1088640000, csv[{0, 4, 5}, {6, 6, 8}] -> 
  (439*M[f[5], f[7]])/1333584000 + (439*M[f[7], f[5]])/1333584000, 
 csv[{0, 4, 6}, {6, 6, 8}] -> -1/2910600000*varpi[{6, 2}, {6, 14}], 
 csv[{1, 0, 0}, {6, 6, 8}] -> 0, csv[{1, 0, 1}, {6, 6, 8}] -> 
  -1/33798352896000*M[f[5]], csv[{1, 0, 2}, {6, 6, 8}] -> 0, 
 csv[{1, 0, 3}, {6, 6, 8}] -> M[f[7]]/1440270720000, 
 csv[{1, 0, 4}, {6, 6, 8}] -> M[f[3], f[5]]/266716800000 + 
   M[f[5], f[3]]/266716800000, csv[{1, 0, 5}, {6, 6, 8}] -> 
  -1/3265920000*M[f[9]], csv[{1, 0, 6}, {6, 6, 8}] -> 
  -1/211680000*M[f[5], f[5]], csv[{1, 1, 0}, {6, 6, 8}] -> 
  M[f[5]]/84495882240000, csv[{1, 1, 1}, {6, 6, 8}] -> 0, 
 csv[{1, 1, 2}, {6, 6, 8}] -> -1/2560481280000*M[f[7]], 
 csv[{1, 1, 3}, {6, 6, 8}] -> -1/355622400000*M[f[3], f[5]] - 
   M[f[5], f[3]]/355622400000, csv[{1, 1, 4}, {6, 6, 8}] -> 
  M[f[9]]/21772800000, csv[{1, 1, 5}, {6, 6, 8}] -> M[f[5], f[5]]/1270080000, 
 csv[{1, 1, 6}, {6, 6, 8}] -> (-11*M[f[11]])/812851200, 
 csv[{1, 2, 0}, {6, 6, 8}] -> 0, csv[{1, 2, 1}, {6, 6, 8}] -> 
  (113*M[f[7]])/64524128256000, csv[{1, 2, 2}, {6, 6, 8}] -> 
  M[f[3], f[5]]/266716800000 + M[f[5], f[3]]/266716800000, 
 csv[{1, 2, 3}, {6, 6, 8}] -> M[f[9]]/43545600000, 
 csv[{1, 2, 4}, {6, 6, 8}] -> -1/3175200000*M[f[5], f[5]], 
 csv[{1, 2, 5}, {6, 6, 8}] -> (121*M[f[11]])/12192768000, 
 csv[{1, 2, 6}, {6, 6, 8}] -> (437*M[f[5], f[7]])/1066867200 + 
   (437*M[f[7], f[5]])/1066867200, csv[{1, 3, 0}, {6, 6, 8}] -> 
  (-359*M[f[7]])/40327580160000, csv[{1, 3, 1}, {6, 6, 8}] -> 
  -1/106686720000*M[f[3], f[5]] - M[f[5], f[3]]/106686720000, 
 csv[{1, 3, 2}, {6, 6, 8}] -> -1/9331200000*M[f[9]], 
 csv[{1, 3, 3}, {6, 6, 8}] -> M[f[5], f[5]]/4233600000, 
 csv[{1, 3, 4}, {6, 6, 8}] -> (-11*M[f[11]])/1741824000, 
 csv[{1, 3, 5}, {6, 6, 8}] -> (-467*M[f[5], f[7]])/10668672000 - 
   (467*M[f[7], f[5]])/10668672000, csv[{1, 3, 6}, {6, 6, 8}] -> 
  (-319*M[f[13]])/5334336000 + varpi[{6, 2}, {6, 14}]/29106000000, 
 csv[{1, 4, 0}, {6, 6, 8}] -> M[f[3], f[5]]/17781120000 + 
   M[f[5], f[3]]/17781120000, csv[{1, 4, 1}, {6, 6, 8}] -> 
  M[f[9]]/2177280000, csv[{1, 4, 2}, {6, 6, 8}] -> 
  -1/3175200000*M[f[5], f[5]], csv[{1, 4, 3}, {6, 6, 8}] -> 
  (11*M[f[11]])/2903040000, csv[{1, 4, 4}, {6, 6, 8}] -> 
  (-137*M[f[5], f[7]])/4445280000 - (137*M[f[7], f[5]])/4445280000, 
 csv[{1, 4, 5}, {6, 6, 8}] -> (319*M[f[13]])/8001504000 + 
   varpi[{6, 2}, {6, 14}]/29106000000, csv[{1, 4, 6}, {6, 6, 8}] -> 
  (11*M[f[5], f[9]])/882000 + M[f[7], f[7]]/25200 + 
   (11*M[f[9], f[5]])/882000, csv[{2, 0, 0}, {6, 6, 8}] -> 
  M[f[5]]/7681443840000, csv[{2, 0, 1}, {6, 6, 8}] -> 0, 
 csv[{2, 0, 2}, {6, 6, 8}] -> -1/5761082880000*M[f[7]], 
 csv[{2, 0, 3}, {6, 6, 8}] -> 0, csv[{2, 0, 4}, {6, 6, 8}] -> 
  M[f[9]]/8164800000, csv[{2, 0, 5}, {6, 6, 8}] -> M[f[5], f[5]]/635040000, 
 csv[{2, 0, 6}, {6, 6, 8}] -> (3893857*M[f[11]])/77978847744000 - 
   M[f[3], f[3], f[5]]/18522000 - M[f[3], f[5], f[3]]/37044000 - 
   M[f[5], f[3], f[3]]/37044000, csv[{2, 1, 0}, {6, 6, 8}] -> 0, 
 csv[{2, 1, 1}, {6, 6, 8}] -> (-397*M[f[7]])/322620641280000, 
 csv[{2, 1, 2}, {6, 6, 8}] -> 0, csv[{2, 1, 3}, {6, 6, 8}] -> 
  -1/18662400000*M[f[9]], csv[{2, 1, 4}, {6, 6, 8}] -> 
  -1/1587600000*M[f[5], f[5]], csv[{2, 1, 5}, {6, 6, 8}] -> 
  (-891671*M[f[11]])/233936543232000 + M[f[3], f[3], f[5]]/111132000 + 
   M[f[3], f[5], f[3]]/222264000 + M[f[5], f[3], f[3]]/222264000, 
 csv[{2, 1, 6}, {6, 6, 8}] -> (-2101*M[f[5], f[7]])/5334336000 - 
   (2101*M[f[7], f[5]])/5334336000, csv[{2, 2, 0}, {6, 6, 8}] -> 
  -1/5761082880000*M[f[7]], csv[{2, 2, 1}, {6, 6, 8}] -> 0, 
 csv[{2, 2, 2}, {6, 6, 8}] -> M[f[9]]/48988800000, 
 csv[{2, 2, 3}, {6, 6, 8}] -> M[f[5], f[5]]/2116800000, 
 csv[{2, 2, 4}, {6, 6, 8}] -> (-2859791*M[f[11]])/1169682716160000 - 
   M[f[3], f[3], f[5]]/277830000 - M[f[3], f[5], f[3]]/555660000 - 
   M[f[5], f[3], f[3]]/555660000, csv[{2, 2, 5}, {6, 6, 8}] -> 
  -1/190512000*M[f[5], f[7]] - M[f[7], f[5]]/190512000, 
 csv[{2, 2, 6}, {6, 6, 8}] -> (-4763*M[f[13]])/36006768000 - 
   varpi[{6, 2}, {6, 14}]/130977000000, csv[{2, 3, 0}, {6, 6, 8}] -> 0, 
 csv[{2, 3, 1}, {6, 6, 8}] -> M[f[9]]/13063680000, 
 csv[{2, 3, 2}, {6, 6, 8}] -> -1/1587600000*M[f[5], f[5]], 
 csv[{2, 3, 3}, {6, 6, 8}] -> (3892163*M[f[11]])/779788477440000 + 
   M[f[3], f[3], f[5]]/370440000 + M[f[3], f[5], f[3]]/740880000 + 
   M[f[5], f[3], f[3]]/740880000, csv[{2, 3, 4}, {6, 6, 8}] -> 
  (551*M[f[5], f[7]])/26671680000 + (551*M[f[7], f[5]])/26671680000, 
 csv[{2, 3, 5}, {6, 6, 8}] -> (253*M[f[13]])/2939328000 - 
   varpi[{6, 2}, {6, 14}]/130977000000, csv[{2, 3, 6}, {6, 6, 8}] -> 
  -1/176400*M[f[5], f[9]] - M[f[7], f[7]]/50400 - M[f[9], f[5]]/176400, 
 csv[{2, 4, 0}, {6, 6, 8}] -> -1/816480000*M[f[9]], 
 csv[{2, 4, 1}, {6, 6, 8}] -> M[f[5], f[5]]/635040000, 
 csv[{2, 4, 2}, {6, 6, 8}] -> (-10739047*M[f[11]])/1169682716160000 - 
   M[f[3], f[3], f[5]]/277830000 - M[f[3], f[5], f[3]]/555660000 - 
   M[f[5], f[3], f[3]]/555660000, csv[{2, 4, 3}, {6, 6, 8}] -> 
  -1/190512000*M[f[5], f[7]] - M[f[7], f[5]]/190512000, 
 csv[{2, 4, 4}, {6, 6, 8}] -> (-3817*M[f[13]])/45008460000 - 
   varpi[{6, 2}, {6, 14}]/130977000000, csv[{2, 4, 5}, {6, 6, 8}] -> 
  -1/2646000*M[f[5], f[9]] - M[f[9], f[5]]/2646000, 
 csv[{2, 4, 6}, {6, 6, 8}] -> -1/17463600000*varpi[{4, 2}, {6, 14}], 
 csv[{3, 0, 0}, {6, 6, 8}] -> 0, csv[{3, 0, 1}, {6, 6, 8}] -> 
  (151*M[f[7]])/53770106880000, csv[{3, 0, 2}, {6, 6, 8}] -> 0, 
 csv[{3, 0, 3}, {6, 6, 8}] -> -1/10886400000*M[f[9]], 
 csv[{3, 0, 4}, {6, 6, 8}] -> -1/1058400000*M[f[5], f[5]], 
 csv[{3, 0, 5}, {6, 6, 8}] -> (-3893857*M[f[11]])/155957695488000 + 
   M[f[3], f[3], f[5]]/37044000 + M[f[3], f[5], f[3]]/74088000 + 
   M[f[5], f[3], f[3]]/74088000, csv[{3, 0, 6}, {6, 6, 8}] -> 
  (251*M[f[5], f[7]])/444528000 + (251*M[f[7], f[5]])/444528000, 
 csv[{3, 1, 0}, {6, 6, 8}] -> (131*M[f[7]])/16131032064000, 
 csv[{3, 1, 1}, {6, 6, 8}] -> 0, csv[{3, 1, 2}, {6, 6, 8}] -> 
  (11*M[f[9]])/130636800000, csv[{3, 1, 3}, {6, 6, 8}] -> 
  M[f[5], f[5]]/1411200000, csv[{3, 1, 4}, {6, 6, 8}] -> 
  (5677199*M[f[11]])/779788477440000 - M[f[3], f[3], f[5]]/92610000 - 
   M[f[3], f[5], f[3]]/185220000 - M[f[5], f[3], f[3]]/185220000, 
 csv[{3, 1, 5}, {6, 6, 8}] -> (1097*M[f[5], f[7]])/10668672000 + 
   (1097*M[f[7], f[5]])/10668672000, csv[{3, 1, 6}, {6, 6, 8}] -> 
  (138347*M[f[13]])/96018048000 + varpi[{6, 2}, {6, 14}]/349272000000, 
 csv[{3, 2, 0}, {6, 6, 8}] -> 0, csv[{3, 2, 1}, {6, 6, 8}] -> 
  -1/8709120000*M[f[9]], csv[{3, 2, 2}, {6, 6, 8}] -> 
  -1/1058400000*M[f[5], f[5]], csv[{3, 2, 3}, {6, 6, 8}] -> 
  (-7337*M[f[11]])/4061398320000 + M[f[3], f[3], f[5]]/123480000 + 
   M[f[3], f[5], f[3]]/246960000 + M[f[5], f[3], f[3]]/246960000, 
 csv[{3, 2, 4}, {6, 6, 8}] -> (-1013*M[f[5], f[7]])/26671680000 - 
   (1013*M[f[7], f[5]])/26671680000, csv[{3, 2, 5}, {6, 6, 8}] -> 
  (-2651*M[f[13]])/6401203200 + varpi[{6, 2}, {6, 14}]/349272000000, 
 csv[{3, 2, 6}, {6, 6, 8}] -> (3*M[f[5], f[9]])/490000 + 
   M[f[7], f[7]]/50400 + (3*M[f[9], f[5]])/490000, 
 csv[{3, 3, 0}, {6, 6, 8}] -> M[f[9]]/8709120000, 
 csv[{3, 3, 1}, {6, 6, 8}] -> M[f[5], f[5]]/423360000, 
 csv[{3, 3, 2}, {6, 6, 8}] -> (-2483459*M[f[11]])/779788477440000 - 
   M[f[3], f[3], f[5]]/92610000 - M[f[3], f[5], f[3]]/185220000 - 
   M[f[5], f[3], f[3]]/185220000, csv[{3, 3, 3}, {6, 6, 8}] -> 
  (11*M[f[5], f[7]])/846720000 + (11*M[f[7], f[5]])/846720000, 
 csv[{3, 3, 4}, {6, 6, 8}] -> (94501*M[f[13]])/480090240000 + 
   varpi[{6, 2}, {6, 14}]/349272000000, csv[{3, 3, 5}, {6, 6, 8}] -> 
  -1/4410000*M[f[5], f[9]] - M[f[9], f[5]]/4410000, 
 csv[{3, 3, 6}, {6, 6, 8}] -> (-28483*M[f[15]])/1194048000 + 
   varpi[{4, 2}, {6, 14}]/58212000000, csv[{3, 4, 0}, {6, 6, 8}] -> 
  -1/70560000*M[f[5], f[5]], csv[{3, 4, 1}, {6, 6, 8}] -> 
  (3141193*M[f[11]])/155957695488000 + M[f[3], f[3], f[5]]/37044000 + 
   M[f[3], f[5], f[3]]/74088000 + M[f[5], f[3], f[3]]/74088000, 
 csv[{3, 4, 2}, {6, 6, 8}] -> (-23*M[f[5], f[7]])/1905120000 - 
   (23*M[f[7], f[5]])/1905120000, csv[{3, 4, 3}, {6, 6, 8}] -> 
  (-12793*M[f[13]])/96018048000 + varpi[{6, 2}, {6, 14}]/349272000000, 
 csv[{3, 4, 4}, {6, 6, 8}] -> M[f[5], f[9]]/2450000 + M[f[9], f[5]]/2450000, 
 csv[{3, 4, 5}, {6, 6, 8}] -> (28483*M[f[15]])/1791072000 + 
   varpi[{4, 2}, {6, 14}]/58212000000, csv[{3, 4, 6}, {6, 6, 8}] -> 
  -1/1800*M[f[7], f[9]] - M[f[9], f[7]]/1800, csv[{4, 0, 0}, {6, 6, 8}] -> 
  (-331*M[f[7]])/5040947520000, csv[{4, 0, 1}, {6, 6, 8}] -> 0, 
 csv[{4, 0, 2}, {6, 6, 8}] -> M[f[9]]/8164800000, 
 csv[{4, 0, 3}, {6, 6, 8}] -> M[f[5], f[5]]/1058400000, 
 csv[{4, 0, 4}, {6, 6, 8}] -> (3893857*M[f[11]])/194947119360000 - 
   M[f[3], f[3], f[5]]/46305000 - M[f[3], f[5], f[3]]/92610000 - 
   M[f[5], f[3], f[3]]/92610000, csv[{4, 0, 5}, {6, 6, 8}] -> 
  (-251*M[f[5], f[7]])/666792000 - (251*M[f[7], f[5]])/666792000, 
 csv[{4, 0, 6}, {6, 6, 8}] -> (-253480065435372382079*M[f[13]])/
    33334408942152033511152000 - M[f[3], f[5], f[5]]/73500 - 
   M[f[5], f[3], f[5]]/73500 - varpi[{6, 2}, {6, 14}]/611226000000, 
 csv[{4, 1, 0}, {6, 6, 8}] -> 0, csv[{4, 1, 1}, {6, 6, 8}] -> 
  -1/4354560000*M[f[9]], csv[{4, 1, 2}, {6, 6, 8}] -> 
  -1/793800000*M[f[5], f[5]], csv[{4, 1, 3}, {6, 6, 8}] -> 
  (-199397*M[f[11]])/16245593280000 + M[f[3], f[3], f[5]]/61740000 + 
   M[f[3], f[5], f[3]]/123480000 + M[f[5], f[3], f[3]]/123480000, 
 csv[{4, 1, 4}, {6, 6, 8}] -> (-31*M[f[5], f[7]])/4445280000 - 
   (31*M[f[7], f[5]])/4445280000, csv[{4, 1, 5}, {6, 6, 8}] -> 
  (40907581557563683303*M[f[13]])/133337635768608134044608000 + 
   M[f[3], f[5], f[5]]/441000 + M[f[5], f[3], f[5]]/441000 - 
   varpi[{6, 2}, {6, 14}]/611226000000, csv[{4, 1, 6}, {6, 6, 8}] -> 
  (-253*M[f[5], f[9]])/52920000 - M[f[7], f[7]]/25200 - 
   (253*M[f[9], f[5]])/52920000, csv[{4, 2, 0}, {6, 6, 8}] -> 
  M[f[9]]/1088640000, csv[{4, 2, 1}, {6, 6, 8}] -> M[f[5], f[5]]/317520000, 
 csv[{4, 2, 2}, {6, 6, 8}] -> (9559*M[f[11]])/902532960000 - 
   M[f[3], f[3], f[5]]/46305000 - M[f[3], f[5], f[3]]/92610000 - 
   M[f[5], f[3], f[3]]/92610000, csv[{4, 2, 3}, {6, 6, 8}] -> 
  (79*M[f[5], f[7]])/1905120000 + (79*M[f[7], f[5]])/1905120000, 
 csv[{4, 2, 4}, {6, 6, 8}] -> (4345847071323078497*M[f[13]])/
    20834005588845020944470000 - M[f[3], f[5], f[5]]/1102500 - 
   M[f[5], f[3], f[5]]/1102500 - varpi[{6, 2}, {6, 14}]/611226000000, 
 csv[{4, 2, 5}, {6, 6, 8}] -> (-79*M[f[5], f[9]])/31752000 - 
   (79*M[f[9], f[5]])/31752000, csv[{4, 2, 6}, {6, 6, 8}] -> 
  (149903*M[f[15]])/2686608000 - varpi[{4, 2}, {6, 14}]/130977000000, 
 csv[{4, 3, 0}, {6, 6, 8}] -> -1/52920000*M[f[5], f[5]], 
 csv[{4, 3, 1}, {6, 6, 8}] -> (-3710773*M[f[11]])/389894238720000 + 
   M[f[3], f[3], f[5]]/18522000 + M[f[3], f[5], f[3]]/37044000 + 
   M[f[5], f[3], f[3]]/37044000, csv[{4, 3, 2}, {6, 6, 8}] -> 
  -1/17010000*M[f[5], f[7]] - M[f[7], f[5]]/17010000, 
 csv[{4, 3, 3}, {6, 6, 8}] -> (-471062564872142534423*M[f[13]])/
    1333376357686081340446080000 + M[f[3], f[5], f[5]]/1470000 + 
   M[f[5], f[3], f[5]]/1470000 - varpi[{6, 2}, {6, 14}]/611226000000, 
 csv[{4, 3, 4}, {6, 6, 8}] -> (443*M[f[5], f[9]])/264600000 + 
   (443*M[f[9], f[5]])/264600000, csv[{4, 3, 5}, {6, 6, 8}] -> 
  (-32227*M[f[15]])/2686608000 - varpi[{4, 2}, {6, 14}]/130977000000, 
 csv[{4, 3, 6}, {6, 6, 8}] -> (-11*M[f[5], f[11]])/21000 + 
   M[f[7], f[9]]/1800 + M[f[9], f[7]]/1800 - (11*M[f[11], f[5]])/21000, 
 csv[{4, 4, 0}, {6, 6, 8}] -> (-920491*M[f[11]])/21660791040000 - 
   M[f[3], f[3], f[5]]/3087000 - M[f[3], f[5], f[3]]/6174000 - 
   M[f[5], f[3], f[3]]/6174000, csv[{4, 4, 1}, {6, 6, 8}] -> 
  M[f[5], f[7]]/7056000 + M[f[7], f[5]]/7056000, 
 csv[{4, 4, 2}, {6, 6, 8}] -> (108119242521250682513*M[f[13]])/
    166672044710760167555760000 - M[f[3], f[5], f[5]]/1102500 - 
   M[f[5], f[3], f[5]]/1102500 - varpi[{6, 2}, {6, 14}]/611226000000, 
 csv[{4, 4, 3}, {6, 6, 8}] -> (-551*M[f[5], f[9]])/264600000 - 
   (551*M[f[9], f[5]])/264600000, csv[{4, 4, 4}, {6, 6, 8}] -> 
  (-4199*M[f[15]])/1343304000 - varpi[{4, 2}, {6, 14}]/130977000000, 
 csv[{4, 4, 5}, {6, 6, 8}] -> (11*M[f[5], f[11]])/31500 + 
   (11*M[f[11], f[5]])/31500, csv[{4, 4, 6}, {6, 6, 8}] -> 
  (-9577937207227616454189834007346933681265413161745673575283293921313032219\
23951350785293*M[f[17]])/4640738563315093578785491010934546816508654098288153\
0827257255703301703974682993546875 - (4*M[f[5], f[5], f[7]])/175 - 
   (2*M[f[5], f[7], f[5]])/175 - (2*M[f[7], f[5], f[5]])/175 - 
   varpi[{2, 2}, {6, 14}]/2910600000, csv[{0, 0, 0}, {10, 4, 4}] -> 
  -1/5587074662400*M[f[3]], csv[{0, 0, 1}, {10, 4, 4}] -> 0, 
 csv[{0, 0, 2}, {10, 4, 4}] -> -1/4655895552*M[f[5]], 
 csv[{0, 1, 0}, {10, 4, 4}] -> 0, csv[{0, 1, 1}, {10, 4, 4}] -> 0, 
 csv[{0, 1, 2}, {10, 4, 4}] -> -1/969978240*M[f[3], f[3]], 
 csv[{0, 2, 0}, {10, 4, 4}] -> M[f[5]]/4655895552, 
 csv[{0, 2, 1}, {10, 4, 4}] -> M[f[3], f[3]]/969978240, 
 csv[{0, 2, 2}, {10, 4, 4}] -> 0, csv[{1, 0, 0}, {10, 4, 4}] -> 0, 
 csv[{1, 0, 1}, {10, 4, 4}] -> M[f[5]]/74494328832, 
 csv[{1, 0, 2}, {10, 4, 4}] -> M[f[3], f[3]]/7759825920, 
 csv[{1, 1, 0}, {10, 4, 4}] -> -1/74494328832*M[f[5]], 
 csv[{1, 1, 1}, {10, 4, 4}] -> -1/7759825920*M[f[3], f[3]], 
 csv[{1, 1, 2}, {10, 4, 4}] -> 0, csv[{1, 2, 0}, {10, 4, 4}] -> 
  -1/7759825920*M[f[3], f[3]], csv[{1, 2, 1}, {10, 4, 4}] -> 0, 
 csv[{1, 2, 2}, {10, 4, 4}] -> 0, csv[{2, 0, 0}, {10, 4, 4}] -> 0, 
 csv[{2, 0, 1}, {10, 4, 4}] -> M[f[3], f[3]]/27159390720, 
 csv[{2, 0, 2}, {10, 4, 4}] -> 0, csv[{2, 1, 0}, {10, 4, 4}] -> 
  M[f[3], f[3]]/27159390720, csv[{2, 1, 1}, {10, 4, 4}] -> 0, 
 csv[{2, 1, 2}, {10, 4, 4}] -> 0, csv[{2, 2, 0}, {10, 4, 4}] -> 0, 
 csv[{2, 2, 1}, {10, 4, 4}] -> 0, csv[{2, 2, 2}, {10, 4, 4}] -> 
  -1/1175731200*M[f[9]], csv[{3, 0, 0}, {10, 4, 4}] -> 
  -1/54318781440*M[f[3], f[3]], csv[{3, 0, 1}, {10, 4, 4}] -> 0, 
 csv[{3, 0, 2}, {10, 4, 4}] -> 0, csv[{3, 1, 0}, {10, 4, 4}] -> 0, 
 csv[{3, 1, 1}, {10, 4, 4}] -> 0, csv[{3, 1, 2}, {10, 4, 4}] -> 
  M[f[9]]/1959552000, csv[{3, 2, 0}, {10, 4, 4}] -> 0, 
 csv[{3, 2, 1}, {10, 4, 4}] -> M[f[9]]/1306368000, 
 csv[{3, 2, 2}, {10, 4, 4}] -> -1/64665216*M[f[3], f[7]] - 
   M[f[7], f[3]]/64665216, csv[{4, 0, 0}, {10, 4, 4}] -> 0, 
 csv[{4, 0, 1}, {10, 4, 4}] -> 0, csv[{4, 0, 2}, {10, 4, 4}] -> 
  -1/1959552000*M[f[9]], csv[{4, 1, 0}, {10, 4, 4}] -> 0, 
 csv[{4, 1, 1}, {10, 4, 4}] -> -1/1306368000*M[f[9]], 
 csv[{4, 1, 2}, {10, 4, 4}] -> M[f[3], f[7]]/80831520 + 
   M[f[7], f[3]]/80831520, csv[{4, 2, 0}, {10, 4, 4}] -> 
  -1/653184000*M[f[9]], csv[{4, 2, 1}, {10, 4, 4}] -> 
  M[f[3], f[7]]/53887680 + M[f[7], f[3]]/53887680, 
 csv[{4, 2, 2}, {10, 4, 4}] -> (-2422433*M[f[11]])/30077555558400 - 
   M[f[3], f[3], f[5]]/2245320 - M[f[3], f[5], f[3]]/4490640 - 
   M[f[5], f[3], f[3]]/4490640, csv[{5, 0, 0}, {10, 4, 4}] -> 0, 
 csv[{5, 0, 1}, {10, 4, 4}] -> M[f[9]]/783820800, 
 csv[{5, 0, 2}, {10, 4, 4}] -> -1/64665216*M[f[3], f[7]] - 
   M[f[7], f[3]]/64665216, csv[{5, 1, 0}, {10, 4, 4}] -> M[f[9]]/391910400, 
 csv[{5, 1, 1}, {10, 4, 4}] -> -1/43110144*M[f[3], f[7]] - 
   M[f[7], f[3]]/43110144, csv[{5, 1, 2}, {10, 4, 4}] -> 
  (283099*M[f[11]])/17187174604800 + M[f[3], f[3], f[5]]/1796256 + 
   M[f[3], f[5], f[3]]/3592512 + M[f[5], f[3], f[3]]/3592512, 
 csv[{5, 2, 0}, {10, 4, 4}] -> -1/21555072*M[f[3], f[7]] - 
   M[f[7], f[3]]/21555072, csv[{5, 2, 1}, {10, 4, 4}] -> 
  (22242637*M[f[11]])/120310222233600 + M[f[3], f[3], f[5]]/1796256 + 
   M[f[3], f[5], f[3]]/3592512 + M[f[5], f[3], f[3]]/3592512, 
 csv[{5, 2, 2}, {10, 4, 4}] -> (-599*M[f[3], f[9]])/161663040 - 
   (599*M[f[9], f[3]])/161663040, csv[{6, 0, 0}, {10, 4, 4}] -> 
  -1/130636800*M[f[9]], csv[{6, 0, 1}, {10, 4, 4}] -> 
  M[f[3], f[7]]/21555072 + M[f[7], f[3]]/21555072, 
 csv[{6, 0, 2}, {10, 4, 4}] -> (8148779*M[f[11]])/60155111116800 - 
   M[f[3], f[3], f[5]]/898128 - M[f[3], f[5], f[3]]/1796256 - 
   M[f[5], f[3], f[3]]/1796256, csv[{6, 1, 0}, {10, 4, 4}] -> 
  M[f[3], f[7]]/10777536 + M[f[7], f[3]]/10777536, 
 csv[{6, 1, 1}, {10, 4, 4}] -> (-7046929*M[f[11]])/60155111116800 - 
   M[f[3], f[3], f[5]]/898128 - M[f[3], f[5], f[3]]/1796256 - 
   M[f[5], f[3], f[3]]/1796256, csv[{6, 1, 2}, {10, 4, 4}] -> 
  (1297*M[f[3], f[9]])/161663040 - (25*M[f[5], f[7]])/5388768 - 
   (25*M[f[7], f[5]])/5388768 + (1297*M[f[9], f[3]])/161663040, 
 csv[{6, 2, 0}, {10, 4, 4}] -> (-52634053*M[f[11]])/60155111116800 - 
   M[f[3], f[3], f[5]]/898128 - M[f[3], f[5], f[3]]/1796256 - 
   M[f[5], f[3], f[3]]/1796256, csv[{6, 2, 1}, {10, 4, 4}] -> 
  (25*M[f[3], f[9]])/8083152 + (25*M[f[5], f[7]])/5388768 + 
   (25*M[f[7], f[5]])/5388768 + (25*M[f[9], f[3]])/8083152, 
 csv[{6, 2, 2}, {10, 4, 4}] -> (-12816078754315007321*M[f[13]])/
    2004437855486547204570000 - (5*M[f[3], f[3], f[7]])/56133 - 
   (5*M[f[3], f[7], f[3]])/112266 - (5*M[f[7], f[3], f[3]])/112266 + 
   varpi[{4, 2}, {4, 14}]/181870920000, csv[{7, 0, 0}, {10, 4, 4}] -> 
  -1/3079296*M[f[3], f[7]] - M[f[7], f[3]]/3079296, 
 csv[{7, 0, 1}, {10, 4, 4}] -> (-8148779*M[f[11]])/17187174604800 + 
   M[f[3], f[3], f[5]]/256608 + M[f[3], f[5], f[3]]/513216 + 
   M[f[5], f[3], f[3]]/513216, csv[{7, 0, 2}, {10, 4, 4}] -> 
  (-797*M[f[3], f[9]])/23094720 + (25*M[f[5], f[7]])/769824 + 
   (25*M[f[7], f[5]])/769824 - (797*M[f[9], f[3]])/23094720, 
 csv[{7, 1, 0}, {10, 4, 4}] -> (22242637*M[f[11]])/17187174604800 + 
   M[f[3], f[3], f[5]]/256608 + M[f[3], f[5], f[3]]/513216 + 
   M[f[5], f[3], f[3]]/513216, csv[{7, 1, 1}, {10, 4, 4}] -> 
  (-25*M[f[3], f[9]])/2309472 - (25*M[f[9], f[3]])/2309472, 
 csv[{7, 1, 2}, {10, 4, 4}] -> (-257768833455293645303*M[f[13]])/
    4581572241112107896160000 + (5*M[f[3], f[3], f[7]])/16038 + 
   (5*M[f[3], f[7], f[3]])/32076 + (5*M[f[7], f[3], f[3]])/32076 + 
   varpi[{4, 2}, {4, 14}]/181870920000, csv[{7, 2, 0}, {10, 4, 4}] -> 
  (-25*M[f[5], f[7]])/769824 - (25*M[f[7], f[5]])/769824, 
 csv[{7, 2, 1}, {10, 4, 4}] -> (3737*M[f[13]])/47520000 - 
   varpi[{4, 2}, {4, 14}]/40415760000, csv[{7, 2, 2}, {10, 4, 4}] -> 
  (-273583*M[f[3], f[11]])/295526880 - (273583*M[f[11], f[3]])/295526880, 
 csv[{8, 0, 0}, {10, 4, 4}] -> (8148779*M[f[11]])/2148396825600 - 
   M[f[3], f[3], f[5]]/32076 - M[f[3], f[5], f[3]]/64152 - 
   M[f[5], f[3], f[3]]/64152, csv[{8, 0, 1}, {10, 4, 4}] -> 
  (797*M[f[3], f[9]])/5773680 - (25*M[f[5], f[7]])/192456 - 
   (25*M[f[7], f[5]])/192456 + (797*M[f[9], f[3]])/5773680, 
 csv[{8, 0, 2}, {10, 4, 4}] -> (28093922588413970417*M[f[13]])/
    26031660460864249410000 - (20*M[f[3], f[3], f[7]])/8019 - 
   (10*M[f[3], f[7], f[3]])/8019 - (10*M[f[7], f[3], f[3]])/8019 + 
   varpi[{4, 2}, {4, 14}]/181870920000, csv[{8, 1, 0}, {10, 4, 4}] -> 
  -1/19440*M[f[3], f[9]] + (25*M[f[5], f[7]])/192456 + 
   (25*M[f[7], f[5]])/192456 - M[f[9], f[3]]/19440, 
 csv[{8, 1, 1}, {10, 4, 4}] -> (-3737*M[f[13]])/11880000 - 
   varpi[{4, 2}, {4, 14}]/40415760000, csv[{8, 1, 2}, {10, 4, 4}] -> 
  (99677*M[f[3], f[11]])/18470430 - (5*M[f[5], f[9]])/972 - 
   (5*M[f[9], f[5]])/972 + (99677*M[f[11], f[3]])/18470430, 
 csv[{8, 2, 0}, {10, 4, 4}] -> varpi[{4, 2}, {4, 14}]/4041576000, 
 csv[{8, 2, 1}, {10, 4, 4}] -> (-2275*M[f[3], f[11]])/1343304 + 
   (5*M[f[5], f[9]])/972 + (5*M[f[9], f[5]])/972 - 
   (2275*M[f[11], f[3]])/1343304, csv[{8, 2, 2}, {10, 4, 4}] -> 
  (26869796704014139979194459442197511*M[f[15]])/
    21407683345986402107516651097196800 - (4*M[f[3], f[3], f[9]])/81 - 
   (2*M[f[3], f[9], f[3]])/81 - (2*M[f[9], f[3], f[3]])/81 + 
   (64*M[f[3]]*M[f[3], f[3], f[3], f[3]])/205227 - 
   (320*M[f[3], f[3], f[3], f[3], f[3]])/205227 + 
   varpi[{2, 2}, {4, 14}]/4041576000, csv[{0, 0, 0}, {4, 10, 4}] -> 
  M[f[3]]/2793537331200, csv[{0, 0, 1}, {4, 10, 4}] -> 0, 
 csv[{0, 0, 2}, {4, 10, 4}] -> 0, csv[{0, 1, 0}, {4, 10, 4}] -> 0, 
 csv[{0, 1, 1}, {4, 10, 4}] -> 0, csv[{0, 1, 2}, {4, 10, 4}] -> 0, 
 csv[{0, 2, 0}, {4, 10, 4}] -> 0, csv[{0, 2, 1}, {4, 10, 4}] -> 
  -1/13579695360*M[f[3], f[3]], csv[{0, 2, 2}, {4, 10, 4}] -> 0, 
 csv[{0, 3, 0}, {4, 10, 4}] -> M[f[3], f[3]]/27159390720, 
 csv[{0, 3, 1}, {4, 10, 4}] -> 0, csv[{0, 3, 2}, {4, 10, 4}] -> 0, 
 csv[{0, 4, 0}, {4, 10, 4}] -> 0, csv[{0, 4, 1}, {4, 10, 4}] -> 0, 
 csv[{0, 4, 2}, {4, 10, 4}] -> M[f[9]]/489888000, 
 csv[{0, 5, 0}, {4, 10, 4}] -> 0, csv[{0, 5, 1}, {4, 10, 4}] -> 
  -1/261273600*M[f[9]], csv[{0, 5, 2}, {4, 10, 4}] -> 
  M[f[3], f[7]]/16166304 + M[f[7], f[3]]/16166304, 
 csv[{0, 6, 0}, {4, 10, 4}] -> M[f[9]]/65318400, 
 csv[{0, 6, 1}, {4, 10, 4}] -> -1/7185024*M[f[3], f[7]] - 
   M[f[7], f[3]]/7185024, csv[{0, 6, 2}, {4, 10, 4}] -> 
  (22242637*M[f[11]])/30077555558400 + M[f[3], f[3], f[5]]/449064 + 
   M[f[3], f[5], f[3]]/898128 + M[f[5], f[3], f[3]]/898128, 
 csv[{0, 7, 0}, {4, 10, 4}] -> M[f[3], f[7]]/1539648 + M[f[7], f[3]]/1539648, 
 csv[{0, 7, 1}, {4, 10, 4}] -> (-7046929*M[f[11]])/8593587302400 - 
   M[f[3], f[3], f[5]]/128304 - M[f[3], f[5], f[3]]/256608 - 
   M[f[5], f[3], f[3]]/256608, csv[{0, 7, 2}, {4, 10, 4}] -> 
  (797*M[f[3], f[9]])/23094720 + (797*M[f[9], f[3]])/23094720, 
 csv[{0, 8, 0}, {4, 10, 4}] -> (-8148779*M[f[11]])/1074198412800 + 
   M[f[3], f[3], f[5]]/16038 + M[f[3], f[5], f[3]]/32076 + 
   M[f[5], f[3], f[3]]/32076, csv[{0, 8, 1}, {4, 10, 4}] -> 
  (-25*M[f[3], f[9]])/288684 - (25*M[f[9], f[3]])/288684, 
 csv[{0, 8, 2}, {4, 10, 4}] -> (-28093922588413970417*M[f[13]])/
    26031660460864249410000 + (20*M[f[3], f[3], f[7]])/8019 + 
   (10*M[f[3], f[7], f[3]])/8019 + (10*M[f[7], f[3], f[3]])/8019 - 
   (23*varpi[{4, 2}, {4, 14}])/90935460000, csv[{1, 0, 0}, {4, 10, 4}] -> 0, 
 csv[{1, 0, 1}, {4, 10, 4}] -> 0, csv[{1, 0, 2}, {4, 10, 4}] -> 0, 
 csv[{1, 1, 0}, {4, 10, 4}] -> 0, csv[{1, 1, 1}, {4, 10, 4}] -> 
  M[f[3], f[3]]/3879912960, csv[{1, 1, 2}, {4, 10, 4}] -> 0, 
 csv[{1, 2, 0}, {4, 10, 4}] -> -1/13579695360*M[f[3], f[3]], 
 csv[{1, 2, 1}, {4, 10, 4}] -> 0, csv[{1, 2, 2}, {4, 10, 4}] -> 0, 
 csv[{1, 3, 0}, {4, 10, 4}] -> 0, csv[{1, 3, 1}, {4, 10, 4}] -> 0, 
 csv[{1, 3, 2}, {4, 10, 4}] -> -1/783820800*M[f[9]], 
 csv[{1, 4, 0}, {4, 10, 4}] -> 0, csv[{1, 4, 1}, {4, 10, 4}] -> 
  M[f[9]]/653184000, csv[{1, 4, 2}, {4, 10, 4}] -> 
  -1/32332608*M[f[3], f[7]] - M[f[7], f[3]]/32332608, 
 csv[{1, 5, 0}, {4, 10, 4}] -> -1/261273600*M[f[9]], 
 csv[{1, 5, 1}, {4, 10, 4}] -> M[f[3], f[7]]/21555072 + 
   M[f[7], f[3]]/21555072, csv[{1, 5, 2}, {4, 10, 4}] -> 
  (-2422433*M[f[11]])/12031022223360 - M[f[3], f[3], f[5]]/898128 - 
   M[f[3], f[5], f[3]]/1796256 - M[f[5], f[3], f[3]]/1796256, 
 csv[{1, 6, 0}, {4, 10, 4}] -> -1/7185024*M[f[3], f[7]] - 
   M[f[7], f[3]]/7185024, csv[{1, 6, 1}, {4, 10, 4}] -> 
  (7046929*M[f[11]])/30077555558400 + M[f[3], f[3], f[5]]/449064 + 
   M[f[3], f[5], f[3]]/898128 + M[f[5], f[3], f[3]]/898128, 
 csv[{1, 6, 2}, {4, 10, 4}] -> (-599*M[f[3], f[9]])/53887680 - 
   (599*M[f[9], f[3]])/53887680, csv[{1, 7, 0}, {4, 10, 4}] -> 
  (-7046929*M[f[11]])/8593587302400 - M[f[3], f[3], f[5]]/128304 - 
   M[f[3], f[5], f[3]]/256608 - M[f[5], f[3], f[3]]/256608, 
 csv[{1, 7, 1}, {4, 10, 4}] -> (25*M[f[3], f[9]])/1154736 + 
   (25*M[f[9], f[3]])/1154736, csv[{1, 7, 2}, {4, 10, 4}] -> 
  (-12816078754315007321*M[f[13]])/572696530139013487020000 - 
   (5*M[f[3], f[3], f[7]])/16038 - (5*M[f[3], f[7], f[3]])/32076 - 
   (5*M[f[7], f[3], f[3]])/32076 + varpi[{4, 2}, {4, 14}]/51963120000, 
 csv[{1, 8, 0}, {4, 10, 4}] -> (-25*M[f[3], f[9]])/288684 - 
   (25*M[f[9], f[3]])/288684, csv[{1, 8, 1}, {4, 10, 4}] -> 
  (3737*M[f[13]])/5940000 + varpi[{4, 2}, {4, 14}]/20207880000, 
 csv[{1, 8, 2}, {4, 10, 4}] -> (-273583*M[f[3], f[11]])/73881720 - 
   (273583*M[f[11], f[3]])/73881720, csv[{2, 0, 0}, {4, 10, 4}] -> 0, 
 csv[{2, 0, 1}, {4, 10, 4}] -> -1/484989120*M[f[3], f[3]], 
 csv[{2, 0, 2}, {4, 10, 4}] -> 0, csv[{2, 1, 0}, {4, 10, 4}] -> 
  M[f[3], f[3]]/3879912960, csv[{2, 1, 1}, {4, 10, 4}] -> 0, 
 csv[{2, 1, 2}, {4, 10, 4}] -> 0, csv[{2, 2, 0}, {4, 10, 4}] -> 0, 
 csv[{2, 2, 1}, {4, 10, 4}] -> 0, csv[{2, 2, 2}, {4, 10, 4}] -> 
  M[f[9]]/587865600, csv[{2, 3, 0}, {4, 10, 4}] -> 0, 
 csv[{2, 3, 1}, {4, 10, 4}] -> -1/783820800*M[f[9]], 
 csv[{2, 3, 2}, {4, 10, 4}] -> M[f[3], f[7]]/32332608 + 
   M[f[7], f[3]]/32332608, csv[{2, 4, 0}, {4, 10, 4}] -> M[f[9]]/489888000, 
 csv[{2, 4, 1}, {4, 10, 4}] -> -1/32332608*M[f[3], f[7]] - 
   M[f[7], f[3]]/32332608, csv[{2, 4, 2}, {4, 10, 4}] -> 
  (2422433*M[f[11]])/15038777779200 + M[f[3], f[3], f[5]]/1122660 + 
   M[f[3], f[5], f[3]]/2245320 + M[f[5], f[3], f[3]]/2245320, 
 csv[{2, 5, 0}, {4, 10, 4}] -> M[f[3], f[7]]/16166304 + 
   M[f[7], f[3]]/16166304, csv[{2, 5, 1}, {4, 10, 4}] -> 
  (-2422433*M[f[11]])/12031022223360 - M[f[3], f[3], f[5]]/898128 - 
   M[f[3], f[5], f[3]]/1796256 - M[f[5], f[3], f[3]]/1796256, 
 csv[{2, 5, 2}, {4, 10, 4}] -> (25*M[f[3], f[9]])/4041576 + 
   (25*M[f[9], f[3]])/4041576, csv[{2, 6, 0}, {4, 10, 4}] -> 
  (22242637*M[f[11]])/30077555558400 + M[f[3], f[3], f[5]]/449064 + 
   M[f[3], f[5], f[3]]/898128 + M[f[5], f[3], f[3]]/898128, 
 csv[{2, 6, 1}, {4, 10, 4}] -> (-401*M[f[3], f[9]])/53887680 - 
   (401*M[f[9], f[3]])/53887680, csv[{2, 6, 2}, {4, 10, 4}] -> 
  (12816078754315007321*M[f[13]])/1002218927743273602285000 + 
   (5*M[f[3], f[3], f[7]])/56133 - varpi[{4, 2}, {4, 14}]/90935460000, 
 csv[{2, 7, 0}, {4, 10, 4}] -> (203*M[f[3], f[9]])/23094720 + 
   (203*M[f[9], f[3]])/23094720, csv[{2, 7, 1}, {4, 10, 4}] -> 
  (-12816078754315007321*M[f[13]])/572696530139013487020000 + 
   (5*M[f[3], f[7], f[3]])/32076 + (5*M[f[7], f[3], f[3]])/32076 + 
   varpi[{4, 2}, {4, 14}]/51963120000, csv[{2, 7, 2}, {4, 10, 4}] -> 
  (2275*M[f[3], f[11]])/14776344 + (2275*M[f[11], f[3]])/14776344, 
 csv[{2, 8, 0}, {4, 10, 4}] -> (-28093922588413970417*M[f[13]])/
    26031660460864249410000 - (10*M[f[3], f[7], f[3]])/8019 - 
   (10*M[f[7], f[3], f[3]])/8019 - (23*varpi[{4, 2}, {4, 14}])/90935460000, 
 csv[{2, 8, 1}, {4, 10, 4}] -> (228083*M[f[3], f[11]])/73881720 + 
   (228083*M[f[11], f[3]])/73881720, csv[{2, 8, 2}, {4, 10, 4}] -> 
  (-26869796704014139979194459442197511*M[f[15]])/
    10703841672993201053758325548598400 - (4*M[f[3], f[9], f[3]])/81 - 
   (4*M[f[9], f[3], f[3]])/81 - (128*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    205227 + (640*M[f[3], f[3], f[3], f[3], f[3]])/205227 - 
   varpi[{2, 2}, {4, 14}]/2020788000, csv[{0, 0, 0}, {8, 4, 6}] -> 
  -1/1920360960000*M[f[3]], csv[{0, 0, 1}, {8, 4, 6}] -> 0, 
 csv[{0, 0, 2}, {8, 4, 6}] -> -1/65318400000*M[f[5]], 
 csv[{0, 0, 3}, {8, 4, 6}] -> -1/2667168000*M[f[3], f[3]], 
 csv[{0, 0, 4}, {8, 4, 6}] -> (59*M[f[7]])/12802406400, 
 csv[{0, 1, 0}, {8, 4, 6}] -> 0, csv[{0, 1, 1}, {8, 4, 6}] -> 
  M[f[5]]/97977600000, csv[{0, 1, 2}, {8, 4, 6}] -> M[f[3], f[3]]/4000752000, 
 csv[{0, 1, 3}, {8, 4, 6}] -> (151*M[f[7]])/128024064000, 
 csv[{0, 1, 4}, {8, 4, 6}] -> M[f[3], f[5]]/63504000 + 
   M[f[5], f[3]]/63504000, csv[{0, 2, 0}, {8, 4, 6}] -> 
  (-17*M[f[5]])/783820800000, csv[{0, 2, 1}, {8, 4, 6}] -> 
  -1/2667168000*M[f[3], f[3]], csv[{0, 2, 2}, {8, 4, 6}] -> 
  (-209*M[f[7]])/96018048000, csv[{0, 2, 3}, {8, 4, 6}] -> 
  -1/50803200*M[f[3], f[5]] - M[f[5], f[3]]/50803200, 
 csv[{0, 2, 4}, {8, 4, 6}] -> M[f[9]]/34292160, 
 csv[{1, 0, 0}, {8, 4, 6}] -> 0, csv[{1, 0, 1}, {8, 4, 6}] -> 
  M[f[5]]/587865600000, csv[{1, 0, 2}, {8, 4, 6}] -> 
  M[f[3], f[3]]/48009024000, csv[{1, 0, 3}, {8, 4, 6}] -> 
  (-151*M[f[7]])/256048128000, csv[{1, 0, 4}, {8, 4, 6}] -> 
  -1/381024000*M[f[3], f[5]] - M[f[5], f[3]]/381024000, 
 csv[{1, 1, 0}, {8, 4, 6}] -> -1/671846400000*M[f[5]], 
 csv[{1, 1, 1}, {8, 4, 6}] -> -1/32006016000*M[f[3], f[3]], 
 csv[{1, 1, 2}, {8, 4, 6}] -> -1/27433728000*M[f[7]], 
 csv[{1, 1, 3}, {8, 4, 6}] -> M[f[3], f[5]]/304819200 + 
   M[f[5], f[3]]/304819200, csv[{1, 1, 4}, {8, 4, 6}] -> M[f[9]]/102876480, 
 csv[{1, 2, 0}, {8, 4, 6}] -> M[f[3], f[3]]/8001504000, 
 csv[{1, 2, 1}, {8, 4, 6}] -> (41*M[f[7]])/85349376000, 
 csv[{1, 2, 2}, {8, 4, 6}] -> M[f[3], f[5]]/228614400 + 
   M[f[5], f[3]]/228614400, csv[{1, 2, 3}, {8, 4, 6}] -> -1/82301184*M[f[9]], 
 csv[{1, 2, 4}, {8, 4, 6}] -> M[f[3], f[7]]/2116800 + M[f[7], f[3]]/2116800, 
 csv[{2, 0, 0}, {8, 4, 6}] -> -1/2351462400000*M[f[5]], 
 csv[{2, 0, 1}, {8, 4, 6}] -> 0, csv[{2, 0, 2}, {8, 4, 6}] -> 
  (43*M[f[7]])/240045120000, csv[{2, 0, 3}, {8, 4, 6}] -> 
  -1/762048000*M[f[3], f[5]] - M[f[5], f[3]]/762048000, 
 csv[{2, 0, 4}, {8, 4, 6}] -> -1/102876480*M[f[9]], 
 csv[{2, 1, 0}, {8, 4, 6}] -> 0, csv[{2, 1, 1}, {8, 4, 6}] -> 
  (-13*M[f[7]])/640120320000, csv[{2, 1, 2}, {8, 4, 6}] -> 
  -1/571536000*M[f[3], f[5]] - M[f[5], f[3]]/571536000, 
 csv[{2, 1, 3}, {8, 4, 6}] -> -1/411505920*M[f[9]], 
 csv[{2, 1, 4}, {8, 4, 6}] -> -1/12348000*M[f[3], f[7]] - 
   M[f[7], f[3]]/12348000, csv[{2, 2, 0}, {8, 4, 6}] -> 
  (-47*M[f[7]])/320060160000, csv[{2, 2, 1}, {8, 4, 6}] -> 
  -1/381024000*M[f[3], f[5]] - M[f[5], f[3]]/381024000, 
 csv[{2, 2, 2}, {8, 4, 6}] -> M[f[9]]/102876480, 
 csv[{2, 2, 3}, {8, 4, 6}] -> (-29*M[f[3], f[7]])/148176000 - 
   (29*M[f[7], f[3]])/148176000, csv[{2, 2, 4}, {8, 4, 6}] -> 
  (11*M[f[11]])/36288000, csv[{3, 0, 0}, {8, 4, 6}] -> 0, 
 csv[{3, 0, 1}, {8, 4, 6}] -> (-319*M[f[7]])/2560481280000, 
 csv[{3, 0, 2}, {8, 4, 6}] -> M[f[3], f[5]]/762048000 + 
   M[f[5], f[3]]/762048000, csv[{3, 0, 3}, {8, 4, 6}] -> M[f[9]]/137168640, 
 csv[{3, 0, 4}, {8, 4, 6}] -> M[f[3], f[7]]/88905600 + 
   M[f[7], f[3]]/88905600, csv[{3, 1, 0}, {8, 4, 6}] -> 
  (-73*M[f[7]])/1280240640000, csv[{3, 1, 1}, {8, 4, 6}] -> 
  M[f[3], f[5]]/508032000 + M[f[5], f[3]]/508032000, 
 csv[{3, 1, 2}, {8, 4, 6}] -> 0, csv[{3, 1, 3}, {8, 4, 6}] -> 
  (103*M[f[3], f[7]])/1778112000 + (103*M[f[7], f[3]])/1778112000, 
 csv[{3, 1, 4}, {8, 4, 6}] -> (517*M[f[11]])/1016064000, 
 csv[{3, 2, 0}, {8, 4, 6}] -> M[f[3], f[5]]/254016000 + 
   M[f[5], f[3]]/254016000, csv[{3, 2, 1}, {8, 4, 6}] -> -1/68584320*M[f[9]], 
 csv[{3, 2, 2}, {8, 4, 6}] -> (419*M[f[3], f[7]])/2667168000 + 
   (419*M[f[7], f[3]])/2667168000, csv[{3, 2, 3}, {8, 4, 6}] -> 
  (-979*M[f[11]])/2032128000, csv[{3, 2, 4}, {8, 4, 6}] -> 
  -1/216000*M[f[3], f[9]] - M[f[5], f[7]]/648000 - M[f[7], f[5]]/648000 - 
   M[f[9], f[3]]/216000, csv[{4, 0, 0}, {8, 4, 6}] -> 
  (17*M[f[7]])/45722880000, csv[{4, 0, 1}, {8, 4, 6}] -> 
  -1/381024000*M[f[3], f[5]] - M[f[5], f[3]]/381024000, 
 csv[{4, 0, 2}, {8, 4, 6}] -> -1/102876480*M[f[9]], 
 csv[{4, 0, 3}, {8, 4, 6}] -> -1/88905600*M[f[3], f[7]] - 
   M[f[7], f[3]]/88905600, csv[{4, 0, 4}, {8, 4, 6}] -> 
  (-3153623*M[f[11]])/2166079104000 + M[f[3], f[3], f[5]]/661500 + 
   M[f[3], f[5], f[3]]/1323000 + M[f[5], f[3], f[3]]/1323000, 
 csv[{4, 1, 0}, {8, 4, 6}] -> -1/190512000*M[f[3], f[5]] - 
   M[f[5], f[3]]/190512000, csv[{4, 1, 1}, {8, 4, 6}] -> M[f[9]]/205752960, 
 csv[{4, 1, 2}, {8, 4, 6}] -> -1/13608000*M[f[3], f[7]] - 
   M[f[7], f[3]]/13608000, csv[{4, 1, 3}, {8, 4, 6}] -> 
  (-150601*M[f[11]])/1039717969920 - M[f[3], f[3], f[5]]/2646000 - 
   M[f[3], f[5], f[3]]/5292000 - M[f[5], f[3], f[3]]/5292000, 
 csv[{4, 1, 4}, {8, 4, 6}] -> M[f[3], f[9]]/162000 + M[f[5], f[7]]/486000 + 
   M[f[7], f[5]]/486000 + M[f[9], f[3]]/162000, 
 csv[{4, 2, 0}, {8, 4, 6}] -> M[f[9]]/20575296, 
 csv[{4, 2, 1}, {8, 4, 6}] -> (-107*M[f[3], f[7]])/444528000 - 
   (107*M[f[7], f[3]])/444528000, csv[{4, 2, 2}, {8, 4, 6}] -> 
  (28809803*M[f[11]])/38989423872000 + M[f[3], f[3], f[5]]/3969000 + 
   M[f[3], f[5], f[3]]/7938000 + M[f[5], f[3], f[3]]/7938000, 
 csv[{4, 2, 3}, {8, 4, 6}] -> M[f[3], f[9]]/648000 + M[f[5], f[7]]/1944000 + 
   M[f[7], f[5]]/1944000 + M[f[9], f[3]]/648000, 
 csv[{4, 2, 4}, {8, 4, 6}] -> (-33188011384563563*M[f[13]])/
    857009397888534960000 - M[f[3], f[5], f[5]]/10500 - 
   M[f[5], f[3], f[5]]/10500 - M[f[5], f[5], f[3]]/15750, 
 csv[{5, 0, 0}, {8, 4, 6}] -> M[f[3], f[5]]/76204800 + 
   M[f[5], f[3]]/76204800, csv[{5, 0, 1}, {8, 4, 6}] -> M[f[9]]/41150592, 
 csv[{5, 0, 2}, {8, 4, 6}] -> M[f[3], f[7]]/53343360 + 
   M[f[7], f[3]]/53343360, csv[{5, 0, 3}, {8, 4, 6}] -> 
  (3153623*M[f[11]])/1732863283200 - M[f[3], f[3], f[5]]/529200 - 
   M[f[3], f[5], f[3]]/1058400 - M[f[5], f[3], f[3]]/1058400, 
 csv[{5, 0, 4}, {8, 4, 6}] -> (53*M[f[3], f[9]])/9525600 - 
   (17*M[f[5], f[7]])/972000 - (17*M[f[7], f[5]])/972000 + 
   (53*M[f[9], f[3]])/9525600, csv[{5, 1, 0}, {8, 4, 6}] -> 
  -1/20575296*M[f[9]], csv[{5, 1, 1}, {8, 4, 6}] -> 
  (31*M[f[3], f[7]])/177811200 + (31*M[f[7], f[3]])/177811200, 
 csv[{5, 1, 2}, {8, 4, 6}] -> (-203423*M[f[11]])/556991769600 + 
   M[f[3], f[3], f[5]]/793800 + M[f[3], f[5], f[3]]/1587600 + 
   M[f[5], f[3], f[3]]/1587600, csv[{5, 1, 3}, {8, 4, 6}] -> 
  (-347*M[f[3], f[9]])/38102400 + (7*M[f[5], f[7]])/3888000 + 
   (7*M[f[7], f[5]])/3888000 - (347*M[f[9], f[3]])/38102400, 
 csv[{5, 1, 4}, {8, 4, 6}] -> (-7693878311068743827*M[f[13]])/
    251960762979229278240000 + M[f[3], f[5], f[5]]/4200 + 
   M[f[5], f[3], f[5]]/4200 + M[f[5], f[5], f[3]]/6300, 
 csv[{5, 2, 0}, {8, 4, 6}] -> (19*M[f[3], f[7]])/22226400 + 
   (19*M[f[7], f[3]])/22226400, csv[{5, 2, 1}, {8, 4, 6}] -> 
  (-7704653*M[f[11]])/5198589849600 - M[f[3], f[3], f[5]]/529200 - 
   M[f[3], f[5], f[3]]/1058400 - M[f[5], f[3], f[3]]/1058400, 
 csv[{5, 2, 2}, {8, 4, 6}] -> M[f[3], f[9]]/285768 - M[f[5], f[7]]/486000 - 
   M[f[7], f[5]]/486000 + M[f[9], f[3]]/285768, 
 csv[{5, 2, 3}, {8, 4, 6}] -> (10109*M[f[13]])/158760000, 
 csv[{5, 2, 4}, {8, 4, 6}] -> (-143*M[f[3], f[11]])/870660 - 
   M[f[5], f[9]]/1134 - M[f[9], f[5]]/1134 - (143*M[f[11], f[3]])/870660, 
 csv[{6, 0, 0}, {8, 4, 6}] -> -1/6858432*M[f[9]], 
 csv[{6, 0, 1}, {8, 4, 6}] -> -1/17781120*M[f[3], f[7]] - 
   M[f[7], f[3]]/17781120, csv[{6, 0, 2}, {8, 4, 6}] -> 
  (-3153623*M[f[11]])/866431641600 + M[f[3], f[3], f[5]]/264600 + 
   M[f[3], f[5], f[3]]/529200 + M[f[5], f[3], f[3]]/529200, 
 csv[{6, 0, 3}, {8, 4, 6}] -> (-53*M[f[3], f[9]])/6350400 + 
   (17*M[f[5], f[7]])/648000 + (17*M[f[7], f[5]])/648000 - 
   (53*M[f[9], f[3]])/6350400, csv[{6, 0, 4}, {8, 4, 6}] -> 
  (10364725702352517463*M[f[13]])/41993460496538213040000 + 
   (2*M[f[3], f[3], f[7]])/2205 - M[f[3], f[5], f[5]]/700 + 
   M[f[3], f[7], f[3]]/2205 - M[f[5], f[3], f[5]]/700 - 
   M[f[5], f[5], f[3]]/1050 + M[f[7], f[3], f[3]]/2205, 
 csv[{6, 1, 0}, {8, 4, 6}] -> (-11*M[f[3], f[7]])/11113200 - 
   (11*M[f[7], f[3]])/11113200, csv[{6, 1, 1}, {8, 4, 6}] -> 
  (15156713*M[f[11]])/5198589849600 - M[f[3], f[3], f[5]]/176400 - 
   M[f[3], f[5], f[3]]/352800 - M[f[5], f[3], f[3]]/352800, 
 csv[{6, 1, 2}, {8, 4, 6}] -> M[f[3], f[9]]/47628 - M[f[5], f[7]]/81000 - 
   M[f[7], f[5]]/81000 + M[f[9], f[3]]/47628, csv[{6, 1, 3}, {8, 4, 6}] -> 
  (-667711847820943409*M[f[13]])/41993460496538213040000 - 
   M[f[3], f[3], f[7]]/4410 - M[f[3], f[7], f[3]]/8820 - 
   M[f[7], f[3], f[3]]/8820, csv[{6, 1, 4}, {8, 4, 6}] -> 
  (143*M[f[3], f[11]])/145110 + M[f[5], f[9]]/378 - M[f[7], f[7]]/180 + 
   M[f[9], f[5]]/378 + (143*M[f[11], f[3]])/145110, 
 csv[{6, 2, 0}, {8, 4, 6}] -> (3978623*M[f[11]])/1299647462400 + 
   M[f[3], f[3], f[5]]/44100 + M[f[3], f[5], f[3]]/88200 + 
   M[f[5], f[3], f[3]]/88200, csv[{6, 2, 1}, {8, 4, 6}] -> 
  -1/31752*M[f[3], f[9]] + M[f[5], f[7]]/54000 + M[f[7], f[5]]/54000 - 
   M[f[9], f[3]]/31752, csv[{6, 2, 2}, {8, 4, 6}] -> 
  (-817117202428866361*M[f[13]])/6998910082756368840000 + 
   M[f[3], f[3], f[7]]/6615 + M[f[3], f[7], f[3]]/13230 + 
   M[f[7], f[3], f[3]]/13230, csv[{6, 2, 3}, {8, 4, 6}] -> 
  (-143*M[f[3], f[11]])/580440 + M[f[7], f[7]]/360 - 
   (143*M[f[11], f[3]])/580440, csv[{6, 2, 4}, {8, 4, 6}] -> 
  (617032756219018419465340111*M[f[15]])/1095278277872098808289965923200 - 
   (2*M[f[3], f[5], f[7]])/105 - (2*M[f[3], f[7], f[5]])/105 - 
   (2*M[f[5], f[3], f[7]])/105 - (2*M[f[7], f[3], f[5]])/105, 
 csv[{0, 0, 0}, {8, 6, 4}] -> M[f[3]]/3292047360000, 
 csv[{0, 0, 1}, {8, 6, 4}] -> 0, csv[{0, 0, 2}, {8, 6, 4}] -> 
  M[f[5]]/45722880000, csv[{0, 1, 0}, {8, 6, 4}] -> 0, 
 csv[{0, 1, 1}, {8, 6, 4}] -> -1/91445760000*M[f[5]], 
 csv[{0, 1, 2}, {8, 6, 4}] -> M[f[3], f[3]]/2667168000, 
 csv[{0, 2, 0}, {8, 6, 4}] -> M[f[5]]/45722880000, 
 csv[{0, 2, 1}, {8, 6, 4}] -> -1/4000752000*M[f[3], f[3]], 
 csv[{0, 2, 2}, {8, 6, 4}] -> (223*M[f[7]])/96018048000, 
 csv[{0, 3, 0}, {8, 6, 4}] -> M[f[3], f[3]]/2667168000, 
 csv[{0, 3, 1}, {8, 6, 4}] -> (-137*M[f[7]])/128024064000, 
 csv[{0, 3, 2}, {8, 6, 4}] -> M[f[3], f[5]]/63504000 + 
   M[f[5], f[3]]/63504000, csv[{0, 4, 0}, {8, 6, 4}] -> 
  (-239*M[f[7]])/64012032000, csv[{0, 4, 1}, {8, 6, 4}] -> 
  -1/42336000*M[f[3], f[5]] - M[f[5], f[3]]/42336000, 
 csv[{0, 4, 2}, {8, 6, 4}] -> M[f[9]]/31104000, 
 csv[{1, 0, 0}, {8, 6, 4}] -> 0, csv[{1, 0, 1}, {8, 6, 4}] -> 
  M[f[5]]/548674560000, csv[{1, 0, 2}, {8, 6, 4}] -> 
  -1/8001504000*M[f[3], f[3]], csv[{1, 1, 0}, {8, 6, 4}] -> 
  -1/274337280000*M[f[5]], csv[{1, 1, 1}, {8, 6, 4}] -> 
  M[f[3], f[3]]/32006016000, csv[{1, 1, 2}, {8, 6, 4}] -> 
  (-151*M[f[7]])/256048128000, csv[{1, 2, 0}, {8, 6, 4}] -> 
  -1/48009024000*M[f[3], f[3]], csv[{1, 2, 1}, {8, 6, 4}] -> 
  -1/27433728000*M[f[7]], csv[{1, 2, 2}, {8, 6, 4}] -> 
  -1/381024000*M[f[3], f[5]] - M[f[5], f[3]]/381024000, 
 csv[{1, 3, 0}, {8, 6, 4}] -> (19*M[f[7]])/51209625600, 
 csv[{1, 3, 1}, {8, 6, 4}] -> M[f[3], f[5]]/254016000 + 
   M[f[5], f[3]]/254016000, csv[{1, 3, 2}, {8, 6, 4}] -> 0, 
 csv[{1, 4, 0}, {8, 6, 4}] -> M[f[3], f[5]]/127008000 + 
   M[f[5], f[3]]/127008000, csv[{1, 4, 1}, {8, 6, 4}] -> -1/62208000*M[f[9]], 
 csv[{1, 4, 2}, {8, 6, 4}] -> -1/38102400*M[f[3], f[7]] + 
   M[f[5], f[5]]/635040 - M[f[7], f[3]]/38102400, 
 csv[{2, 0, 0}, {8, 6, 4}] -> M[f[5]]/685843200000, 
 csv[{2, 0, 1}, {8, 6, 4}] -> 0, csv[{2, 0, 2}, {8, 6, 4}] -> 
  (103*M[f[7]])/320060160000, csv[{2, 1, 0}, {8, 6, 4}] -> 0, 
 csv[{2, 1, 1}, {8, 6, 4}] -> (23*M[f[7]])/213373440000, 
 csv[{2, 1, 2}, {8, 6, 4}] -> M[f[3], f[5]]/952560000 + 
   M[f[5], f[3]]/952560000, csv[{2, 2, 0}, {8, 6, 4}] -> 
  -1/30005640000*M[f[7]], csv[{2, 2, 1}, {8, 6, 4}] -> 
  -1/635040000*M[f[3], f[5]] - M[f[5], f[3]]/635040000, 
 csv[{2, 2, 2}, {8, 6, 4}] -> -1/466560000*M[f[9]], 
 csv[{2, 3, 0}, {8, 6, 4}] -> -1/317520000*M[f[3], f[5]] - 
   M[f[5], f[3]]/317520000, csv[{2, 3, 1}, {8, 6, 4}] -> M[f[9]]/311040000, 
 csv[{2, 3, 2}, {8, 6, 4}] -> (137*M[f[3], f[7]])/2667168000 - 
   M[f[5], f[5]]/1587600 + (137*M[f[7], f[3]])/2667168000, 
 csv[{2, 4, 0}, {8, 6, 4}] -> M[f[9]]/51840000, 
 csv[{2, 4, 1}, {8, 6, 4}] -> (-17*M[f[3], f[7]])/222264000 - 
   M[f[5], f[5]]/3175200 - (17*M[f[7], f[3]])/222264000, 
 csv[{2, 4, 2}, {8, 6, 4}] -> (3049651*M[f[11]])/2784958848000 + 
   M[f[3], f[3], f[5]]/661500 + M[f[3], f[5], f[3]]/441000 + 
   M[f[5], f[3], f[3]]/441000, csv[{3, 0, 0}, {8, 6, 4}] -> 0, 
 csv[{3, 0, 1}, {8, 6, 4}] -> (-23*M[f[7]])/142248960000, 
 csv[{3, 0, 2}, {8, 6, 4}] -> -1/1270080000*M[f[3], f[5]] - 
   M[f[5], f[3]]/1270080000, csv[{3, 1, 0}, {8, 6, 4}] -> 
  (-71*M[f[7]])/853493760000, csv[{3, 1, 1}, {8, 6, 4}] -> 
  M[f[3], f[5]]/846720000 + M[f[5], f[3]]/846720000, 
 csv[{3, 1, 2}, {8, 6, 4}] -> M[f[9]]/311040000, 
 csv[{3, 2, 0}, {8, 6, 4}] -> M[f[3], f[5]]/423360000 + 
   M[f[5], f[3]]/423360000, csv[{3, 2, 1}, {8, 6, 4}] -> 0, 
 csv[{3, 2, 2}, {8, 6, 4}] -> (-41*M[f[3], f[7]])/592704000 + 
   M[f[5], f[5]]/2116800 - (41*M[f[7], f[3]])/592704000, 
 csv[{3, 3, 0}, {8, 6, 4}] -> -1/103680000*M[f[9]], 
 csv[{3, 3, 1}, {8, 6, 4}] -> (19*M[f[3], f[7]])/711244800 + 
   M[f[5], f[5]]/4233600 + (19*M[f[7], f[3]])/711244800, 
 csv[{3, 3, 2}, {8, 6, 4}] -> (-130801*M[f[11]])/346572656640 - 
   M[f[3], f[3], f[5]]/882000 - M[f[3], f[5], f[3]]/588000 - 
   M[f[5], f[3], f[3]]/588000, csv[{3, 4, 0}, {8, 6, 4}] -> 
  (109*M[f[3], f[7]])/889056000 + (109*M[f[7], f[3]])/889056000, 
 csv[{3, 4, 1}, {8, 6, 4}] -> (-451*M[f[11]])/508032000, 
 csv[{3, 4, 2}, {8, 6, 4}] -> M[f[3], f[9]]/216000 + M[f[5], f[7]]/756000 + 
   M[f[7], f[5]]/756000 + M[f[9], f[3]]/216000, 
 csv[{4, 0, 0}, {8, 6, 4}] -> M[f[7]]/3048192000, 
 csv[{4, 0, 1}, {8, 6, 4}] -> -1/635040000*M[f[3], f[5]] - 
   M[f[5], f[3]]/635040000, csv[{4, 0, 2}, {8, 6, 4}] -> 
  -1/155520000*M[f[9]], csv[{4, 1, 0}, {8, 6, 4}] -> 
  -1/317520000*M[f[3], f[5]] - M[f[5], f[3]]/317520000, 
 csv[{4, 1, 1}, {8, 6, 4}] -> -1/311040000*M[f[9]], 
 csv[{4, 1, 2}, {8, 6, 4}] -> (71*M[f[3], f[7]])/533433600 - 
   M[f[5], f[5]]/1587600 + (71*M[f[7], f[3]])/533433600, 
 csv[{4, 2, 0}, {8, 6, 4}] -> M[f[9]]/155520000, 
 csv[{4, 2, 1}, {8, 6, 4}] -> M[f[3], f[7]]/190512000 - 
   M[f[5], f[5]]/3175200 + M[f[7], f[3]]/190512000, 
 csv[{4, 2, 2}, {8, 6, 4}] -> (96613*M[f[11]])/38989423872000 + 
   M[f[3], f[3], f[5]]/793800 + (17*M[f[3], f[5], f[3]])/7938000 + 
   (17*M[f[5], f[3], f[3]])/7938000, csv[{4, 3, 0}, {8, 6, 4}] -> 
  (-109*M[f[3], f[7]])/889056000 - (109*M[f[7], f[3]])/889056000, 
 csv[{4, 3, 1}, {8, 6, 4}] -> (19523537*M[f[11]])/25992949248000 + 
   M[f[3], f[3], f[5]]/2646000 + M[f[3], f[5], f[3]]/5292000 + 
   M[f[5], f[3], f[3]]/5292000, csv[{4, 3, 2}, {8, 6, 4}] -> 
  -1/216000*M[f[3], f[9]] - M[f[5], f[7]]/567000 - M[f[7], f[5]]/567000 - 
   M[f[9], f[3]]/216000, csv[{4, 4, 0}, {8, 6, 4}] -> 
  (394603*M[f[11]])/722026368000 - M[f[3], f[3], f[5]]/661500 - 
   M[f[3], f[5], f[3]]/1323000 - M[f[5], f[3], f[3]]/1323000, 
 csv[{4, 4, 1}, {8, 6, 4}] -> M[f[5], f[7]]/1134000 + M[f[7], f[5]]/1134000, 
 csv[{4, 4, 2}, {8, 6, 4}] -> (-209*M[f[13]])/4200000 - 
   varpi[{4, 2}, {4, 14}]/78586200000, csv[{5, 0, 0}, {8, 6, 4}] -> 
  M[f[3], f[5]]/127008000 + M[f[5], f[3]]/127008000, 
 csv[{5, 0, 1}, {8, 6, 4}] -> M[f[9]]/62208000, 
 csv[{5, 0, 2}, {8, 6, 4}] -> (-29*M[f[3], f[7]])/66679200 + 
   M[f[5], f[5]]/635040 - (29*M[f[7], f[3]])/66679200, 
 csv[{5, 1, 0}, {8, 6, 4}] -> 0, csv[{5, 1, 1}, {8, 6, 4}] -> 
  (-41*M[f[3], f[7]])/355622400 + M[f[5], f[5]]/1270080 - 
   (41*M[f[7], f[3]])/355622400, csv[{5, 1, 2}, {8, 6, 4}] -> 
  (63618973*M[f[11]])/77978847744000 - M[f[3], f[3], f[5]]/529200 - 
   M[f[3], f[5], f[3]]/211680 - M[f[5], f[3], f[3]]/211680, 
 csv[{5, 2, 0}, {8, 6, 4}] -> (109*M[f[3], f[7]])/533433600 + 
   (109*M[f[7], f[3]])/533433600, csv[{5, 2, 1}, {8, 6, 4}] -> 
  (-1526239*M[f[11]])/1856639232000 - M[f[3], f[3], f[5]]/793800 - 
   M[f[3], f[5], f[3]]/1587600 - M[f[5], f[3], f[3]]/1587600, 
 csv[{5, 2, 2}, {8, 6, 4}] -> (241*M[f[3], f[9]])/57153600 + 
   M[f[5], f[7]]/226800 + M[f[7], f[5]]/226800 + 
   (241*M[f[9], f[3]])/57153600, csv[{5, 3, 0}, {8, 6, 4}] -> 
  (-33515647*M[f[11]])/25992949248000 + M[f[3], f[3], f[5]]/529200 + 
   M[f[3], f[5], f[3]]/1058400 + M[f[5], f[3], f[3]]/1058400, 
 csv[{5, 3, 1}, {8, 6, 4}] -> M[f[3], f[9]]/190512 - M[f[5], f[7]]/453600 - 
   M[f[7], f[5]]/453600 + M[f[9], f[3]]/190512, 
 csv[{5, 3, 2}, {8, 6, 4}] -> (-62851*M[f[13]])/793800000 - 
   varpi[{4, 2}, {4, 14}]/78586200000, csv[{5, 4, 0}, {8, 6, 4}] -> 
  -1/47628*M[f[3], f[9]] + M[f[5], f[7]]/226800 + M[f[7], f[5]]/226800 - 
   M[f[9], f[3]]/47628, csv[{5, 4, 1}, {8, 6, 4}] -> 
  (448909*M[f[13]])/1587600000 + varpi[{4, 2}, {4, 14}]/17463600000, 
 csv[{5, 4, 2}, {8, 6, 4}] -> (-13837*M[f[3], f[11]])/26119800 - 
   (13837*M[f[11], f[3]])/26119800, csv[{6, 0, 0}, {8, 6, 4}] -> 
  -1/10368000*M[f[9]], csv[{6, 0, 1}, {8, 6, 4}] -> 
  (29*M[f[3], f[7]])/22226400 - M[f[5], f[5]]/211680 + 
   (29*M[f[7], f[3]])/22226400, csv[{6, 0, 2}, {8, 6, 4}] -> 
  (-19611713*M[f[11]])/3249118656000 + M[f[3], f[5], f[3]]/44100 + 
   M[f[5], f[3], f[3]]/44100, csv[{6, 1, 0}, {8, 6, 4}] -> 
  (-109*M[f[3], f[7]])/177811200 - (109*M[f[7], f[3]])/177811200, 
 csv[{6, 1, 1}, {8, 6, 4}] -> (14827879*M[f[11]])/25992949248000 + 
   M[f[3], f[3], f[5]]/176400 + M[f[3], f[5], f[3]]/352800 + 
   M[f[5], f[3], f[3]]/352800, csv[{6, 1, 2}, {8, 6, 4}] -> 
  (53*M[f[3], f[9]])/6350400 - M[f[5], f[7]]/37800 - M[f[7], f[5]]/37800 + 
   (53*M[f[9], f[3]])/6350400, csv[{6, 2, 0}, {8, 6, 4}] -> 
  (49274159*M[f[11]])/12996474624000 - M[f[3], f[3], f[5]]/264600 - 
   M[f[3], f[5], f[3]]/529200 - M[f[5], f[3], f[3]]/529200, 
 csv[{6, 2, 1}, {8, 6, 4}] -> -1/47628*M[f[3], f[9]] + M[f[5], f[7]]/75600 + 
   M[f[7], f[5]]/75600 - M[f[9], f[3]]/47628, csv[{6, 2, 2}, {8, 6, 4}] -> 
  (4005056889112070893*M[f[13]])/39368869215504574725000 - 
   M[f[3], f[3], f[7]]/6615 - M[f[3], f[7], f[3]]/13230 - 
   M[f[7], f[3], f[3]]/13230 - varpi[{4, 2}, {4, 14}]/78586200000, 
 csv[{6, 3, 0}, {8, 6, 4}] -> M[f[3], f[9]]/31752 - M[f[5], f[7]]/37800 - 
   M[f[7], f[5]]/37800 + M[f[9], f[3]]/31752, csv[{6, 3, 1}, {8, 6, 4}] -> 
  (8916762104057415859*M[f[13]])/104983651241345532600000 + 
   M[f[3], f[3], f[7]]/4410 + M[f[3], f[7], f[3]]/8820 + 
   M[f[7], f[3], f[3]]/8820 + varpi[{4, 2}, {4, 14}]/17463600000, 
 csv[{6, 3, 2}, {8, 6, 4}] -> (9421*M[f[3], f[11]])/8706600 - 
   M[f[7], f[7]]/360 + (9421*M[f[11], f[3]])/8706600, 
 csv[{6, 4, 0}, {8, 6, 4}] -> (-14251853591845691771*M[f[13]])/
    6998910082756368840000 - (2*M[f[3], f[3], f[7]])/2205 - 
   M[f[3], f[7], f[3]]/2205 - M[f[7], f[3], f[3]]/2205 - 
   varpi[{4, 2}, {4, 14}]/1746360000, csv[{6, 4, 1}, {8, 6, 4}] -> 
  (-143*M[f[3], f[11]])/248760 + M[f[7], f[7]]/180 - 
   (143*M[f[11], f[3]])/248760, csv[{6, 4, 2}, {8, 6, 4}] -> 
  (-13414027427929676546018662179942323*M[f[15]])/
    4625116772281012801006683879024000 - (2*M[f[3], f[5], f[7]])/105 - 
   (2*M[f[5], f[3], f[7]])/105 - (2*M[f[5], f[7], f[3]])/105 - 
   (2*M[f[7], f[5], f[3]])/105 - (192*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    266035 + (192*M[f[3], f[3], f[3], f[3], f[3]])/53207 - 
   varpi[{2, 2}, {4, 14}]/1746360000, csv[{0, 0, 0}, {6, 4, 8}] -> 
  -1/1920360960000*M[f[3]], csv[{0, 0, 1}, {6, 4, 8}] -> 0, 
 csv[{0, 0, 2}, {6, 4, 8}] -> -1/2351462400000*M[f[5]], 
 csv[{0, 0, 3}, {6, 4, 8}] -> 0, csv[{0, 0, 4}, {6, 4, 8}] -> 
  (17*M[f[7]])/45722880000, csv[{0, 0, 5}, {6, 4, 8}] -> 
  M[f[3], f[5]]/76204800 + M[f[5], f[3]]/76204800, 
 csv[{0, 0, 6}, {6, 4, 8}] -> -1/6858432*M[f[9]], 
 csv[{0, 1, 0}, {6, 4, 8}] -> 0, csv[{0, 1, 1}, {6, 4, 8}] -> 
  -1/671846400000*M[f[5]], csv[{0, 1, 2}, {6, 4, 8}] -> 0, 
 csv[{0, 1, 3}, {6, 4, 8}] -> (-73*M[f[7]])/1280240640000, 
 csv[{0, 1, 4}, {6, 4, 8}] -> -1/190512000*M[f[3], f[5]] - 
   M[f[5], f[3]]/190512000, csv[{0, 1, 5}, {6, 4, 8}] -> -1/20575296*M[f[9]], 
 csv[{0, 1, 6}, {6, 4, 8}] -> -1/444528*M[f[3], f[7]] - M[f[7], f[3]]/444528, 
 csv[{0, 2, 0}, {6, 4, 8}] -> (-17*M[f[5]])/783820800000, 
 csv[{0, 2, 1}, {6, 4, 8}] -> M[f[3], f[3]]/8001504000, 
 csv[{0, 2, 2}, {6, 4, 8}] -> (-47*M[f[7]])/320060160000, 
 csv[{0, 2, 3}, {6, 4, 8}] -> M[f[3], f[5]]/254016000 + 
   M[f[5], f[3]]/254016000, csv[{0, 2, 4}, {6, 4, 8}] -> M[f[9]]/20575296, 
 csv[{0, 2, 5}, {6, 4, 8}] -> (19*M[f[3], f[7]])/22226400 + 
   (19*M[f[7], f[3]])/22226400, csv[{0, 2, 6}, {6, 4, 8}] -> 
  (3978623*M[f[11]])/1299647462400 + M[f[3], f[3], f[5]]/44100 + 
   M[f[3], f[5], f[3]]/88200 + M[f[5], f[3], f[3]]/88200, 
 csv[{1, 0, 0}, {6, 4, 8}] -> 0, csv[{1, 0, 1}, {6, 4, 8}] -> 
  M[f[5]]/587865600000, csv[{1, 0, 2}, {6, 4, 8}] -> 0, 
 csv[{1, 0, 3}, {6, 4, 8}] -> (-319*M[f[7]])/2560481280000, 
 csv[{1, 0, 4}, {6, 4, 8}] -> -1/381024000*M[f[3], f[5]] - 
   M[f[5], f[3]]/381024000, csv[{1, 0, 5}, {6, 4, 8}] -> M[f[9]]/41150592, 
 csv[{1, 0, 6}, {6, 4, 8}] -> (23*M[f[3], f[7]])/88905600 + 
   (23*M[f[7], f[3]])/88905600, csv[{1, 1, 0}, {6, 4, 8}] -> 
  M[f[5]]/97977600000, csv[{1, 1, 1}, {6, 4, 8}] -> 
  -1/32006016000*M[f[3], f[3]], csv[{1, 1, 2}, {6, 4, 8}] -> 
  (-13*M[f[7]])/640120320000, csv[{1, 1, 3}, {6, 4, 8}] -> 
  M[f[3], f[5]]/508032000 + M[f[5], f[3]]/508032000, 
 csv[{1, 1, 4}, {6, 4, 8}] -> M[f[9]]/205752960, 
 csv[{1, 1, 5}, {6, 4, 8}] -> (31*M[f[3], f[7]])/177811200 + 
   (31*M[f[7], f[3]])/177811200, csv[{1, 1, 6}, {6, 4, 8}] -> 
  (15156713*M[f[11]])/5198589849600 - M[f[3], f[3], f[5]]/176400 - 
   M[f[3], f[5], f[3]]/352800 - M[f[5], f[3], f[3]]/352800, 
 csv[{1, 2, 0}, {6, 4, 8}] -> -1/2667168000*M[f[3], f[3]], 
 csv[{1, 2, 1}, {6, 4, 8}] -> (41*M[f[7]])/85349376000, 
 csv[{1, 2, 2}, {6, 4, 8}] -> -1/381024000*M[f[3], f[5]] - 
   M[f[5], f[3]]/381024000, csv[{1, 2, 3}, {6, 4, 8}] -> -1/68584320*M[f[9]], 
 csv[{1, 2, 4}, {6, 4, 8}] -> (-107*M[f[3], f[7]])/444528000 - 
   (107*M[f[7], f[3]])/444528000, csv[{1, 2, 5}, {6, 4, 8}] -> 
  (-7704653*M[f[11]])/5198589849600 - M[f[3], f[3], f[5]]/529200 - 
   M[f[3], f[5], f[3]]/1058400 - M[f[5], f[3], f[3]]/1058400, 
 csv[{1, 2, 6}, {6, 4, 8}] -> -1/31752*M[f[3], f[9]] + M[f[5], f[7]]/189000 + 
   M[f[7], f[5]]/189000 - M[f[9], f[3]]/31752, 
 csv[{2, 0, 0}, {6, 4, 8}] -> -1/65318400000*M[f[5]], 
 csv[{2, 0, 1}, {6, 4, 8}] -> M[f[3], f[3]]/48009024000, 
 csv[{2, 0, 2}, {6, 4, 8}] -> (43*M[f[7]])/240045120000, 
 csv[{2, 0, 3}, {6, 4, 8}] -> M[f[3], f[5]]/762048000 + 
   M[f[5], f[3]]/762048000, csv[{2, 0, 4}, {6, 4, 8}] -> 
  -1/102876480*M[f[9]], csv[{2, 0, 5}, {6, 4, 8}] -> 
  M[f[3], f[7]]/53343360 + M[f[7], f[3]]/53343360, 
 csv[{2, 0, 6}, {6, 4, 8}] -> (-3153623*M[f[11]])/866431641600 + 
   M[f[3], f[3], f[5]]/264600 + M[f[3], f[5], f[3]]/529200 + 
   M[f[5], f[3], f[3]]/529200, csv[{2, 1, 0}, {6, 4, 8}] -> 
  M[f[3], f[3]]/4000752000, csv[{2, 1, 1}, {6, 4, 8}] -> 
  -1/27433728000*M[f[7]], csv[{2, 1, 2}, {6, 4, 8}] -> 
  -1/571536000*M[f[3], f[5]] - M[f[5], f[3]]/571536000, 
 csv[{2, 1, 3}, {6, 4, 8}] -> 0, csv[{2, 1, 4}, {6, 4, 8}] -> 
  -1/13608000*M[f[3], f[7]] - M[f[7], f[3]]/13608000, 
 csv[{2, 1, 5}, {6, 4, 8}] -> (-203423*M[f[11]])/556991769600 + 
   M[f[3], f[3], f[5]]/793800 + M[f[3], f[5], f[3]]/1587600 + 
   M[f[5], f[3], f[3]]/1587600, csv[{2, 1, 6}, {6, 4, 8}] -> 
  M[f[3], f[9]]/47628 + M[f[5], f[7]]/1134000 + M[f[7], f[5]]/1134000 + 
   M[f[9], f[3]]/47628, csv[{2, 2, 0}, {6, 4, 8}] -> 
  (-209*M[f[7]])/96018048000, csv[{2, 2, 1}, {6, 4, 8}] -> 
  M[f[3], f[5]]/228614400 + M[f[5], f[3]]/228614400, 
 csv[{2, 2, 2}, {6, 4, 8}] -> M[f[9]]/102876480, 
 csv[{2, 2, 3}, {6, 4, 8}] -> (419*M[f[3], f[7]])/2667168000 + 
   (419*M[f[7], f[3]])/2667168000, csv[{2, 2, 4}, {6, 4, 8}] -> 
  (28809803*M[f[11]])/38989423872000 + M[f[3], f[3], f[5]]/3969000 + 
   M[f[3], f[5], f[3]]/7938000 + M[f[5], f[3], f[3]]/7938000, 
 csv[{2, 2, 5}, {6, 4, 8}] -> M[f[3], f[9]]/285768 - M[f[5], f[7]]/486000 - 
   M[f[7], f[5]]/486000 + M[f[9], f[3]]/285768, 
 csv[{2, 2, 6}, {6, 4, 8}] -> (-817117202428866361*M[f[13]])/
    6998910082756368840000 - M[f[3], f[3], f[7]]/6615 - 
   M[f[3], f[7], f[3]]/4410 - M[f[7], f[3], f[3]]/4410, 
 csv[{3, 0, 0}, {6, 4, 8}] -> -1/2667168000*M[f[3], f[3]], 
 csv[{3, 0, 1}, {6, 4, 8}] -> (-151*M[f[7]])/256048128000, 
 csv[{3, 0, 2}, {6, 4, 8}] -> -1/762048000*M[f[3], f[5]] - 
   M[f[5], f[3]]/762048000, csv[{3, 0, 3}, {6, 4, 8}] -> M[f[9]]/137168640, 
 csv[{3, 0, 4}, {6, 4, 8}] -> -1/88905600*M[f[3], f[7]] - 
   M[f[7], f[3]]/88905600, csv[{3, 0, 5}, {6, 4, 8}] -> 
  (3153623*M[f[11]])/1732863283200 - M[f[3], f[3], f[5]]/529200 - 
   M[f[3], f[5], f[3]]/1058400 - M[f[5], f[3], f[3]]/1058400, 
 csv[{3, 0, 6}, {6, 4, 8}] -> (-53*M[f[3], f[9]])/6350400 - 
   (61*M[f[5], f[7]])/4536000 - (61*M[f[7], f[5]])/4536000 - 
   (53*M[f[9], f[3]])/6350400, csv[{3, 1, 0}, {6, 4, 8}] -> 
  (151*M[f[7]])/128024064000, csv[{3, 1, 1}, {6, 4, 8}] -> 
  M[f[3], f[5]]/304819200 + M[f[5], f[3]]/304819200, 
 csv[{3, 1, 2}, {6, 4, 8}] -> -1/411505920*M[f[9]], 
 csv[{3, 1, 3}, {6, 4, 8}] -> (103*M[f[3], f[7]])/1778112000 + 
   (103*M[f[7], f[3]])/1778112000, csv[{3, 1, 4}, {6, 4, 8}] -> 
  (-150601*M[f[11]])/1039717969920 - M[f[3], f[3], f[5]]/2646000 - 
   M[f[3], f[5], f[3]]/5292000 - M[f[5], f[3], f[3]]/5292000, 
 csv[{3, 1, 5}, {6, 4, 8}] -> (-347*M[f[3], f[9]])/38102400 + 
   (7*M[f[5], f[7]])/3888000 + (7*M[f[7], f[5]])/3888000 - 
   (347*M[f[9], f[3]])/38102400, csv[{3, 1, 6}, {6, 4, 8}] -> 
  (-667711847820943409*M[f[13]])/41993460496538213040000 + 
   M[f[3], f[3], f[7]]/4410 + M[f[3], f[7], f[3]]/2940 + 
   M[f[7], f[3], f[3]]/2940, csv[{3, 2, 0}, {6, 4, 8}] -> 
  -1/50803200*M[f[3], f[5]] - M[f[5], f[3]]/50803200, 
 csv[{3, 2, 1}, {6, 4, 8}] -> -1/82301184*M[f[9]], 
 csv[{3, 2, 2}, {6, 4, 8}] -> (-29*M[f[3], f[7]])/148176000 - 
   (29*M[f[7], f[3]])/148176000, csv[{3, 2, 3}, {6, 4, 8}] -> 
  (-979*M[f[11]])/2032128000, csv[{3, 2, 4}, {6, 4, 8}] -> 
  M[f[3], f[9]]/648000 + M[f[5], f[7]]/1944000 + M[f[7], f[5]]/1944000 + 
   M[f[9], f[3]]/648000, csv[{3, 2, 5}, {6, 4, 8}] -> 
  (10109*M[f[13]])/158760000, csv[{3, 2, 6}, {6, 4, 8}] -> 
  (-143*M[f[3], f[11]])/580440 - M[f[7], f[7]]/360 - 
   (143*M[f[11], f[3]])/580440, csv[{4, 0, 0}, {6, 4, 8}] -> 
  (59*M[f[7]])/12802406400, csv[{4, 0, 1}, {6, 4, 8}] -> 
  M[f[3], f[5]]/381024000 + M[f[5], f[3]]/381024000, 
 csv[{4, 0, 2}, {6, 4, 8}] -> -1/102876480*M[f[9]], 
 csv[{4, 0, 3}, {6, 4, 8}] -> M[f[3], f[7]]/88905600 + 
   M[f[7], f[3]]/88905600, csv[{4, 0, 4}, {6, 4, 8}] -> 
  (-3153623*M[f[11]])/2166079104000 + M[f[3], f[3], f[5]]/661500 + 
   M[f[3], f[5], f[3]]/1323000 + M[f[5], f[3], f[3]]/1323000, 
 csv[{4, 0, 5}, {6, 4, 8}] -> (53*M[f[3], f[9]])/9525600 + 
   (61*M[f[5], f[7]])/6804000 + (61*M[f[7], f[5]])/6804000 + 
   (53*M[f[9], f[3]])/9525600, csv[{4, 0, 6}, {6, 4, 8}] -> 
  (10364725702352517463*M[f[13]])/41993460496538213040000 - 
   (2*M[f[3], f[3], f[7]])/2205 + M[f[3], f[5], f[5]]/2100 - 
   M[f[3], f[7], f[3]]/735 + M[f[5], f[3], f[5]]/2100 + 
   M[f[5], f[5], f[3]]/1050 - M[f[7], f[3], f[3]]/735, 
 csv[{4, 1, 0}, {6, 4, 8}] -> -1/63504000*M[f[3], f[5]] - 
   M[f[5], f[3]]/63504000, csv[{4, 1, 1}, {6, 4, 8}] -> M[f[9]]/102876480, 
 csv[{4, 1, 2}, {6, 4, 8}] -> -1/12348000*M[f[3], f[7]] - 
   M[f[7], f[3]]/12348000, csv[{4, 1, 3}, {6, 4, 8}] -> 
  (517*M[f[11]])/1016064000, csv[{4, 1, 4}, {6, 4, 8}] -> 
  M[f[3], f[9]]/162000 - (11*M[f[5], f[7]])/3402000 - 
   (11*M[f[7], f[5]])/3402000 + M[f[9], f[3]]/162000, 
 csv[{4, 1, 5}, {6, 4, 8}] -> (-7693878311068743827*M[f[13]])/
    251960762979229278240000 - M[f[3], f[5], f[5]]/12600 - 
   M[f[5], f[3], f[5]]/12600 - M[f[5], f[5], f[3]]/6300, 
 csv[{4, 1, 6}, {6, 4, 8}] -> (143*M[f[3], f[11]])/145110 - 
   M[f[5], f[9]]/378 + M[f[7], f[7]]/180 - M[f[9], f[5]]/378 + 
   (143*M[f[11], f[3]])/145110, csv[{4, 2, 0}, {6, 4, 8}] -> 
  M[f[9]]/34292160, csv[{4, 2, 1}, {6, 4, 8}] -> 
  M[f[3], f[7]]/2116800 + M[f[7], f[3]]/2116800, 
 csv[{4, 2, 2}, {6, 4, 8}] -> (11*M[f[11]])/36288000, 
 csv[{4, 2, 3}, {6, 4, 8}] -> -1/216000*M[f[3], f[9]] + 
   M[f[5], f[7]]/907200 + M[f[7], f[5]]/907200 - M[f[9], f[3]]/216000, 
 csv[{4, 2, 4}, {6, 4, 8}] -> (-33188011384563563*M[f[13]])/
    857009397888534960000 + M[f[3], f[5], f[5]]/31500 + 
   M[f[5], f[3], f[5]]/31500 + M[f[5], f[5], f[3]]/15750, 
 csv[{4, 2, 5}, {6, 4, 8}] -> (-143*M[f[3], f[11]])/870660 + 
   M[f[5], f[9]]/1134 + M[f[9], f[5]]/1134 - (143*M[f[11], f[3]])/870660, 
 csv[{4, 2, 6}, {6, 4, 8}] -> (617032756219018419465340111*M[f[15]])/
    1095278277872098808289965923200 - (2*M[f[3], f[5], f[7]])/105 - 
   (2*M[f[3], f[7], f[5]])/105 - (2*M[f[5], f[3], f[7]])/105 - 
   (2*M[f[7], f[3], f[5]])/105, csv[{0, 0, 0}, {6, 8, 4}] -> 
  M[f[3]]/4608866304000, csv[{0, 0, 1}, {6, 8, 4}] -> 0, 
 csv[{0, 0, 2}, {6, 8, 4}] -> -1/5486745600000*M[f[5]], 
 csv[{0, 1, 0}, {6, 8, 4}] -> 0, csv[{0, 1, 1}, {6, 8, 4}] -> 
  (-11*M[f[5]])/32920473600000, csv[{0, 1, 2}, {6, 8, 4}] -> 0, 
 csv[{0, 2, 0}, {6, 8, 4}] -> (-17*M[f[5]])/16460236800000, 
 csv[{0, 2, 1}, {6, 8, 4}] -> 0, csv[{0, 2, 2}, {6, 8, 4}] -> 
  -1/5715360000*M[f[7]], csv[{0, 3, 0}, {6, 8, 4}] -> 0, 
 csv[{0, 3, 1}, {6, 8, 4}] -> M[f[7]]/4572288000, 
 csv[{0, 3, 2}, {6, 8, 4}] -> -1/317520000*M[f[3], f[5]] - 
   M[f[5], f[3]]/317520000, csv[{0, 4, 0}, {6, 8, 4}] -> 
  -1/1428840000*M[f[7]], csv[{0, 4, 1}, {6, 8, 4}] -> 
  (13*M[f[3], f[5]])/1905120000 + (13*M[f[5], f[3]])/1905120000, 
 csv[{0, 4, 2}, {6, 8, 4}] -> (-8677*M[f[9]])/205752960000, 
 csv[{0, 5, 0}, {6, 8, 4}] -> -1/47628000*M[f[3], f[5]] - 
   M[f[5], f[3]]/47628000, csv[{0, 5, 1}, {6, 8, 4}] -> 
  (2677*M[f[9]])/82301184000, csv[{0, 5, 2}, {6, 8, 4}] -> 
  -1/2381400*M[f[3], f[7]] - M[f[5], f[5]]/635040 - M[f[7], f[3]]/2381400, 
 csv[{0, 6, 0}, {6, 8, 4}] -> (3323*M[f[9]])/13716864000, 
 csv[{0, 6, 1}, {6, 8, 4}] -> -1/3175200*M[f[3], f[7]] + 
   M[f[5], f[5]]/211680 - M[f[7], f[3]]/3175200, 
 csv[{0, 6, 2}, {6, 8, 4}] -> (920491*M[f[11]])/309439872000 - 
   M[f[3], f[3], f[5]]/44100 - M[f[3], f[5], f[3]]/29400 - 
   M[f[5], f[3], f[3]]/29400, csv[{1, 0, 0}, {6, 8, 4}] -> 0, 
 csv[{1, 0, 1}, {6, 8, 4}] -> M[f[5]]/1371686400000, 
 csv[{1, 0, 2}, {6, 8, 4}] -> 0, csv[{1, 1, 0}, {6, 8, 4}] -> 
  M[f[5]]/514382400000, csv[{1, 1, 1}, {6, 8, 4}] -> 0, 
 csv[{1, 1, 2}, {6, 8, 4}] -> M[f[7]]/9144576000, 
 csv[{1, 2, 0}, {6, 8, 4}] -> 0, csv[{1, 2, 1}, {6, 8, 4}] -> 
  -1/11430720000*M[f[7]], csv[{1, 2, 2}, {6, 8, 4}] -> 
  M[f[3], f[5]]/635040000 + M[f[5], f[3]]/635040000, 
 csv[{1, 3, 0}, {6, 8, 4}] -> (19*M[f[7]])/91445760000, 
 csv[{1, 3, 1}, {6, 8, 4}] -> -1/317520000*M[f[3], f[5]] - 
   M[f[5], f[3]]/317520000, csv[{1, 3, 2}, {6, 8, 4}] -> 
  (1559*M[f[9]])/137168640000, csv[{1, 4, 0}, {6, 8, 4}] -> 
  (11*M[f[3], f[5]])/1905120000 + (11*M[f[5], f[3]])/1905120000, 
 csv[{1, 4, 1}, {6, 8, 4}] -> (-677*M[f[9]])/411505920000, 
 csv[{1, 4, 2}, {6, 8, 4}] -> (41*M[f[3], f[7]])/381024000 + 
   M[f[5], f[5]]/1587600 + (41*M[f[7], f[3]])/381024000, 
 csv[{1, 5, 0}, {6, 8, 4}] -> -1/41150592*M[f[9]], 
 csv[{1, 5, 1}, {6, 8, 4}] -> -1/16934400*M[f[3], f[7]] - 
   M[f[5], f[5]]/1270080 - M[f[7], f[3]]/16934400, 
 csv[{1, 5, 2}, {6, 8, 4}] -> (3710773*M[f[11]])/5569917696000 + 
   M[f[3], f[3], f[5]]/264600 + M[f[3], f[5], f[3]]/176400 + 
   M[f[5], f[3], f[3]]/176400, csv[{1, 6, 0}, {6, 8, 4}] -> 
  (17*M[f[3], f[7]])/25401600 + (17*M[f[7], f[3]])/25401600, 
 csv[{1, 6, 1}, {6, 8, 4}] -> (-253*M[f[11]])/72576000, 
 csv[{1, 6, 2}, {6, 8, 4}] -> M[f[3], f[9]]/43200 + M[f[5], f[7]]/126000 + 
   M[f[7], f[5]]/126000 + M[f[9], f[3]]/43200, 
 csv[{2, 0, 0}, {6, 8, 4}] -> -1/152409600000*M[f[5]], 
 csv[{2, 0, 1}, {6, 8, 4}] -> 0, csv[{2, 0, 2}, {6, 8, 4}] -> 
  -1/6858432000*M[f[7]], csv[{2, 1, 0}, {6, 8, 4}] -> 0, 
 csv[{2, 1, 1}, {6, 8, 4}] -> M[f[7]]/13716864000, 
 csv[{2, 1, 2}, {6, 8, 4}] -> -1/571536000*M[f[3], f[5]] - 
   M[f[5], f[3]]/571536000, csv[{2, 2, 0}, {6, 8, 4}] -> 
  -1/6858432000*M[f[7]], csv[{2, 2, 1}, {6, 8, 4}] -> 
  (19*M[f[3], f[5]])/5715360000 + (19*M[f[5], f[3]])/5715360000, 
 csv[{2, 2, 2}, {6, 8, 4}] -> (-1559*M[f[9]])/205752960000, 
 csv[{2, 3, 0}, {6, 8, 4}] -> -1/272160000*M[f[3], f[5]] - 
   M[f[5], f[3]]/272160000, csv[{2, 3, 1}, {6, 8, 4}] -> 0, 
 csv[{2, 3, 2}, {6, 8, 4}] -> (-67*M[f[3], f[7]])/762048000 - 
   M[f[5], f[5]]/2116800 - (67*M[f[7], f[3]])/762048000, 
 csv[{2, 4, 0}, {6, 8, 4}] -> (677*M[f[9]])/205752960000, 
 csv[{2, 4, 1}, {6, 8, 4}] -> (13*M[f[3], f[7]])/190512000 + 
   M[f[5], f[5]]/3175200 + (13*M[f[7], f[3]])/190512000, 
 csv[{2, 4, 2}, {6, 8, 4}] -> (-9559*M[f[11]])/12893328000 - 
   M[f[3], f[3], f[5]]/661500 - M[f[3], f[5], f[3]]/441000 - 
   M[f[5], f[3], f[3]]/441000, csv[{2, 5, 0}, {6, 8, 4}] -> 
  (-17*M[f[3], f[7]])/76204800 - (17*M[f[7], f[3]])/76204800, 
 csv[{2, 5, 1}, {6, 8, 4}] -> (517*M[f[11]])/435456000, 
 csv[{2, 5, 2}, {6, 8, 4}] -> -1/129600*M[f[3], f[9]] - 
   M[f[5], f[7]]/425250 - M[f[7], f[5]]/425250 - M[f[9], f[3]]/129600, 
 csv[{2, 6, 0}, {6, 8, 4}] -> (-11*M[f[11]])/72576000, 
 csv[{2, 6, 1}, {6, 8, 4}] -> -1/1134000*M[f[5], f[7]] - 
   M[f[7], f[5]]/1134000, csv[{2, 6, 2}, {6, 8, 4}] -> 
  (1703*M[f[13]])/113400000 + varpi[{4, 2}, {4, 14}]/78586200000, 
 csv[{3, 0, 0}, {6, 8, 4}] -> 0, csv[{3, 0, 1}, {6, 8, 4}] -> 
  -1/9144576000*M[f[7]], csv[{3, 0, 2}, {6, 8, 4}] -> 
  M[f[3], f[5]]/254016000 + M[f[5], f[3]]/254016000, 
 csv[{3, 1, 0}, {6, 8, 4}] -> M[f[7]]/4572288000, 
 csv[{3, 1, 1}, {6, 8, 4}] -> (-11*M[f[3], f[5]])/1524096000 - 
   (11*M[f[5], f[3]])/1524096000, csv[{3, 1, 2}, {6, 8, 4}] -> 
  M[f[9]]/82301184, csv[{3, 2, 0}, {6, 8, 4}] -> 
  (17*M[f[3], f[5]])/3810240000 + (17*M[f[5], f[3]])/3810240000, 
 csv[{3, 2, 1}, {6, 8, 4}] -> (-323*M[f[9]])/411505920000, 
 csv[{3, 2, 2}, {6, 8, 4}] -> (11*M[f[3], f[7]])/76204800 + 
   M[f[5], f[5]]/1587600 + (11*M[f[7], f[3]])/76204800, 
 csv[{3, 3, 0}, {6, 8, 4}] -> (323*M[f[9]])/137168640000, 
 csv[{3, 3, 1}, {6, 8, 4}] -> (-43*M[f[3], f[7]])/508032000 - 
   M[f[5], f[5]]/4233600 - (43*M[f[7], f[3]])/508032000, 
 csv[{3, 3, 2}, {6, 8, 4}] -> (199397*M[f[11]])/232079904000 + 
   M[f[3], f[3], f[5]]/882000 + M[f[3], f[5], f[3]]/588000 + 
   M[f[5], f[3], f[3]]/588000, csv[{3, 4, 0}, {6, 8, 4}] -> 
  (17*M[f[3], f[7]])/127008000 + (17*M[f[7], f[3]])/127008000, 
 csv[{3, 4, 1}, {6, 8, 4}] -> (-11*M[f[11]])/18144000, 
 csv[{3, 4, 2}, {6, 8, 4}] -> M[f[3], f[9]]/324000 + 
   (17*M[f[5], f[7]])/13608000 + (17*M[f[7], f[5]])/13608000 + 
   M[f[9], f[3]]/324000, csv[{3, 5, 0}, {6, 8, 4}] -> 
  (-11*M[f[11]])/20736000, csv[{3, 5, 1}, {6, 8, 4}] -> 
  M[f[3], f[9]]/259200 + (11*M[f[5], f[7]])/27216000 + 
   (11*M[f[7], f[5]])/27216000 + M[f[9], f[3]]/259200, 
 csv[{3, 5, 2}, {6, 8, 4}] -> (293*M[f[13]])/18900000 + 
   varpi[{4, 2}, {4, 14}]/78586200000, csv[{3, 6, 0}, {6, 8, 4}] -> 
  -1/43200*M[f[3], f[9]] + M[f[5], f[7]]/4536000 + M[f[7], f[5]]/4536000 - 
   M[f[9], f[3]]/43200, csv[{3, 6, 1}, {6, 8, 4}] -> 
  (-5219*M[f[13]])/75600000 - varpi[{4, 2}, {4, 14}]/17463600000, 
 csv[{3, 6, 2}, {6, 8, 4}] -> (-1819*M[f[3], f[11]])/2176650 - 
   (1819*M[f[11], f[3]])/2176650, csv[{4, 0, 0}, {6, 8, 4}] -> 
  -1/1143072000*M[f[7]], csv[{4, 0, 1}, {6, 8, 4}] -> 
  M[f[3], f[5]]/25401600 + M[f[5], f[3]]/25401600, 
 csv[{4, 0, 2}, {6, 8, 4}] -> (-841*M[f[9]])/13716864000, 
 csv[{4, 1, 0}, {6, 8, 4}] -> -1/95256000*M[f[3], f[5]] - 
   M[f[5], f[3]]/95256000, csv[{4, 1, 1}, {6, 8, 4}] -> 
  (523*M[f[9]])/82301184000, csv[{4, 1, 2}, {6, 8, 4}] -> 
  (-17*M[f[3], f[7]])/38102400 - M[f[5], f[5]]/635040 - 
   (17*M[f[7], f[3]])/38102400, csv[{4, 2, 0}, {6, 8, 4}] -> 
  (-1969*M[f[9]])/205752960000, csv[{4, 2, 1}, {6, 8, 4}] -> 
  M[f[3], f[7]]/6350400 + M[f[5], f[5]]/3175200 + M[f[7], f[3]]/6350400, 
 csv[{4, 2, 2}, {6, 8, 4}] -> (-3893857*M[f[11]])/2784958848000 - 
   M[f[3], f[3], f[5]]/661500 - M[f[3], f[5], f[3]]/441000 - 
   M[f[5], f[3], f[3]]/441000, csv[{4, 3, 0}, {6, 8, 4}] -> 
  (-17*M[f[3], f[7]])/127008000 - (17*M[f[7], f[3]])/127008000, 
 csv[{4, 3, 1}, {6, 8, 4}] -> (11*M[f[11]])/29030400, 
 csv[{4, 3, 2}, {6, 8, 4}] -> (-11*M[f[5], f[7]])/4536000 - 
   (11*M[f[7], f[5]])/4536000, csv[{4, 4, 0}, {6, 8, 4}] -> 
  (11*M[f[11]])/12096000, csv[{4, 4, 1}, {6, 8, 4}] -> 
  -1/162000*M[f[3], f[9]] + M[f[5], f[7]]/425250 + M[f[7], f[5]]/425250 - 
   M[f[9], f[3]]/162000, csv[{4, 4, 2}, {6, 8, 4}] -> 
  (2654205099782256427*M[f[13]])/29995328926098723600000 - 
   M[f[3], f[5], f[5]]/31500 - M[f[5], f[3], f[5]]/31500 - 
   M[f[5], f[5], f[3]]/15750 + varpi[{4, 2}, {4, 14}]/78586200000, 
 csv[{4, 5, 0}, {6, 8, 4}] -> M[f[3], f[9]]/64800 - 
   (13*M[f[5], f[7]])/972000 - (13*M[f[7], f[5]])/972000 + 
   M[f[9], f[3]]/64800, csv[{4, 5, 1}, {6, 8, 4}] -> 
  (-5043684434405836621*M[f[13]])/19996885950732482400000 + 
   M[f[3], f[5], f[5]]/12600 + M[f[5], f[3], f[5]]/12600 + 
   M[f[5], f[5], f[3]]/6300 - varpi[{4, 2}, {4, 14}]/17463600000, 
 csv[{4, 5, 2}, {6, 8, 4}] -> (18127*M[f[3], f[11]])/26119800 - 
   M[f[5], f[9]]/1134 - M[f[9], f[5]]/1134 + (18127*M[f[11], f[3]])/26119800, 
 csv[{4, 6, 0}, {6, 8, 4}] -> (10735199406960233309*M[f[13]])/
    5999065785219744720000 - M[f[3], f[5], f[5]]/2100 - 
   M[f[5], f[3], f[5]]/2100 - M[f[5], f[5], f[3]]/1050 + 
   varpi[{4, 2}, {4, 14}]/1746360000, csv[{4, 6, 1}, {6, 8, 4}] -> 
  (-143*M[f[3], f[11]])/348264 + M[f[5], f[9]]/378 + M[f[9], f[5]]/378 - 
   (143*M[f[11], f[3]])/348264, csv[{4, 6, 2}, {6, 8, 4}] -> 
  (7543924782591686569946011210535147*M[f[15]])/
    2601628184408069700566259681951000 - (2*M[f[3], f[7], f[5]])/105 - 
   (2*M[f[5], f[7], f[3]])/105 - (2*M[f[7], f[3], f[5]])/105 - 
   (2*M[f[7], f[5], f[3]])/105 + (192*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    266035 - (192*M[f[3], f[3], f[3], f[3], f[3]])/53207 + 
   varpi[{2, 2}, {4, 14}]/1746360000, csv[{0, 0, 0}, {4, 12, 4}] -> 
  (-691*M[f[3]])/108746200442880000, csv[{0, 0, 1}, {4, 12, 4}] -> 0, 
 csv[{0, 0, 2}, {4, 12, 4}] -> 0, csv[{0, 1, 0}, {4, 12, 4}] -> 0, 
 csv[{0, 1, 1}, {4, 12, 4}] -> 0, csv[{0, 1, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 2, 0}, {4, 12, 4}] -> 0, csv[{0, 2, 1}, {4, 12, 4}] -> 
  (691*M[f[3], f[3]])/728211163680000, csv[{0, 2, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 3, 0}, {4, 12, 4}] -> (-691*M[f[3], f[3]])/1941896436480000, 
 csv[{0, 3, 1}, {4, 12, 4}] -> 0, csv[{0, 3, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 4, 0}, {4, 12, 4}] -> 0, csv[{0, 4, 1}, {4, 12, 4}] -> 0, 
 csv[{0, 4, 2}, {4, 12, 4}] -> 0, csv[{0, 5, 0}, {4, 12, 4}] -> 0, 
 csv[{0, 5, 1}, {4, 12, 4}] -> 0, csv[{0, 5, 2}, {4, 12, 4}] -> 0, 
 csv[{0, 6, 0}, {4, 12, 4}] -> 0, csv[{0, 6, 1}, {4, 12, 4}] -> 0, 
 csv[{0, 6, 2}, {4, 12, 4}] -> M[f[11]]/1796256000, 
 csv[{0, 7, 0}, {4, 12, 4}] -> 0, csv[{0, 7, 1}, {4, 12, 4}] -> 
  -1/684288000*M[f[11]], csv[{0, 7, 2}, {4, 12, 4}] -> 
  (691*M[f[3], f[9]])/29189160000 + (691*M[f[9], f[3]])/29189160000, 
 csv[{0, 8, 0}, {4, 12, 4}] -> M[f[11]]/128304000, 
 csv[{0, 8, 1}, {4, 12, 4}] -> (-691*M[f[3], f[9]])/9729720000 - 
   (691*M[f[9], f[3]])/9729720000, csv[{0, 8, 2}, {4, 12, 4}] -> 
  (3309261292191115778591*M[f[13]])/8642815322801113698553108800 + 
   (691*M[f[3], f[3], f[7]])/602026425 + (691*M[f[3], f[7], f[3]])/
    1204052850 + (691*M[f[7], f[3], f[3]])/1204052850, 
 csv[{0, 9, 0}, {4, 12, 4}] -> (691*M[f[3], f[9]])/1621620000 + 
   (691*M[f[9], f[3]])/1621620000, csv[{0, 9, 1}, {4, 12, 4}] -> 
  (-68217603732355712651*M[f[13]])/120039101705571023591015400 - 
   (691*M[f[3], f[3], f[7]])/133783650 - (691*M[f[3], f[7], f[3]])/
    267567300 - (691*M[f[7], f[3], f[3]])/267567300, 
 csv[{0, 9, 2}, {4, 12, 4}] -> (12151*M[f[3], f[11]])/540540000 + 
   (12151*M[f[11], f[3]])/540540000, csv[{0, 10, 0}, {4, 12, 4}] -> 
  (-1126297972755732973759*M[f[13]])/192062562728913637745624640 + 
   (691*M[f[3], f[3], f[7]])/13378365 + (691*M[f[3], f[7], f[3]])/26756730 + 
   (691*M[f[7], f[3], f[3]])/26756730, csv[{0, 10, 1}, {4, 12, 4}] -> 
  (-691*M[f[3], f[11]])/9828000 - (691*M[f[11], f[3]])/9828000, 
 csv[{0, 10, 2}, {4, 12, 4}] -> (-9052954611948991353652521347483*M[f[15]])/
    84333298029643402241732261898048000 + (1382*M[f[3], f[3], f[9]])/675675 + 
   (691*M[f[3], f[9], f[3]])/675675 + (691*M[f[9], f[3], f[3]])/675675 - 
   (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/2477475 + 
   (32*M[f[3], f[3], f[3], f[3], f[3]])/495495 + 
   varpi[{3, 3}, {4, 16}]/1137778488000, csv[{1, 0, 0}, {4, 12, 4}] -> 0, 
 csv[{1, 0, 1}, {4, 12, 4}] -> 0, csv[{1, 0, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 1, 0}, {4, 12, 4}] -> 0, csv[{1, 1, 1}, {4, 12, 4}] -> 
  (-691*M[f[3], f[3]])/161824703040000, csv[{1, 1, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 2, 0}, {4, 12, 4}] -> (691*M[f[3], f[3]])/728211163680000, 
 csv[{1, 2, 1}, {4, 12, 4}] -> 0, csv[{1, 2, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 3, 0}, {4, 12, 4}] -> 0, csv[{1, 3, 1}, {4, 12, 4}] -> 0, 
 csv[{1, 3, 2}, {4, 12, 4}] -> 0, csv[{1, 4, 0}, {4, 12, 4}] -> 0, 
 csv[{1, 4, 1}, {4, 12, 4}] -> 0, csv[{1, 4, 2}, {4, 12, 4}] -> 0, 
 csv[{1, 5, 0}, {4, 12, 4}] -> 0, csv[{1, 5, 1}, {4, 12, 4}] -> 0, 
 csv[{1, 5, 2}, {4, 12, 4}] -> -1/4311014400*M[f[11]], 
 csv[{1, 6, 0}, {4, 12, 4}] -> 0, csv[{1, 6, 1}, {4, 12, 4}] -> 
  M[f[11]]/2395008000, csv[{1, 6, 2}, {4, 12, 4}] -> 
  (-691*M[f[3], f[9]])/81729648000 - (691*M[f[9], f[3]])/81729648000, 
 csv[{1, 7, 0}, {4, 12, 4}] -> -1/684288000*M[f[11]], 
 csv[{1, 7, 1}, {4, 12, 4}] -> (691*M[f[3], f[9]])/38918880000 + 
   (691*M[f[9], f[3]])/38918880000, csv[{1, 7, 2}, {4, 12, 4}] -> 
  (-1830741537208832861141*M[f[13]])/23047507527469636529474956800 - 
   (691*M[f[3], f[3], f[7]])/1605403800 - (691*M[f[3], f[7], f[3]])/
    3210807600 - (691*M[f[7], f[3], f[3]])/3210807600, 
 csv[{1, 8, 0}, {4, 12, 4}] -> (-691*M[f[3], f[9]])/9729720000 - 
   (691*M[f[9], f[3]])/9729720000, csv[{1, 8, 1}, {4, 12, 4}] -> 
  (68217603732355712651*M[f[13]])/540175957675069606159569300 + 
   (691*M[f[3], f[3], f[7]])/602026425 + (691*M[f[3], f[7], f[3]])/
    1204052850 + (691*M[f[7], f[3], f[3]])/1204052850, 
 csv[{1, 8, 2}, {4, 12, 4}] -> (-27353*M[f[3], f[11]])/4864860000 - 
   (27353*M[f[11], f[3]])/4864860000, csv[{1, 9, 0}, {4, 12, 4}] -> 
  (-68217603732355712651*M[f[13]])/120039101705571023591015400 - 
   (691*M[f[3], f[3], f[7]])/133783650 - (691*M[f[3], f[7], f[3]])/
    267567300 - (691*M[f[7], f[3], f[3]])/267567300, 
 csv[{1, 9, 1}, {4, 12, 4}] -> (691*M[f[3], f[11]])/49140000 + 
   (691*M[f[11], f[3]])/49140000, csv[{1, 9, 2}, {4, 12, 4}] -> 
  (9052954611948991353652521347483*M[f[15]])/
    843332980296434022417322618980480000 - (691*M[f[3], f[3], f[9]])/
    3378375 - (691*M[f[3], f[9], f[3]])/6756750 - 
   (691*M[f[9], f[3], f[3]])/6756750 + (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    12387375 - (16*M[f[3], f[3], f[3], f[3], f[3]])/2477475 + 
   varpi[{3, 3}, {4, 16}]/1264198320000, csv[{1, 10, 0}, {4, 12, 4}] -> 
  (-691*M[f[3], f[11]])/9828000 - (691*M[f[11], f[3]])/9828000, 
 csv[{1, 10, 1}, {4, 12, 4}] -> -1/227555697600*varpi[{3, 3}, {4, 16}], 
 csv[{1, 10, 2}, {4, 12, 4}] -> (-39094261*M[f[3], f[13]])/13072959900 - 
   (39094261*M[f[13], f[3]])/13072959900, csv[{2, 0, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 0, 1}, {4, 12, 4}] -> (691*M[f[3], f[3]])/16182470304000, 
 csv[{2, 0, 2}, {4, 12, 4}] -> 0, csv[{2, 1, 0}, {4, 12, 4}] -> 
  (-691*M[f[3], f[3]])/161824703040000, csv[{2, 1, 1}, {4, 12, 4}] -> 0, 
 csv[{2, 1, 2}, {4, 12, 4}] -> 0, csv[{2, 2, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 2, 1}, {4, 12, 4}] -> 0, csv[{2, 2, 2}, {4, 12, 4}] -> 0, 
 csv[{2, 3, 0}, {4, 12, 4}] -> 0, csv[{2, 3, 1}, {4, 12, 4}] -> 0, 
 csv[{2, 3, 2}, {4, 12, 4}] -> 0, csv[{2, 4, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 4, 1}, {4, 12, 4}] -> 0, csv[{2, 4, 2}, {4, 12, 4}] -> 
  M[f[11]]/5388768000, csv[{2, 5, 0}, {4, 12, 4}] -> 0, 
 csv[{2, 5, 1}, {4, 12, 4}] -> -1/4311014400*M[f[11]], 
 csv[{2, 5, 2}, {4, 12, 4}] -> (691*M[f[3], f[9]])/122594472000 + 
   (691*M[f[9], f[3]])/122594472000, csv[{2, 6, 0}, {4, 12, 4}] -> 
  M[f[11]]/1796256000, csv[{2, 6, 1}, {4, 12, 4}] -> 
  (-691*M[f[3], f[9]])/81729648000 - (691*M[f[9], f[3]])/81729648000, 
 csv[{2, 6, 2}, {4, 12, 4}] -> (1830741537208832861141*M[f[13]])/
    40333138173071863926581174400 + (691*M[f[3], f[3], f[7]])/2809456650 + 
   (691*M[f[3], f[7], f[3]])/5618913300 + (691*M[f[7], f[3], f[3]])/
    5618913300, csv[{2, 7, 0}, {4, 12, 4}] -> 
  (691*M[f[3], f[9]])/29189160000 + (691*M[f[9], f[3]])/29189160000, 
 csv[{2, 7, 1}, {4, 12, 4}] -> (-1830741537208832861141*M[f[13]])/
    23047507527469636529474956800 - (691*M[f[3], f[3], f[7]])/1605403800 - 
   (691*M[f[3], f[7], f[3]])/3210807600 - (691*M[f[7], f[3], f[3]])/
    3210807600, csv[{2, 7, 2}, {4, 12, 4}] -> 
  (691*M[f[3], f[11]])/294840000 + (691*M[f[11], f[3]])/294840000, 
 csv[{2, 8, 0}, {4, 12, 4}] -> (3309261292191115778591*M[f[13]])/
    8642815322801113698553108800 + (691*M[f[3], f[3], f[7]])/602026425 + 
   (691*M[f[3], f[7], f[3]])/1204052850 + (691*M[f[7], f[3], f[3]])/
    1204052850, csv[{2, 8, 1}, {4, 12, 4}] -> 
  (-18253*M[f[3], f[11]])/4864860000 - (18253*M[f[11], f[3]])/4864860000, 
 csv[{2, 8, 2}, {4, 12, 4}] -> (-9052954611948991353652521347483*M[f[15]])/
    1897499205666976550438975892706080000 + (1382*M[f[3], f[3], f[9]])/
    30405375 - (64*M[f[3]]*M[f[3], f[3], f[3], f[3]])/111486375 + 
   (64*M[f[3], f[3], f[3], f[3], f[3]])/22297275 - 
   varpi[{3, 3}, {4, 16}]/2844446220000, csv[{2, 9, 0}, {4, 12, 4}] -> 
  (113*M[f[3], f[11]])/20020000 + (113*M[f[11], f[3]])/20020000, 
 csv[{2, 9, 1}, {4, 12, 4}] -> (9052954611948991353652521347483*M[f[15]])/
    843332980296434022417322618980480000 + (691*M[f[3], f[9], f[3]])/
    6756750 + (691*M[f[9], f[3], f[3]])/6756750 + 
   (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/12387375 - 
   (16*M[f[3], f[3], f[3], f[3], f[3]])/2477475 + 
   varpi[{3, 3}, {4, 16}]/1264198320000, csv[{2, 9, 2}, {4, 12, 4}] -> 
  (691*M[f[3], f[13]])/7882875 + (691*M[f[13], f[3]])/7882875, 
 csv[{2, 10, 0}, {4, 12, 4}] -> (-9052954611948991353652521347483*M[f[15]])/
    84333298029643402241732261898048000 - (691*M[f[3], f[9], f[3]])/675675 - 
   (691*M[f[9], f[3], f[3]])/675675 - (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2477475 + (32*M[f[3], f[3], f[3], f[3], f[3]])/495495 + 
   varpi[{3, 3}, {4, 16}]/1137778488000, csv[{2, 10, 1}, {4, 12, 4}] -> 
  (33364489*M[f[3], f[13]])/13072959900 + (33364489*M[f[13], f[3]])/
    13072959900, csv[{2, 10, 2}, {4, 12, 4}] -> 
  (-6520118399951330264540028120519961547720864497224370940907118074406881226\
45468193*M[f[17]])/1962515421778023981167234879492018559593806399434663103259\
38392226869011857463437884 - (4*M[f[3], f[11], f[3]])/99 - 
   (4*M[f[11], f[3], f[3]])/99, csv[{0, 0, 0}, {12, 4, 4}] -> 
  (691*M[f[3]])/217492400885760000, csv[{0, 0, 1}, {12, 4, 4}] -> 0, 
 csv[{0, 0, 2}, {12, 4, 4}] -> (691*M[f[5]])/155351714918400, 
 csv[{0, 1, 0}, {12, 4, 4}] -> 0, csv[{0, 1, 1}, {12, 4, 4}] -> 0, 
 csv[{0, 1, 2}, {12, 4, 4}] -> (691*M[f[3], f[3]])/32364940608000, 
 csv[{0, 2, 0}, {12, 4, 4}] -> (-691*M[f[5]])/155351714918400, 
 csv[{0, 2, 1}, {12, 4, 4}] -> (-691*M[f[3], f[3]])/32364940608000, 
 csv[{0, 2, 2}, {12, 4, 4}] -> 0, csv[{1, 0, 0}, {12, 4, 4}] -> 0, 
 csv[{1, 0, 1}, {12, 4, 4}] -> (-691*M[f[5]])/3107034298368000, 
 csv[{1, 0, 2}, {12, 4, 4}] -> (-691*M[f[3], f[3]])/323649406080000, 
 csv[{1, 1, 0}, {12, 4, 4}] -> (691*M[f[5]])/3107034298368000, 
 csv[{1, 1, 1}, {12, 4, 4}] -> (691*M[f[3], f[3]])/323649406080000, 
 csv[{1, 1, 2}, {12, 4, 4}] -> 0, csv[{1, 2, 0}, {12, 4, 4}] -> 
  (691*M[f[3], f[3]])/323649406080000, csv[{1, 2, 1}, {12, 4, 4}] -> 0, 
 csv[{1, 2, 2}, {12, 4, 4}] -> 0, csv[{2, 0, 0}, {12, 4, 4}] -> 0, 
 csv[{2, 0, 1}, {12, 4, 4}] -> (-691*M[f[3], f[3]])/1456422327360000, 
 csv[{2, 0, 2}, {12, 4, 4}] -> 0, csv[{2, 1, 0}, {12, 4, 4}] -> 
  (-691*M[f[3], f[3]])/1456422327360000, csv[{2, 1, 1}, {12, 4, 4}] -> 0, 
 csv[{2, 1, 2}, {12, 4, 4}] -> 0, csv[{2, 2, 0}, {12, 4, 4}] -> 0, 
 csv[{2, 2, 1}, {12, 4, 4}] -> 0, csv[{2, 2, 2}, {12, 4, 4}] -> 0, 
 csv[{3, 0, 0}, {12, 4, 4}] -> (691*M[f[3], f[3]])/3883792872960000, 
 csv[{3, 0, 1}, {12, 4, 4}] -> 0, csv[{3, 0, 2}, {12, 4, 4}] -> 0, 
 csv[{3, 1, 0}, {12, 4, 4}] -> 0, csv[{3, 1, 1}, {12, 4, 4}] -> 0, 
 csv[{3, 1, 2}, {12, 4, 4}] -> 0, csv[{3, 2, 0}, {12, 4, 4}] -> 0, 
 csv[{3, 2, 1}, {12, 4, 4}] -> 0, csv[{3, 2, 2}, {12, 4, 4}] -> 0, 
 csv[{4, 0, 0}, {12, 4, 4}] -> 0, csv[{4, 0, 1}, {12, 4, 4}] -> 0, 
 csv[{4, 0, 2}, {12, 4, 4}] -> 0, csv[{4, 1, 0}, {12, 4, 4}] -> 0, 
 csv[{4, 1, 1}, {12, 4, 4}] -> 0, csv[{4, 1, 2}, {12, 4, 4}] -> 0, 
 csv[{4, 2, 0}, {12, 4, 4}] -> 0, csv[{4, 2, 1}, {12, 4, 4}] -> 0, 
 csv[{4, 2, 2}, {12, 4, 4}] -> -1/10777536000*M[f[11]], 
 csv[{5, 0, 0}, {12, 4, 4}] -> 0, csv[{5, 0, 1}, {12, 4, 4}] -> 0, 
 csv[{5, 0, 2}, {12, 4, 4}] -> 0, csv[{5, 1, 0}, {12, 4, 4}] -> 0, 
 csv[{5, 1, 1}, {12, 4, 4}] -> 0, csv[{5, 1, 2}, {12, 4, 4}] -> 
  M[f[11]]/10777536000, csv[{5, 2, 0}, {12, 4, 4}] -> 0, 
 csv[{5, 2, 1}, {12, 4, 4}] -> M[f[11]]/7185024000, 
 csv[{5, 2, 2}, {12, 4, 4}] -> (-691*M[f[3], f[9]])/245188944000 - 
   (691*M[f[9], f[3]])/245188944000, csv[{6, 0, 0}, {12, 4, 4}] -> 0, 
 csv[{6, 0, 1}, {12, 4, 4}] -> 0, csv[{6, 0, 2}, {12, 4, 4}] -> 
  -1/7185024000*M[f[11]], csv[{6, 1, 0}, {12, 4, 4}] -> 0, 
 csv[{6, 1, 1}, {12, 4, 4}] -> -1/4790016000*M[f[11]], 
 csv[{6, 1, 2}, {12, 4, 4}] -> (691*M[f[3], f[9]])/204324120000 + 
   (691*M[f[9], f[3]])/204324120000, csv[{6, 2, 0}, {12, 4, 4}] -> 
  -1/2395008000*M[f[11]], csv[{6, 2, 1}, {12, 4, 4}] -> 
  (691*M[f[3], f[9]])/136216080000 + (691*M[f[9], f[3]])/136216080000, 
 csv[{6, 2, 2}, {12, 4, 4}] -> (-1830741537208832861141*M[f[13]])/
    80666276346143727853162348800 - (691*M[f[3], f[3], f[7]])/5618913300 - 
   (691*M[f[3], f[7], f[3]])/11237826600 - (691*M[f[7], f[3], f[3]])/
    11237826600, csv[{7, 0, 0}, {12, 4, 4}] -> 0, 
 csv[{7, 0, 1}, {12, 4, 4}] -> M[f[11]]/2052864000, 
 csv[{7, 0, 2}, {12, 4, 4}] -> (-691*M[f[3], f[9]])/116756640000 - 
   (691*M[f[9], f[3]])/116756640000, csv[{7, 1, 0}, {12, 4, 4}] -> 
  M[f[11]]/1026432000, csv[{7, 1, 1}, {12, 4, 4}] -> 
  (-691*M[f[3], f[9]])/77837760000 - (691*M[f[9], f[3]])/77837760000, 
 csv[{7, 1, 2}, {12, 4, 4}] -> (352221782226549943691*M[f[13]])/
    46095015054939273058949913600 + (691*M[f[3], f[3], f[7]])/3210807600 + 
   (691*M[f[3], f[7], f[3]])/6421615200 + (691*M[f[7], f[3], f[3]])/
    6421615200, csv[{7, 2, 0}, {12, 4, 4}] -> 
  (-691*M[f[3], f[9]])/38918880000 - (691*M[f[9], f[3]])/38918880000, 
 csv[{7, 2, 1}, {12, 4, 4}] -> (3309261292191115778591*M[f[13]])/
    46095015054939273058949913600 + (691*M[f[3], f[3], f[7]])/3210807600 + 
   (691*M[f[3], f[7], f[3]])/6421615200 + (691*M[f[7], f[3], f[3]])/
    6421615200, csv[{7, 2, 2}, {12, 4, 4}] -> 
  (-27353*M[f[3], f[11]])/19459440000 - (27353*M[f[11], f[3]])/19459440000, 
 csv[{8, 0, 0}, {12, 4, 4}] -> -1/256608000*M[f[11]], 
 csv[{8, 0, 1}, {12, 4, 4}] -> (691*M[f[3], f[9]])/29189160000 + 
   (691*M[f[9], f[3]])/29189160000, csv[{8, 0, 2}, {12, 4, 4}] -> 
  (1126297972755732973759*M[f[13]])/17285630645602227397106217600 - 
   (691*M[f[3], f[3], f[7]])/1204052850 - (691*M[f[3], f[7], f[3]])/
    2408105700 - (691*M[f[7], f[3], f[3]])/2408105700, 
 csv[{8, 1, 0}, {12, 4, 4}] -> (691*M[f[3], f[9]])/14594580000 + 
   (691*M[f[9], f[3]])/14594580000, csv[{8, 1, 1}, {12, 4, 4}] -> 
  (-68217603732355712651*M[f[13]])/1080351915350139212319138600 - 
   (691*M[f[3], f[3], f[7]])/1204052850 - (691*M[f[3], f[7], f[3]])/
    2408105700 - (691*M[f[7], f[3], f[3]])/2408105700, 
 csv[{8, 1, 2}, {12, 4, 4}] -> (823*M[f[3], f[11]])/202702500 - 
   (691*M[f[5], f[9]])/291891600 - (691*M[f[9], f[5]])/291891600 + 
   (823*M[f[11], f[3]])/202702500, csv[{8, 2, 0}, {12, 4, 4}] -> 
  (-7744820557137964530941*M[f[13]])/17285630645602227397106217600 - 
   (691*M[f[3], f[3], f[7]])/1204052850 - (691*M[f[3], f[7], f[3]])/
    2408105700 - (691*M[f[7], f[3], f[3]])/2408105700, 
 csv[{8, 2, 1}, {12, 4, 4}] -> (691*M[f[3], f[11]])/442260000 + 
   (691*M[f[5], f[9]])/291891600 + (691*M[f[9], f[5]])/291891600 + 
   (691*M[f[11], f[3]])/442260000, csv[{8, 2, 2}, {12, 4, 4}] -> 
  (9052954611948991353652521347483*M[f[15]])/
    3794998411333953100877951785412160000 - (1382*M[f[3], f[3], f[9]])/
    30405375 - (691*M[f[3], f[9], f[3]])/30405375 - 
   (691*M[f[9], f[3], f[3]])/30405375 + 
   (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/111486375 - 
   (32*M[f[3], f[3], f[3], f[3], f[3]])/22297275 + 
   varpi[{3, 3}, {4, 16}]/5688892440000, csv[{9, 0, 0}, {12, 4, 4}] -> 
  (-691*M[f[3], f[9]])/3243240000 - (691*M[f[9], f[3]])/3243240000, 
 csv[{9, 0, 1}, {12, 4, 4}] -> (-1126297972755732973759*M[f[13]])/
    3841251254578272754912492800 + (691*M[f[3], f[3], f[7]])/267567300 + 
   (691*M[f[3], f[7], f[3]])/535134600 + (691*M[f[7], f[3], f[3]])/535134600, 
 csv[{9, 0, 2}, {12, 4, 4}] -> (-12151*M[f[3], f[11]])/540540000 + 
   (691*M[f[5], f[9]])/32432400 + (691*M[f[9], f[5]])/32432400 - 
   (12151*M[f[11], f[3]])/540540000, csv[{9, 1, 0}, {12, 4, 4}] -> 
  (3309261292191115778591*M[f[13]])/3841251254578272754912492800 + 
   (691*M[f[3], f[3], f[7]])/267567300 + (691*M[f[3], f[7], f[3]])/
    535134600 + (691*M[f[7], f[3], f[3]])/535134600, 
 csv[{9, 1, 1}, {12, 4, 4}] -> (-691*M[f[3], f[11]])/98280000 - 
   (691*M[f[11], f[3]])/98280000, csv[{9, 1, 2}, {12, 4, 4}] -> 
  (-725019878030587932231235246008473*M[f[15]])/
    9276662783260774246590548808785280000 + (691*M[f[3], f[3], f[9]])/
    3378375 + (691*M[f[3], f[9], f[3]])/6756750 + 
   (691*M[f[9], f[3], f[3]])/6756750 - (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    12387375 + (16*M[f[3], f[3], f[3], f[3], f[3]])/2477475 - 
   varpi[{3, 3}, {4, 16}]/2844446220000, csv[{9, 2, 0}, {12, 4, 4}] -> 
  (-691*M[f[5], f[9]])/32432400 - (691*M[f[9], f[5]])/32432400, 
 csv[{9, 2, 1}, {12, 4, 4}] -> (6973601*M[f[15]])/103434408000 - 
   varpi[{3, 3}, {4, 16}]/2275556976000, csv[{9, 2, 2}, {12, 4, 4}] -> 
  (-39094261*M[f[3], f[13]])/65364799500 - (39094261*M[f[13], f[3]])/
    65364799500, csv[{10, 0, 0}, {12, 4, 4}] -> 
  (1126297972755732973759*M[f[13]])/384125125457827275491249280 - 
   (691*M[f[3], f[3], f[7]])/26756730 - (691*M[f[3], f[7], f[3]])/53513460 - 
   (691*M[f[7], f[3], f[3]])/53513460, csv[{10, 0, 1}, {12, 4, 4}] -> 
  (12151*M[f[3], f[11]])/108108000 - (691*M[f[5], f[9]])/6486480 - 
   (691*M[f[9], f[5]])/6486480 + (12151*M[f[11], f[3]])/108108000, 
 csv[{10, 0, 2}, {12, 4, 4}] -> (725019878030587932231235246008473*M[f[15]])/
    927666278326077424659054880878528000 - (1382*M[f[3], f[3], f[9]])/
    675675 - (691*M[f[3], f[9], f[3]])/675675 - (691*M[f[9], f[3], f[3]])/
    675675 + (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/2477475 - 
   (32*M[f[3], f[3], f[3], f[3], f[3]])/495495 - 
   varpi[{3, 3}, {4, 16}]/1137778488000, csv[{10, 1, 0}, {12, 4, 4}] -> 
  -1/23760*M[f[3], f[11]] + (691*M[f[5], f[9]])/6486480 + 
   (691*M[f[9], f[5]])/6486480 - M[f[11], f[3]]/23760, 
 csv[{10, 1, 1}, {12, 4, 4}] -> varpi[{3, 3}, {4, 16}]/455111395200, 
 csv[{10, 1, 2}, {12, 4, 4}] -> (2885801*M[f[3], f[13]])/653647995 - 
   (5*M[f[5], f[11]])/1188 - (5*M[f[11], f[5]])/1188 + 
   (2885801*M[f[13], f[3]])/653647995, csv[{10, 2, 0}, {12, 4, 4}] -> 
  (-6973601*M[f[15]])/10343440800, csv[{10, 2, 1}, {12, 4, 4}] -> 
  (-691*M[f[3], f[13]])/485100 + (5*M[f[5], f[11]])/1188 + 
   (5*M[f[11], f[5]])/1188 - (691*M[f[13], f[3]])/485100, 
 csv[{10, 2, 2}, {12, 4, 4}] -> 
  (65201183999513302645400281205199615477208644972243709409071180744068812264\
5468193*M[f[17]])/39250308435560479623344697589840371191876127988693262065187\
6784453738023714926875768 - (4*M[f[3], f[3], f[11]])/99 - 
   (2*M[f[3], f[11], f[3]])/99 - (2*M[f[11], f[3], f[3]])/99, 
 csv[{0, 0, 0}, {6, 8, 6}] -> 0, csv[{0, 0, 1}, {6, 8, 6}] -> 0, 
 csv[{0, 0, 2}, {6, 8, 6}] -> M[f[5]]/7544275200000, 
 csv[{0, 0, 3}, {6, 8, 6}] -> 0, csv[{0, 0, 4}, {6, 8, 6}] -> 
  M[f[7]]/80015040000, csv[{0, 1, 0}, {6, 8, 6}] -> 0, 
 csv[{0, 1, 1}, {6, 8, 6}] -> (-13*M[f[5]])/422479411200000, 
 csv[{0, 1, 2}, {6, 8, 6}] -> 0, csv[{0, 1, 3}, {6, 8, 6}] -> 
  -1/320060160000*M[f[7]], csv[{0, 1, 4}, {6, 8, 6}] -> 
  M[f[3], f[5]]/13335840000 + M[f[5], f[3]]/13335840000, 
 csv[{0, 2, 0}, {6, 8, 6}] -> (37*M[f[5]])/1056198528000000, 
 csv[{0, 2, 1}, {6, 8, 6}] -> 0, csv[{0, 2, 2}, {6, 8, 6}] -> 
  M[f[7]]/480090240000, csv[{0, 2, 3}, {6, 8, 6}] -> 
  -1/33339600000*M[f[3], f[5]] - M[f[5], f[3]]/33339600000, 
 csv[{0, 2, 4}, {6, 8, 6}] -> M[f[9]]/2721600000, 
 csv[{0, 3, 0}, {6, 8, 6}] -> 0, csv[{0, 3, 1}, {6, 8, 6}] -> 
  -1/320060160000*M[f[7]], csv[{0, 3, 2}, {6, 8, 6}] -> 
  M[f[3], f[5]]/44452800000 + M[f[5], f[3]]/44452800000, 
 csv[{0, 3, 3}, {6, 8, 6}] -> -1/6220800000*M[f[9]], 
 csv[{0, 3, 4}, {6, 8, 6}] -> M[f[5], f[5]]/1058400000, 
 csv[{0, 4, 0}, {6, 8, 6}] -> M[f[7]]/80015040000, 
 csv[{0, 4, 1}, {6, 8, 6}] -> -1/29635200000*M[f[3], f[5]] - 
   M[f[5], f[3]]/29635200000, csv[{0, 4, 2}, {6, 8, 6}] -> 
  M[f[9]]/16329600000, csv[{0, 4, 3}, {6, 8, 6}] -> M[f[5], f[5]]/1058400000, 
 csv[{0, 4, 4}, {6, 8, 6}] -> (-72391*M[f[11]])/2406754560000 + 
   M[f[3], f[3], f[5]]/46305000 + M[f[3], f[5], f[3]]/92610000 + 
   M[f[5], f[3], f[3]]/92610000, csv[{0, 5, 0}, {6, 8, 6}] -> 
  M[f[3], f[5]]/6667920000 + M[f[5], f[3]]/6667920000, 
 csv[{0, 5, 1}, {6, 8, 6}] -> M[f[9]]/4354560000, 
 csv[{0, 5, 2}, {6, 8, 6}] -> -1/635040000*M[f[5], f[5]], 
 csv[{0, 5, 3}, {6, 8, 6}] -> (103213*M[f[11]])/4455934156800 - 
   M[f[3], f[3], f[5]]/37044000 - M[f[3], f[5], f[3]]/74088000 - 
   M[f[5], f[3], f[3]]/74088000, csv[{0, 5, 4}, {6, 8, 6}] -> 
  (-37*M[f[5], f[7]])/63504000 - (37*M[f[7], f[5]])/63504000, 
 csv[{0, 6, 0}, {6, 8, 6}] -> -1/272160000*M[f[9]], 
 csv[{0, 6, 1}, {6, 8, 6}] -> M[f[5], f[5]]/211680000, 
 csv[{0, 6, 2}, {6, 8, 6}] -> (-1361239*M[f[11]])/77978847744000 + 
   M[f[3], f[3], f[5]]/18522000 + M[f[3], f[5], f[3]]/37044000 + 
   M[f[5], f[3], f[3]]/37044000, csv[{0, 6, 3}, {6, 8, 6}] -> 
  (17*M[f[5], f[7]])/42336000 + (17*M[f[7], f[5]])/42336000, 
 csv[{0, 6, 4}, {6, 8, 6}] -> (253480065435372382079*M[f[13]])/
    33334408942152033511152000 - M[f[3], f[5], f[5]]/73500 - 
   M[f[5], f[3], f[5]]/73500 - M[f[5], f[5], f[3]]/36750 + 
   (211*varpi[{6, 2}, {6, 14}])/611226000000, csv[{1, 0, 0}, {6, 8, 6}] -> 0, 
 csv[{1, 0, 1}, {6, 8, 6}] -> -1/42247941120000*M[f[5]], 
 csv[{1, 0, 2}, {6, 8, 6}] -> 0, csv[{1, 0, 3}, {6, 8, 6}] -> 
  M[f[7]]/1280240640000, csv[{1, 0, 4}, {6, 8, 6}] -> 
  -1/17781120000*M[f[3], f[5]] - M[f[5], f[3]]/17781120000, 
 csv[{1, 1, 0}, {6, 8, 6}] -> (-13*M[f[5]])/422479411200000, 
 csv[{1, 1, 1}, {6, 8, 6}] -> 0, csv[{1, 1, 2}, {6, 8, 6}] -> 
  -1/1920360960000*M[f[7]], csv[{1, 1, 3}, {6, 8, 6}] -> 
  M[f[3], f[5]]/106686720000 + M[f[5], f[3]]/106686720000, 
 csv[{1, 1, 4}, {6, 8, 6}] -> -1/4354560000*M[f[9]], 
 csv[{1, 2, 0}, {6, 8, 6}] -> 0, csv[{1, 2, 1}, {6, 8, 6}] -> 
  M[f[7]]/1280240640000, csv[{1, 2, 2}, {6, 8, 6}] -> 
  -1/266716800000*M[f[3], f[5]] - M[f[5], f[3]]/266716800000, 
 csv[{1, 2, 3}, {6, 8, 6}] -> M[f[9]]/43545600000, 
 csv[{1, 2, 4}, {6, 8, 6}] -> -1/1058400000*M[f[5], f[5]], 
 csv[{1, 3, 0}, {6, 8, 6}] -> -1/320060160000*M[f[7]], 
 csv[{1, 3, 1}, {6, 8, 6}] -> M[f[3], f[5]]/177811200000 + 
   M[f[5], f[3]]/177811200000, csv[{1, 3, 2}, {6, 8, 6}] -> 
  M[f[9]]/32659200000, csv[{1, 3, 3}, {6, 8, 6}] -> 
  -1/1058400000*M[f[5], f[5]], csv[{1, 3, 4}, {6, 8, 6}] -> 
  (441089*M[f[11]])/51985898496000 - M[f[3], f[3], f[5]]/61740000 - 
   M[f[3], f[5], f[3]]/123480000 - M[f[5], f[3], f[3]]/123480000, 
 csv[{1, 4, 0}, {6, 8, 6}] -> -1/29635200000*M[f[3], f[5]] - 
   M[f[5], f[3]]/29635200000, csv[{1, 4, 1}, {6, 8, 6}] -> 
  -1/10886400000*M[f[9]], csv[{1, 4, 2}, {6, 8, 6}] -> 
  M[f[5], f[5]]/1058400000, csv[{1, 4, 3}, {6, 8, 6}] -> 
  (-31361*M[f[11]])/32491186560000 + M[f[3], f[3], f[5]]/92610000 + 
   M[f[3], f[5], f[3]]/185220000 + M[f[5], f[3], f[3]]/185220000, 
 csv[{1, 4, 4}, {6, 8, 6}] -> (13*M[f[5], f[7]])/79380000 + 
   (13*M[f[7], f[5]])/79380000, csv[{1, 5, 0}, {6, 8, 6}] -> 
  M[f[9]]/4354560000, csv[{1, 5, 1}, {6, 8, 6}] -> 
  -1/635040000*M[f[5], f[5]], csv[{1, 5, 2}, {6, 8, 6}] -> 
  (-2859791*M[f[11]])/467873086464000 - M[f[3], f[3], f[5]]/111132000 - 
   M[f[3], f[5], f[3]]/222264000 - M[f[5], f[3], f[3]]/222264000, 
 csv[{1, 5, 3}, {6, 8, 6}] -> -1/16934400*M[f[5], f[7]] - 
   M[f[7], f[5]]/16934400, csv[{1, 5, 4}, {6, 8, 6}] -> 
  (-46223420406133401541*M[f[13]])/133337635768608134044608000 + 
   M[f[3], f[5], f[5]]/441000 + M[f[5], f[3], f[5]]/441000 + 
   M[f[5], f[5], f[3]]/220500 - varpi[{6, 2}, {6, 14}]/30561300000, 
 csv[{1, 6, 0}, {6, 8, 6}] -> M[f[5], f[5]]/211680000, 
 csv[{1, 6, 1}, {6, 8, 6}] -> (11*M[f[11]])/406425600, 
 csv[{1, 6, 2}, {6, 8, 6}] -> -1/63504000*M[f[5], f[7]] - 
   M[f[7], f[5]]/63504000, csv[{1, 6, 3}, {6, 8, 6}] -> 
  (-26521*M[f[13]])/19203609600 - (13*varpi[{6, 2}, {6, 14}])/349272000000, 
 csv[{1, 6, 4}, {6, 8, 6}] -> (1063*M[f[5], f[9]])/52920000 + 
   (1063*M[f[9], f[5]])/52920000, csv[{2, 0, 0}, {6, 8, 6}] -> 
  M[f[5]]/7544275200000, csv[{2, 0, 1}, {6, 8, 6}] -> 0, 
 csv[{2, 0, 2}, {6, 8, 6}] -> M[f[7]]/2880541440000, 
 csv[{2, 0, 3}, {6, 8, 6}] -> 0, csv[{2, 0, 4}, {6, 8, 6}] -> 
  M[f[9]]/3265920000, csv[{2, 1, 0}, {6, 8, 6}] -> 0, 
 csv[{2, 1, 1}, {6, 8, 6}] -> -1/1920360960000*M[f[7]], 
 csv[{2, 1, 2}, {6, 8, 6}] -> 0, csv[{2, 1, 3}, {6, 8, 6}] -> 
  M[f[9]]/26127360000, csv[{2, 1, 4}, {6, 8, 6}] -> M[f[5], f[5]]/635040000, 
 csv[{2, 2, 0}, {6, 8, 6}] -> M[f[7]]/480090240000, 
 csv[{2, 2, 1}, {6, 8, 6}] -> -1/266716800000*M[f[3], f[5]] - 
   M[f[5], f[3]]/266716800000, csv[{2, 2, 2}, {6, 8, 6}] -> 
  -1/24494400000*M[f[9]], csv[{2, 2, 3}, {6, 8, 6}] -> 
  M[f[5], f[5]]/635040000, csv[{2, 2, 4}, {6, 8, 6}] -> 
  (-235631*M[f[11]])/167097530880000 + M[f[3], f[3], f[5]]/39690000 + 
   M[f[3], f[5], f[3]]/79380000 + M[f[5], f[3], f[3]]/79380000, 
 csv[{2, 3, 0}, {6, 8, 6}] -> M[f[3], f[5]]/44452800000 + 
   M[f[5], f[3]]/44452800000, csv[{2, 3, 1}, {6, 8, 6}] -> 
  M[f[9]]/32659200000, csv[{2, 3, 2}, {6, 8, 6}] -> 
  -1/1058400000*M[f[5], f[5]], csv[{2, 3, 3}, {6, 8, 6}] -> 
  (-2483459*M[f[11]])/779788477440000 - M[f[3], f[3], f[5]]/92610000 - 
   M[f[3], f[5], f[3]]/185220000 - M[f[5], f[3], f[3]]/185220000, 
 csv[{2, 3, 4}, {6, 8, 6}] -> -1/10080000*M[f[5], f[7]] - 
   M[f[7], f[5]]/10080000, csv[{2, 4, 0}, {6, 8, 6}] -> M[f[9]]/16329600000, 
 csv[{2, 4, 1}, {6, 8, 6}] -> M[f[5], f[5]]/1058400000, 
 csv[{2, 4, 2}, {6, 8, 6}] -> (2859791*M[f[11]])/584841358080000 + 
   M[f[3], f[3], f[5]]/138915000 + M[f[3], f[5], f[3]]/277830000 + 
   M[f[5], f[3], f[3]]/277830000, csv[{2, 4, 3}, {6, 8, 6}] -> 
  (11*M[f[5], f[7]])/635040000 + (11*M[f[7], f[5]])/635040000, 
 csv[{2, 4, 4}, {6, 8, 6}] -> (-15473955528779320243*M[f[13]])/
    125004033533070125666820000 - M[f[3], f[5], f[5]]/1102500 - 
   M[f[5], f[3], f[5]]/1102500 - M[f[5], f[5], f[3]]/551250 + 
   (17*varpi[{6, 2}, {6, 14}])/1833678000000, csv[{2, 5, 0}, {6, 8, 6}] -> 
  -1/635040000*M[f[5], f[5]], csv[{2, 5, 1}, {6, 8, 6}] -> 
  (-2859791*M[f[11]])/467873086464000 - M[f[3], f[3], f[5]]/111132000 - 
   M[f[3], f[5], f[3]]/222264000 - M[f[5], f[3], f[3]]/222264000, 
 csv[{2, 5, 2}, {6, 8, 6}] -> M[f[5], f[7]]/95256000 + 
   M[f[7], f[5]]/95256000, csv[{2, 5, 3}, {6, 8, 6}] -> 
  (94501*M[f[13]])/288054144000 + varpi[{6, 2}, {6, 14}]/209563200000, 
 csv[{2, 5, 4}, {6, 8, 6}] -> (-29*M[f[5], f[9]])/4536000 - 
   (29*M[f[9], f[5]])/4536000, csv[{2, 6, 0}, {6, 8, 6}] -> 
  (-1361239*M[f[11]])/77978847744000 + M[f[3], f[3], f[5]]/18522000 + 
   M[f[3], f[5], f[3]]/37044000 + M[f[5], f[3], f[3]]/37044000, 
 csv[{2, 6, 1}, {6, 8, 6}] -> -1/63504000*M[f[5], f[7]] - 
   M[f[7], f[5]]/63504000, csv[{2, 6, 2}, {6, 8, 6}] -> 
  (4763*M[f[13]])/18003384000 + varpi[{6, 2}, {6, 14}]/65488500000, 
 csv[{2, 6, 3}, {6, 8, 6}] -> -1/2205000*M[f[5], f[9]] - 
   M[f[9], f[5]]/2205000, csv[{2, 6, 4}, {6, 8, 6}] -> 
  (-149903*M[f[15]])/2686608000 + (17*varpi[{4, 2}, {6, 14}])/261954000000, 
 csv[{3, 0, 0}, {6, 8, 6}] -> 0, csv[{3, 0, 1}, {6, 8, 6}] -> 
  M[f[7]]/1280240640000, csv[{3, 0, 2}, {6, 8, 6}] -> 0, 
 csv[{3, 0, 3}, {6, 8, 6}] -> -1/4354560000*M[f[9]], 
 csv[{3, 0, 4}, {6, 8, 6}] -> -1/211680000*M[f[5], f[5]], 
 csv[{3, 1, 0}, {6, 8, 6}] -> -1/320060160000*M[f[7]], 
 csv[{3, 1, 1}, {6, 8, 6}] -> M[f[3], f[5]]/106686720000 + 
   M[f[5], f[3]]/106686720000, csv[{3, 1, 2}, {6, 8, 6}] -> 
  M[f[9]]/26127360000, csv[{3, 1, 3}, {6, 8, 6}] -> 
  -1/211680000*M[f[5], f[5]], csv[{3, 1, 4}, {6, 8, 6}] -> 
  (-920491*M[f[11]])/86643164160000 - M[f[3], f[3], f[5]]/12348000 - 
   M[f[3], f[5], f[3]]/24696000 - M[f[5], f[3], f[3]]/24696000, 
 csv[{3, 2, 0}, {6, 8, 6}] -> -1/33339600000*M[f[3], f[5]] - 
   M[f[5], f[3]]/33339600000, csv[{3, 2, 1}, {6, 8, 6}] -> 
  M[f[9]]/43545600000, csv[{3, 2, 2}, {6, 8, 6}] -> M[f[5], f[5]]/635040000, 
 csv[{3, 2, 3}, {6, 8, 6}] -> (2483459*M[f[11]])/389894238720000 + 
   M[f[3], f[3], f[5]]/46305000 + M[f[3], f[5], f[3]]/92610000 + 
   M[f[5], f[3], f[3]]/92610000, csv[{3, 2, 4}, {6, 8, 6}] -> 
  (17*M[f[5], f[7]])/127008000 + (17*M[f[7], f[5]])/127008000, 
 csv[{3, 3, 0}, {6, 8, 6}] -> -1/6220800000*M[f[9]], 
 csv[{3, 3, 1}, {6, 8, 6}] -> -1/1058400000*M[f[5], f[5]], 
 csv[{3, 3, 2}, {6, 8, 6}] -> (-2483459*M[f[11]])/779788477440000 - 
   M[f[3], f[3], f[5]]/92610000 - M[f[3], f[5], f[3]]/185220000 - 
   M[f[5], f[3], f[3]]/185220000, csv[{3, 3, 3}, {6, 8, 6}] -> 
  (-11*M[f[5], f[7]])/423360000 - (11*M[f[7], f[5]])/423360000, 
 csv[{3, 3, 4}, {6, 8, 6}] -> (108119242521250682513*M[f[13]])/
    222229392947680223407680000 + M[f[3], f[5], f[5]]/1470000 + 
   M[f[5], f[3], f[5]]/1470000 + M[f[5], f[5], f[3]]/735000 - 
   varpi[{6, 2}, {6, 14}]/814968000000, csv[{3, 4, 0}, {6, 8, 6}] -> 
  M[f[5], f[5]]/1058400000, csv[{3, 4, 1}, {6, 8, 6}] -> 
  (-31361*M[f[11]])/32491186560000 + M[f[3], f[3], f[5]]/92610000 + 
   M[f[3], f[5], f[3]]/185220000 + M[f[5], f[3], f[3]]/185220000, 
 csv[{3, 4, 2}, {6, 8, 6}] -> (11*M[f[5], f[7]])/635040000 + 
   (11*M[f[7], f[5]])/635040000, csv[{3, 4, 3}, {6, 8, 6}] -> 
  (-94501*M[f[13]])/240045120000 - varpi[{6, 2}, {6, 14}]/174636000000, 
 csv[{3, 4, 4}, {6, 8, 6}] -> (919*M[f[5], f[9]])/264600000 + 
   (919*M[f[9], f[5]])/264600000, csv[{3, 5, 0}, {6, 8, 6}] -> 
  (103213*M[f[11]])/4455934156800 - M[f[3], f[3], f[5]]/37044000 - 
   M[f[3], f[5], f[3]]/74088000 - M[f[5], f[3], f[3]]/74088000, 
 csv[{3, 5, 1}, {6, 8, 6}] -> -1/16934400*M[f[5], f[7]] - 
   M[f[7], f[5]]/16934400, csv[{3, 5, 2}, {6, 8, 6}] -> 
  (94501*M[f[13]])/288054144000 + varpi[{6, 2}, {6, 14}]/209563200000, 
 csv[{3, 5, 3}, {6, 8, 6}] -> M[f[5], f[9]]/2205000 + M[f[9], f[5]]/2205000, 
 csv[{3, 5, 4}, {6, 8, 6}] -> (-4199*M[f[15]])/1074643200 - 
   varpi[{4, 2}, {6, 14}]/104781600000, csv[{3, 6, 0}, {6, 8, 6}] -> 
  (17*M[f[5], f[7]])/42336000 + (17*M[f[7], f[5]])/42336000, 
 csv[{3, 6, 1}, {6, 8, 6}] -> (-26521*M[f[13]])/19203609600 - 
   (13*varpi[{6, 2}, {6, 14}])/349272000000, csv[{3, 6, 2}, {6, 8, 6}] -> 
  -1/2205000*M[f[5], f[9]] - M[f[9], f[5]]/2205000, 
 csv[{3, 6, 3}, {6, 8, 6}] -> (28483*M[f[15]])/597024000 - 
   varpi[{4, 2}, {6, 14}]/29106000000, csv[{3, 6, 4}, {6, 8, 6}] -> 
  (-11*M[f[5], f[11]])/21000 - (11*M[f[11], f[5]])/21000, 
 csv[{4, 0, 0}, {6, 8, 6}] -> M[f[7]]/80015040000, 
 csv[{4, 0, 1}, {6, 8, 6}] -> -1/17781120000*M[f[3], f[5]] - 
   M[f[5], f[3]]/17781120000, csv[{4, 0, 2}, {6, 8, 6}] -> 
  M[f[9]]/3265920000, csv[{4, 0, 3}, {6, 8, 6}] -> M[f[5], f[5]]/30240000, 
 csv[{4, 0, 4}, {6, 8, 6}] -> (920491*M[f[11]])/10830395520000 + 
   M[f[3], f[3], f[5]]/1543500 + M[f[3], f[5], f[3]]/3087000 + 
   M[f[5], f[3], f[3]]/3087000, csv[{4, 1, 0}, {6, 8, 6}] -> 
  M[f[3], f[5]]/13335840000 + M[f[5], f[3]]/13335840000, 
 csv[{4, 1, 1}, {6, 8, 6}] -> -1/4354560000*M[f[9]], 
 csv[{4, 1, 2}, {6, 8, 6}] -> -1/211680000*M[f[5], f[5]], 
 csv[{4, 1, 3}, {6, 8, 6}] -> (-920491*M[f[11]])/86643164160000 - 
   M[f[3], f[3], f[5]]/12348000 - M[f[3], f[5], f[3]]/24696000 - 
   M[f[5], f[3], f[3]]/24696000, csv[{4, 1, 4}, {6, 8, 6}] -> 
  (-13*M[f[5], f[7]])/31752000 - (13*M[f[7], f[5]])/31752000, 
 csv[{4, 2, 0}, {6, 8, 6}] -> M[f[9]]/2721600000, 
 csv[{4, 2, 1}, {6, 8, 6}] -> M[f[5], f[5]]/635040000, 
 csv[{4, 2, 2}, {6, 8, 6}] -> (-235631*M[f[11]])/167097530880000 + 
   M[f[3], f[3], f[5]]/39690000 + M[f[3], f[5], f[3]]/79380000 + 
   M[f[5], f[3], f[3]]/79380000, csv[{4, 2, 3}, {6, 8, 6}] -> 
  M[f[5], f[7]]/14112000 + M[f[7], f[5]]/14112000, 
 csv[{4, 2, 4}, {6, 8, 6}] -> (-108119242521250682513*M[f[13]])/
    83336022355380083777880000 - M[f[5], f[5], f[3]]/551250 + 
   varpi[{6, 2}, {6, 14}]/305613000000, csv[{4, 3, 0}, {6, 8, 6}] -> 
  -1/1058400000*M[f[5], f[5]], csv[{4, 3, 1}, {6, 8, 6}] -> 
  (441089*M[f[11]])/51985898496000 - M[f[3], f[3], f[5]]/61740000 - 
   M[f[3], f[5], f[3]]/123480000 - M[f[5], f[3], f[3]]/123480000, 
 csv[{4, 3, 2}, {6, 8, 6}] -> (-23*M[f[5], f[7]])/635040000 - 
   (23*M[f[7], f[5]])/635040000, csv[{4, 3, 3}, {6, 8, 6}] -> 
  (108119242521250682513*M[f[13]])/222229392947680223407680000 - 
   M[f[3], f[5], f[5]]/1470000 - M[f[5], f[3], f[5]]/1470000 - 
   varpi[{6, 2}, {6, 14}]/814968000000, csv[{4, 3, 4}, {6, 8, 6}] -> 
  (-23*M[f[5], f[9]])/16537500 - (23*M[f[9], f[5]])/16537500, 
 csv[{4, 4, 0}, {6, 8, 6}] -> (-72391*M[f[11]])/2406754560000 + 
   M[f[3], f[3], f[5]]/46305000 + M[f[3], f[5], f[3]]/92610000 + 
   M[f[5], f[3], f[3]]/92610000, csv[{4, 4, 1}, {6, 8, 6}] -> 
  M[f[5], f[7]]/26460000 + M[f[7], f[5]]/26460000, 
 csv[{4, 4, 2}, {6, 8, 6}] -> (-15473955528779320243*M[f[13]])/
    125004033533070125666820000 + M[f[3], f[5], f[5]]/1102500 + 
   M[f[5], f[3], f[5]]/1102500 + (17*varpi[{6, 2}, {6, 14}])/1833678000000, 
 csv[{4, 4, 3}, {6, 8, 6}] -> (-551*M[f[5], f[9]])/264600000 - 
   (551*M[f[9], f[5]])/264600000, csv[{4, 4, 4}, {6, 8, 6}] -> 
  (4199*M[f[15]])/671652000 + varpi[{4, 2}, {6, 14}]/65488500000, 
 csv[{4, 5, 0}, {6, 8, 6}] -> M[f[5], f[7]]/21168000 + 
   M[f[7], f[5]]/21168000, csv[{4, 5, 1}, {6, 8, 6}] -> 
  (-46223420406133401541*M[f[13]])/133337635768608134044608000 - 
   M[f[3], f[5], f[5]]/441000 - M[f[5], f[3], f[5]]/441000 - 
   varpi[{6, 2}, {6, 14}]/30561300000, csv[{4, 5, 2}, {6, 8, 6}] -> 
  (13*M[f[5], f[9]])/4536000 + (13*M[f[9], f[5]])/4536000, 
 csv[{4, 5, 3}, {6, 8, 6}] -> (-4199*M[f[15]])/1074643200 - 
   varpi[{4, 2}, {6, 14}]/104781600000, csv[{4, 5, 4}, {6, 8, 6}] -> 0, 
 csv[{4, 6, 0}, {6, 8, 6}] -> (253480065435372382079*M[f[13]])/
    33334408942152033511152000 + M[f[3], f[5], f[5]]/73500 + 
   M[f[5], f[3], f[5]]/73500 + (211*varpi[{6, 2}, {6, 14}])/611226000000, 
 csv[{4, 6, 1}, {6, 8, 6}] -> (-407*M[f[5], f[9]])/52920000 - 
   (407*M[f[9], f[5]])/52920000, csv[{4, 6, 2}, {6, 8, 6}] -> 
  (-149903*M[f[15]])/2686608000 + (17*varpi[{4, 2}, {6, 14}])/261954000000, 
 csv[{4, 6, 3}, {6, 8, 6}] -> (11*M[f[5], f[11]])/21000 + 
   (11*M[f[11], f[5]])/21000, csv[{4, 6, 4}, {6, 8, 6}] -> 
  (19155874414455232908379668014693867362530826323491347150566587842626064438\
47902701570586*M[f[17]])/4640738563315093578785491010934546816508654098288153\
0827257255703301703974682993546875 - (4*M[f[5], f[7], f[5]])/175 - 
   (4*M[f[7], f[5], f[5]])/175 + varpi[{2, 2}, {6, 14}]/1455300000, 
 csv[{0, 0, 0}, {8, 6, 6}] -> 0, csv[{0, 0, 1}, {8, 6, 6}] -> 0, 
 csv[{0, 0, 2}, {8, 6, 6}] -> M[f[5]]/7681443840000, 
 csv[{0, 0, 3}, {8, 6, 6}] -> 0, csv[{0, 0, 4}, {8, 6, 6}] -> 
  (-331*M[f[7]])/5040947520000, csv[{0, 1, 0}, {8, 6, 6}] -> 0, 
 csv[{0, 1, 1}, {8, 6, 6}] -> M[f[5]]/84495882240000, 
 csv[{0, 1, 2}, {8, 6, 6}] -> 0, csv[{0, 1, 3}, {8, 6, 6}] -> 
  (131*M[f[7]])/16131032064000, csv[{0, 1, 4}, {8, 6, 6}] -> 0, 
 csv[{0, 2, 0}, {8, 6, 6}] -> (-37*M[f[5]])/140826470400000, 
 csv[{0, 2, 1}, {8, 6, 6}] -> 0, csv[{0, 2, 2}, {8, 6, 6}] -> 
  -1/5761082880000*M[f[7]], csv[{0, 2, 3}, {8, 6, 6}] -> 0, 
 csv[{0, 2, 4}, {8, 6, 6}] -> M[f[9]]/1088640000, 
 csv[{0, 3, 0}, {8, 6, 6}] -> 0, csv[{0, 3, 1}, {8, 6, 6}] -> 
  (-359*M[f[7]])/40327580160000, csv[{0, 3, 2}, {8, 6, 6}] -> 0, 
 csv[{0, 3, 3}, {8, 6, 6}] -> M[f[9]]/8709120000, 
 csv[{0, 3, 4}, {8, 6, 6}] -> M[f[5], f[5]]/52920000, 
 csv[{0, 4, 0}, {8, 6, 6}] -> (67*M[f[7]])/1260236880000, 
 csv[{0, 4, 1}, {8, 6, 6}] -> M[f[3], f[5]]/17781120000 + 
   M[f[5], f[3]]/17781120000, csv[{0, 4, 2}, {8, 6, 6}] -> 
  -1/816480000*M[f[9]], csv[{0, 4, 3}, {8, 6, 6}] -> 
  -1/70560000*M[f[5], f[5]], csv[{0, 4, 4}, {8, 6, 6}] -> 
  (-920491*M[f[11]])/21660791040000 - M[f[3], f[3], f[5]]/3087000 - 
   M[f[3], f[5], f[3]]/6174000 - M[f[5], f[3], f[3]]/6174000, 
 csv[{1, 0, 0}, {8, 6, 6}] -> 0, csv[{1, 0, 1}, {8, 6, 6}] -> 
  -1/33798352896000*M[f[5]], csv[{1, 0, 2}, {8, 6, 6}] -> 0, 
 csv[{1, 0, 3}, {8, 6, 6}] -> (151*M[f[7]])/53770106880000, 
 csv[{1, 0, 4}, {8, 6, 6}] -> 0, csv[{1, 1, 0}, {8, 6, 6}] -> 
  (17*M[f[5]])/281652940800000, csv[{1, 1, 1}, {8, 6, 6}] -> 0, 
 csv[{1, 1, 2}, {8, 6, 6}] -> (-397*M[f[7]])/322620641280000, 
 csv[{1, 1, 3}, {8, 6, 6}] -> 0, csv[{1, 1, 4}, {8, 6, 6}] -> 
  -1/4354560000*M[f[9]], csv[{1, 2, 0}, {8, 6, 6}] -> 0, 
 csv[{1, 2, 1}, {8, 6, 6}] -> (113*M[f[7]])/64524128256000, 
 csv[{1, 2, 2}, {8, 6, 6}] -> 0, csv[{1, 2, 3}, {8, 6, 6}] -> 
  -1/8709120000*M[f[9]], csv[{1, 2, 4}, {8, 6, 6}] -> 
  -1/317520000*M[f[5], f[5]], csv[{1, 3, 0}, {8, 6, 6}] -> 
  (17*M[f[7]])/53770106880000, csv[{1, 3, 1}, {8, 6, 6}] -> 
  -1/106686720000*M[f[3], f[5]] - M[f[5], f[3]]/106686720000, 
 csv[{1, 3, 2}, {8, 6, 6}] -> M[f[9]]/13063680000, 
 csv[{1, 3, 3}, {8, 6, 6}] -> M[f[5], f[5]]/423360000, 
 csv[{1, 3, 4}, {8, 6, 6}] -> (-3710773*M[f[11]])/389894238720000 + 
   M[f[3], f[3], f[5]]/18522000 + M[f[3], f[5], f[3]]/37044000 + 
   M[f[5], f[3], f[3]]/37044000, csv[{1, 4, 0}, {8, 6, 6}] -> 
  -1/13335840000*M[f[3], f[5]] - M[f[5], f[3]]/13335840000, 
 csv[{1, 4, 1}, {8, 6, 6}] -> M[f[9]]/2177280000, 
 csv[{1, 4, 2}, {8, 6, 6}] -> M[f[5], f[5]]/635040000, 
 csv[{1, 4, 3}, {8, 6, 6}] -> (3141193*M[f[11]])/155957695488000 + 
   M[f[3], f[3], f[5]]/37044000 + M[f[3], f[5], f[3]]/74088000 + 
   M[f[5], f[3], f[3]]/74088000, csv[{1, 4, 4}, {8, 6, 6}] -> 
  (17*M[f[5], f[7]])/63504000 + (17*M[f[7], f[5]])/63504000, 
 csv[{2, 0, 0}, {8, 6, 6}] -> (-37*M[f[5]])/2112397056000000, 
 csv[{2, 0, 1}, {8, 6, 6}] -> 0, csv[{2, 0, 2}, {8, 6, 6}] -> 
  -1/5761082880000*M[f[7]], csv[{2, 0, 3}, {8, 6, 6}] -> 0, 
 csv[{2, 0, 4}, {8, 6, 6}] -> M[f[9]]/8164800000, 
 csv[{2, 1, 0}, {8, 6, 6}] -> 0, csv[{2, 1, 1}, {8, 6, 6}] -> 
  -1/2560481280000*M[f[7]], csv[{2, 1, 2}, {8, 6, 6}] -> 0, 
 csv[{2, 1, 3}, {8, 6, 6}] -> (11*M[f[9]])/130636800000, 
 csv[{2, 1, 4}, {8, 6, 6}] -> M[f[5], f[5]]/793800000, 
 csv[{2, 2, 0}, {8, 6, 6}] -> (-11*M[f[7]])/5761082880000, 
 csv[{2, 2, 1}, {8, 6, 6}] -> M[f[3], f[5]]/266716800000 + 
   M[f[5], f[3]]/266716800000, csv[{2, 2, 2}, {8, 6, 6}] -> 
  M[f[9]]/48988800000, csv[{2, 2, 3}, {8, 6, 6}] -> 
  -1/1058400000*M[f[5], f[5]], csv[{2, 2, 4}, {8, 6, 6}] -> 
  (9559*M[f[11]])/902532960000 - M[f[3], f[3], f[5]]/46305000 - 
   M[f[3], f[5], f[3]]/92610000 - M[f[5], f[3], f[3]]/92610000, 
 csv[{2, 3, 0}, {8, 6, 6}] -> M[f[3], f[5]]/33339600000 + 
   M[f[5], f[3]]/33339600000, csv[{2, 3, 1}, {8, 6, 6}] -> 
  -1/9331200000*M[f[9]], csv[{2, 3, 2}, {8, 6, 6}] -> 
  -1/1587600000*M[f[5], f[5]], csv[{2, 3, 3}, {8, 6, 6}] -> 
  (-2483459*M[f[11]])/779788477440000 - M[f[3], f[3], f[5]]/92610000 - 
   M[f[3], f[5], f[3]]/185220000 - M[f[5], f[3], f[3]]/185220000, 
 csv[{2, 3, 4}, {8, 6, 6}] -> (-29*M[f[5], f[7]])/238140000 - 
   (29*M[f[7], f[5]])/238140000, csv[{2, 4, 0}, {8, 6, 6}] -> 
  -1/2041200000*M[f[9]], csv[{2, 4, 1}, {8, 6, 6}] -> 
  -1/3175200000*M[f[5], f[5]], csv[{2, 4, 2}, {8, 6, 6}] -> 
  (-10739047*M[f[11]])/1169682716160000 - M[f[3], f[3], f[5]]/277830000 - 
   M[f[3], f[5], f[3]]/555660000 - M[f[5], f[3], f[3]]/555660000, 
 csv[{2, 4, 3}, {8, 6, 6}] -> (-23*M[f[5], f[7]])/1905120000 - 
   (23*M[f[7], f[5]])/1905120000, csv[{2, 4, 4}, {8, 6, 6}] -> 
  (108119242521250682513*M[f[13]])/166672044710760167555760000 + 
   M[f[3], f[5], f[5]]/1102500 + M[f[5], f[3], f[5]]/1102500 + 
   M[f[5], f[5], f[3]]/551250 - varpi[{6, 2}, {6, 14}]/611226000000, 
 csv[{3, 0, 0}, {8, 6, 6}] -> 0, csv[{3, 0, 1}, {8, 6, 6}] -> 
  M[f[7]]/1440270720000, csv[{3, 0, 2}, {8, 6, 6}] -> 0, 
 csv[{3, 0, 3}, {8, 6, 6}] -> -1/10886400000*M[f[9]], 
 csv[{3, 0, 4}, {8, 6, 6}] -> -1/1058400000*M[f[5], f[5]], 
 csv[{3, 1, 0}, {8, 6, 6}] -> M[f[7]]/411505920000, 
 csv[{3, 1, 1}, {8, 6, 6}] -> -1/355622400000*M[f[3], f[5]] - 
   M[f[5], f[3]]/355622400000, csv[{3, 1, 2}, {8, 6, 6}] -> 
  -1/18662400000*M[f[9]], csv[{3, 1, 3}, {8, 6, 6}] -> 
  M[f[5], f[5]]/1411200000, csv[{3, 1, 4}, {8, 6, 6}] -> 
  (-199397*M[f[11]])/16245593280000 + M[f[3], f[3], f[5]]/61740000 + 
   M[f[3], f[5], f[3]]/123480000 + M[f[5], f[3], f[3]]/123480000, 
 csv[{3, 2, 0}, {8, 6, 6}] -> -1/44452800000*M[f[3], f[5]] - 
   M[f[5], f[3]]/44452800000, csv[{3, 2, 1}, {8, 6, 6}] -> 
  M[f[9]]/43545600000, csv[{3, 2, 2}, {8, 6, 6}] -> M[f[5], f[5]]/2116800000, 
 csv[{3, 2, 3}, {8, 6, 6}] -> (-7337*M[f[11]])/4061398320000 + 
   M[f[3], f[3], f[5]]/123480000 + M[f[3], f[5], f[3]]/246960000 + 
   M[f[5], f[3], f[3]]/246960000, csv[{3, 2, 4}, {8, 6, 6}] -> 
  (199*M[f[5], f[7]])/1905120000 + (199*M[f[7], f[5]])/1905120000, 
 csv[{3, 3, 0}, {8, 6, 6}] -> (11*M[f[9]])/43545600000, 
 csv[{3, 3, 1}, {8, 6, 6}] -> M[f[5], f[5]]/4233600000, 
 csv[{3, 3, 2}, {8, 6, 6}] -> (3892163*M[f[11]])/779788477440000 + 
   M[f[3], f[3], f[5]]/370440000 + M[f[3], f[5], f[3]]/740880000 + 
   M[f[5], f[3], f[3]]/740880000, csv[{3, 3, 3}, {8, 6, 6}] -> 
  (11*M[f[5], f[7]])/846720000 + (11*M[f[7], f[5]])/846720000, 
 csv[{3, 3, 4}, {8, 6, 6}] -> (-471062564872142534423*M[f[13]])/
    1333376357686081340446080000 - M[f[3], f[5], f[5]]/1470000 - 
   M[f[5], f[3], f[5]]/1470000 - M[f[5], f[5], f[3]]/735000 - 
   varpi[{6, 2}, {6, 14}]/611226000000, csv[{3, 4, 0}, {8, 6, 6}] -> 0, 
 csv[{3, 4, 1}, {8, 6, 6}] -> (11*M[f[11]])/2903040000, 
 csv[{3, 4, 2}, {8, 6, 6}] -> -1/190512000*M[f[5], f[7]] - 
   M[f[7], f[5]]/190512000, csv[{3, 4, 3}, {8, 6, 6}] -> 
  (-12793*M[f[13]])/96018048000 + varpi[{6, 2}, {6, 14}]/349272000000, 
 csv[{3, 4, 4}, {8, 6, 6}] -> (919*M[f[5], f[9]])/264600000 + 
   (919*M[f[9], f[5]])/264600000, csv[{4, 0, 0}, {8, 6, 6}] -> 
  -1/160030080000*M[f[7]], csv[{4, 0, 1}, {8, 6, 6}] -> 
  M[f[3], f[5]]/266716800000 + M[f[5], f[3]]/266716800000, 
 csv[{4, 0, 2}, {8, 6, 6}] -> M[f[9]]/8164800000, 
 csv[{4, 0, 3}, {8, 6, 6}] -> -1/1058400000*M[f[5], f[5]], 
 csv[{4, 0, 4}, {8, 6, 6}] -> (3893857*M[f[11]])/194947119360000 - 
   M[f[3], f[3], f[5]]/46305000 - M[f[3], f[5], f[3]]/92610000 - 
   M[f[5], f[3], f[3]]/92610000, csv[{4, 1, 0}, {8, 6, 6}] -> 
  M[f[3], f[5]]/33339600000 + M[f[5], f[3]]/33339600000, 
 csv[{4, 1, 1}, {8, 6, 6}] -> M[f[9]]/21772800000, 
 csv[{4, 1, 2}, {8, 6, 6}] -> -1/1587600000*M[f[5], f[5]], 
 csv[{4, 1, 3}, {8, 6, 6}] -> (5677199*M[f[11]])/779788477440000 - 
   M[f[3], f[3], f[5]]/92610000 - M[f[3], f[5], f[3]]/185220000 - 
   M[f[5], f[3], f[3]]/185220000, csv[{4, 1, 4}, {8, 6, 6}] -> 
  (-197*M[f[5], f[7]])/1481760000 - (197*M[f[7], f[5]])/1481760000, 
 csv[{4, 2, 0}, {8, 6, 6}] -> -1/5443200000*M[f[9]], 
 csv[{4, 2, 1}, {8, 6, 6}] -> -1/3175200000*M[f[5], f[5]], 
 csv[{4, 2, 2}, {8, 6, 6}] -> (-2859791*M[f[11]])/1169682716160000 - 
   M[f[3], f[3], f[5]]/277830000 - M[f[3], f[5], f[3]]/555660000 - 
   M[f[5], f[3], f[3]]/555660000, csv[{4, 2, 3}, {8, 6, 6}] -> 
  (-1013*M[f[5], f[7]])/26671680000 - (1013*M[f[7], f[5]])/26671680000, 
 csv[{4, 2, 4}, {8, 6, 6}] -> (4345847071323078497*M[f[13]])/
    20834005588845020944470000 + M[f[3], f[5], f[5]]/1102500 + 
   M[f[5], f[3], f[5]]/1102500 + M[f[5], f[5], f[3]]/551250 - 
   varpi[{6, 2}, {6, 14}]/611226000000, csv[{4, 3, 0}, {8, 6, 6}] -> 0, 
 csv[{4, 3, 1}, {8, 6, 6}] -> (-11*M[f[11]])/1741824000, 
 csv[{4, 3, 2}, {8, 6, 6}] -> (551*M[f[5], f[7]])/26671680000 + 
   (551*M[f[7], f[5]])/26671680000, csv[{4, 3, 3}, {8, 6, 6}] -> 
  (94501*M[f[13]])/480090240000 + varpi[{6, 2}, {6, 14}]/349272000000, 
 csv[{4, 3, 4}, {8, 6, 6}] -> (-1027*M[f[5], f[9]])/264600000 - 
   (1027*M[f[9], f[5]])/264600000, csv[{4, 4, 0}, {8, 6, 6}] -> 
  (11*M[f[11]])/1088640000, csv[{4, 4, 1}, {8, 6, 6}] -> 
  (-137*M[f[5], f[7]])/4445280000 - (137*M[f[7], f[5]])/4445280000, 
 csv[{4, 4, 2}, {8, 6, 6}] -> (-3817*M[f[13]])/45008460000 - 
   varpi[{6, 2}, {6, 14}]/130977000000, csv[{4, 4, 3}, {8, 6, 6}] -> 
  M[f[5], f[9]]/2450000 + M[f[9], f[5]]/2450000, 
 csv[{4, 4, 4}, {8, 6, 6}] -> (-4199*M[f[15]])/1343304000 - 
   varpi[{4, 2}, {6, 14}]/130977000000, csv[{5, 0, 0}, {8, 6, 6}] -> 
  -1/13335840000*M[f[3], f[5]] - M[f[5], f[3]]/13335840000, 
 csv[{5, 0, 1}, {8, 6, 6}] -> -1/3265920000*M[f[9]], 
 csv[{5, 0, 2}, {8, 6, 6}] -> M[f[5], f[5]]/635040000, 
 csv[{5, 0, 3}, {8, 6, 6}] -> (-3893857*M[f[11]])/155957695488000 + 
   M[f[3], f[3], f[5]]/37044000 + M[f[3], f[5], f[3]]/74088000 + 
   M[f[5], f[3], f[3]]/74088000, csv[{5, 0, 4}, {8, 6, 6}] -> 
  (169*M[f[5], f[7]])/666792000 + (169*M[f[7], f[5]])/666792000, 
 csv[{5, 1, 0}, {8, 6, 6}] -> M[f[9]]/13063680000, 
 csv[{5, 1, 1}, {8, 6, 6}] -> M[f[5], f[5]]/1270080000, 
 csv[{5, 1, 2}, {8, 6, 6}] -> (-891671*M[f[11]])/233936543232000 + 
   M[f[3], f[3], f[5]]/111132000 + M[f[3], f[5], f[3]]/222264000 + 
   M[f[5], f[3], f[3]]/222264000, csv[{5, 1, 3}, {8, 6, 6}] -> 
  (1097*M[f[5], f[7]])/10668672000 + (1097*M[f[7], f[5]])/10668672000, 
 csv[{5, 1, 4}, {8, 6, 6}] -> (40907581557563683303*M[f[13]])/
    133337635768608134044608000 - M[f[3], f[5], f[5]]/441000 - 
   M[f[5], f[3], f[5]]/441000 - M[f[5], f[5], f[3]]/220500 - 
   varpi[{6, 2}, {6, 14}]/611226000000, csv[{5, 2, 0}, {8, 6, 6}] -> 0, 
 csv[{5, 2, 1}, {8, 6, 6}] -> (121*M[f[11]])/12192768000, 
 csv[{5, 2, 2}, {8, 6, 6}] -> -1/190512000*M[f[5], f[7]] - 
   M[f[7], f[5]]/190512000, csv[{5, 2, 3}, {8, 6, 6}] -> 
  (-2651*M[f[13]])/6401203200 + varpi[{6, 2}, {6, 14}]/349272000000, 
 csv[{5, 2, 4}, {8, 6, 6}] -> (43*M[f[5], f[9]])/6350400 + 
   (43*M[f[9], f[5]])/6350400, csv[{5, 3, 0}, {8, 6, 6}] -> 
  (11*M[f[11]])/6096384000, csv[{5, 3, 1}, {8, 6, 6}] -> 
  (-467*M[f[5], f[7]])/10668672000 - (467*M[f[7], f[5]])/10668672000, 
 csv[{5, 3, 2}, {8, 6, 6}] -> (253*M[f[13]])/2939328000 - 
   varpi[{6, 2}, {6, 14}]/130977000000, csv[{5, 3, 3}, {8, 6, 6}] -> 
  -1/4410000*M[f[5], f[9]] - M[f[9], f[5]]/4410000, 
 csv[{5, 3, 4}, {8, 6, 6}] -> (-32227*M[f[15]])/2686608000 - 
   varpi[{4, 2}, {6, 14}]/130977000000, csv[{5, 4, 0}, {8, 6, 6}] -> 
  (439*M[f[5], f[7]])/1333584000 + (439*M[f[7], f[5]])/1333584000, 
 csv[{5, 4, 1}, {8, 6, 6}] -> (319*M[f[13]])/8001504000 + 
   varpi[{6, 2}, {6, 14}]/29106000000, csv[{5, 4, 2}, {8, 6, 6}] -> 
  -1/2646000*M[f[5], f[9]] - M[f[9], f[5]]/2646000, 
 csv[{5, 4, 3}, {8, 6, 6}] -> (28483*M[f[15]])/1791072000 + 
   varpi[{4, 2}, {6, 14}]/58212000000, csv[{5, 4, 4}, {8, 6, 6}] -> 
  (-11*M[f[5], f[11]])/31500 - (11*M[f[11], f[5]])/31500, 
 csv[{6, 0, 0}, {8, 6, 6}] -> M[f[9]]/544320000, 
 csv[{6, 0, 1}, {8, 6, 6}] -> -1/211680000*M[f[5], f[5]], 
 csv[{6, 0, 2}, {8, 6, 6}] -> (3893857*M[f[11]])/77978847744000 - 
   M[f[3], f[3], f[5]]/18522000 - M[f[3], f[5], f[3]]/37044000 - 
   M[f[5], f[3], f[3]]/37044000, csv[{6, 0, 3}, {8, 6, 6}] -> 
  (-169*M[f[5], f[7]])/444528000 - (169*M[f[7], f[5]])/444528000, 
 csv[{6, 0, 4}, {8, 6, 6}] -> (-253480065435372382079*M[f[13]])/
    33334408942152033511152000 + M[f[3], f[5], f[5]]/73500 + 
   M[f[5], f[3], f[5]]/73500 + M[f[5], f[5], f[3]]/36750 - 
   varpi[{6, 2}, {6, 14}]/611226000000, csv[{6, 1, 0}, {8, 6, 6}] -> 0, 
 csv[{6, 1, 1}, {8, 6, 6}] -> (-11*M[f[11]])/812851200, 
 csv[{6, 1, 2}, {8, 6, 6}] -> (-421*M[f[5], f[7]])/5334336000 - 
   (421*M[f[7], f[5]])/5334336000, csv[{6, 1, 3}, {8, 6, 6}] -> 
  (138347*M[f[13]])/96018048000 + varpi[{6, 2}, {6, 14}]/349272000000, 
 csv[{6, 1, 4}, {8, 6, 6}] -> (-1723*M[f[5], f[9]])/52920000 + 
   M[f[7], f[7]]/25200 - (1723*M[f[9], f[5]])/52920000, 
 csv[{6, 2, 0}, {8, 6, 6}] -> (-11*M[f[11]])/338688000, 
 csv[{6, 2, 1}, {8, 6, 6}] -> (101*M[f[5], f[7]])/1066867200 + 
   (101*M[f[7], f[5]])/1066867200, csv[{6, 2, 2}, {8, 6, 6}] -> 
  (-4763*M[f[13]])/36006768000 - varpi[{6, 2}, {6, 14}]/130977000000, 
 csv[{6, 2, 3}, {8, 6, 6}] -> (3*M[f[5], f[9]])/490000 - 
   M[f[7], f[7]]/50400 + (3*M[f[9], f[5]])/490000, 
 csv[{6, 2, 4}, {8, 6, 6}] -> (149903*M[f[15]])/2686608000 - 
   varpi[{4, 2}, {6, 14}]/130977000000, csv[{6, 3, 0}, {8, 6, 6}] -> 
  (-19*M[f[5], f[7]])/889056000 - (19*M[f[7], f[5]])/889056000, 
 csv[{6, 3, 1}, {8, 6, 6}] -> (-319*M[f[13]])/5334336000 + 
   varpi[{6, 2}, {6, 14}]/29106000000, csv[{6, 3, 2}, {8, 6, 6}] -> 
  -1/176400*M[f[5], f[9]] + M[f[7], f[7]]/50400 - M[f[9], f[5]]/176400, 
 csv[{6, 3, 3}, {8, 6, 6}] -> (-28483*M[f[15]])/1194048000 + 
   varpi[{4, 2}, {6, 14}]/58212000000, csv[{6, 3, 4}, {8, 6, 6}] -> 
  (11*M[f[5], f[11]])/21000 - M[f[7], f[9]]/1800 - M[f[9], f[7]]/1800 + 
   (11*M[f[11], f[5]])/21000, csv[{6, 4, 0}, {8, 6, 6}] -> 
  -1/2910600000*varpi[{6, 2}, {6, 14}], csv[{6, 4, 1}, {8, 6, 6}] -> 
  (11*M[f[5], f[9]])/882000 - M[f[7], f[7]]/25200 + 
   (11*M[f[9], f[5]])/882000, csv[{6, 4, 2}, {8, 6, 6}] -> 
  -1/17463600000*varpi[{4, 2}, {6, 14}], csv[{6, 4, 3}, {8, 6, 6}] -> 
  M[f[7], f[9]]/1800 + M[f[9], f[7]]/1800, csv[{6, 4, 4}, {8, 6, 6}] -> 
  (-9577937207227616454189834007346933681265413161745673575283293921313032219\
23951350785293*M[f[17]])/4640738563315093578785491010934546816508654098288153\
0827257255703301703974682993546875 - (4*M[f[5], f[5], f[7]])/175 - 
   (2*M[f[5], f[7], f[5]])/175 - (2*M[f[7], f[5], f[5]])/175 - 
   varpi[{2, 2}, {6, 14}]/2910600000, csv[{0, 0, 0}, {6, 4, 10}] -> 
  M[f[3]]/97773806592000, csv[{0, 0, 1}, {6, 4, 10}] -> 0, 
 csv[{0, 0, 2}, {6, 4, 10}] -> M[f[5]]/170716170240000, 
 csv[{0, 0, 3}, {6, 4, 10}] -> 0, csv[{0, 0, 4}, {6, 4, 10}] -> 0, 
 csv[{0, 0, 5}, {6, 4, 10}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{0, 0, 6}, {6, 4, 10}] -> 
  M[f[9]]/5486745600, csv[{0, 0, 7}, {6, 4, 10}] -> 
  M[f[3], f[7]]/129330432 + M[f[7], f[3]]/129330432, 
 csv[{0, 0, 8}, {6, 4, 10}] -> (-289031*M[f[11]])/3759694444800 + 
   M[f[3], f[5], f[3]]/2245320 + M[f[5], f[3], f[3]]/2245320, 
 csv[{0, 1, 0}, {6, 4, 10}] -> 0, csv[{0, 1, 1}, {6, 4, 10}] -> 
  M[f[5]]/42679042560000, csv[{0, 1, 2}, {6, 4, 10}] -> 0, 
 csv[{0, 1, 3}, {6, 4, 10}] -> -1/1241572147200*M[f[7]], 
 csv[{0, 1, 4}, {6, 4, 10}] -> M[f[3], f[5]]/226328256000 + 
   M[f[5], f[3]]/226328256000, csv[{0, 1, 5}, {6, 4, 10}] -> 
  -1/16460236800*M[f[9]], csv[{0, 1, 6}, {6, 4, 10}] -> 
  -1/452656512*M[f[3], f[7]] - M[f[7], f[3]]/452656512, 
 csv[{0, 1, 7}, {6, 4, 10}] -> (-488639*M[f[11]])/15038777779200 - 
   M[f[3], f[5], f[3]]/17962560 - M[f[5], f[3], f[3]]/17962560, 
 csv[{0, 1, 8}, {6, 4, 10}] -> -1/2041200*M[f[3], f[9]] - 
   (7*M[f[5], f[7]])/5132160 - (7*M[f[7], f[5]])/5132160 - 
   M[f[9], f[3]]/2041200, csv[{0, 2, 0}, {6, 4, 10}] -> 
  (73*M[f[5]])/170716170240000, csv[{0, 2, 1}, {6, 4, 10}] -> 
  -1/543187814400*M[f[3], f[3]], csv[{0, 2, 2}, {6, 4, 10}] -> 
  M[f[7]]/310393036800, csv[{0, 2, 3}, {6, 4, 10}] -> 
  -1/181062604800*M[f[3], f[5]] - M[f[5], f[3]]/181062604800, 
 csv[{0, 2, 4}, {6, 4, 10}] -> M[f[9]]/27433728000, 
 csv[{0, 2, 5}, {6, 4, 10}] -> M[f[3], f[7]]/905313024 + 
   M[f[7], f[3]]/905313024, csv[{0, 2, 6}, {6, 4, 10}] -> 
  (2243587*M[f[11]])/105271444454400 + M[f[3], f[5], f[3]]/62868960 + 
   M[f[5], f[3], f[3]]/62868960, csv[{0, 2, 7}, {6, 4, 10}] -> 
  M[f[3], f[9]]/5443200 + (7*M[f[5], f[7]])/20528640 + 
   (7*M[f[7], f[5]])/20528640 + M[f[9], f[3]]/5443200, 
 csv[{0, 2, 8}, {6, 4, 10}] -> (18367252610506934111*M[f[13]])/
    3673587924237162876739200 + M[f[3], f[3], f[7]]/56133 + 
   M[f[3], f[7], f[3]]/112266 + M[f[7], f[3], f[3]]/112266 + 
   varpi[{6, 2}, {6, 14}]/6735960000, csv[{1, 0, 0}, {6, 4, 10}] -> 0, 
 csv[{1, 0, 1}, {6, 4, 10}] -> -1/34143234048000*M[f[5]], 
 csv[{1, 0, 2}, {6, 4, 10}] -> 0, csv[{1, 0, 3}, {6, 4, 10}] -> 
  M[f[7]]/2483144294400, csv[{1, 0, 4}, {6, 4, 10}] -> 
  M[f[3], f[5]]/226328256000 + M[f[5], f[3]]/226328256000, 
 csv[{1, 0, 5}, {6, 4, 10}] -> -1/32920473600*M[f[9]], 
 csv[{1, 0, 6}, {6, 4, 10}] -> -1/905313024*M[f[3], f[7]] - 
   M[f[7], f[3]]/905313024, csv[{1, 0, 7}, {6, 4, 10}] -> 
  (289031*M[f[11]])/30077555558400 - M[f[3], f[5], f[3]]/17962560 - 
   M[f[5], f[3], f[3]]/17962560, csv[{1, 0, 8}, {6, 4, 10}] -> 
  (-179*M[f[3], f[9]])/538876800 + (7*M[f[5], f[7]])/10264320 + 
   (7*M[f[7], f[5]])/10264320 - (179*M[f[9], f[3]])/538876800, 
 csv[{1, 1, 0}, {6, 4, 10}] -> -1/4877604864000*M[f[5]], 
 csv[{1, 1, 1}, {6, 4, 10}] -> M[f[3], f[3]]/2172751257600, 
 csv[{1, 1, 2}, {6, 4, 10}] -> M[f[7]]/1241572147200, 
 csv[{1, 1, 3}, {6, 4, 10}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{1, 1, 4}, {6, 4, 10}] -> 
  M[f[9]]/54867456000, csv[{1, 1, 5}, {6, 4, 10}] -> 
  M[f[3], f[7]]/1810626048 + M[f[7], f[3]]/1810626048, 
 csv[{1, 1, 6}, {6, 4, 10}] -> (98321*M[f[11]])/30077555558400 + 
   M[f[3], f[5], f[3]]/62868960 + M[f[5], f[3], f[3]]/62868960, 
 csv[{1, 1, 7}, {6, 4, 10}] -> (47*M[f[3], f[9]])/4311014400 + 
   (7*M[f[5], f[7]])/82114560 + (7*M[f[7], f[5]])/82114560 + 
   (47*M[f[9], f[3]])/4311014400, csv[{1, 1, 8}, {6, 4, 10}] -> 
  (74001320353298453267*M[f[13]])/40409467166608791644131200 - 
   M[f[3], f[3], f[7]]/224532 - M[f[3], f[7], f[3]]/449064 - 
   M[f[7], f[3], f[3]]/449064 - varpi[{6, 2}, {6, 14}]/67359600000, 
 csv[{1, 2, 0}, {6, 4, 10}] -> M[f[3], f[3]]/135796953600, 
 csv[{1, 2, 1}, {6, 4, 10}] -> -1/118244966400*M[f[7]], 
 csv[{1, 2, 2}, {6, 4, 10}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{1, 2, 3}, {6, 4, 10}] -> 
  -1/54867456000*M[f[9]], csv[{1, 2, 4}, {6, 4, 10}] -> 
  -1/2263282560*M[f[3], f[7]] - M[f[7], f[3]]/2263282560, 
 csv[{1, 2, 5}, {6, 4, 10}] -> (-488639*M[f[11]])/105271444454400 - 
   M[f[3], f[5], f[3]]/125737920 - M[f[5], f[3], f[3]]/125737920, 
 csv[{1, 2, 6}, {6, 4, 10}] -> (-443*M[f[3], f[9]])/15088550400 - 
   M[f[5], f[7]]/13685760 - M[f[7], f[5]]/13685760 - 
   (443*M[f[9], f[3]])/15088550400, csv[{1, 2, 7}, {6, 4, 10}] -> 
  (-70008483884434636351*M[f[13]])/64655147466574066630609920 - 
   M[f[3], f[3], f[7]]/898128 - M[f[3], f[7], f[3]]/1796256 - 
   M[f[7], f[3], f[3]]/1796256 - varpi[{6, 2}, {6, 14}]/67359600000, 
 csv[{1, 2, 8}, {6, 4, 10}] -> (-11*M[f[3], f[11]])/453600 + 
   M[f[5], f[9]]/194400 + M[f[9], f[5]]/194400 - (11*M[f[11], f[3]])/453600, 
 csv[{2, 0, 0}, {6, 4, 10}] -> M[f[5]]/3103930368000, 
 csv[{2, 0, 1}, {6, 4, 10}] -> -1/3259126886400*M[f[3], f[3]], 
 csv[{2, 0, 2}, {6, 4, 10}] -> -1/620786073600*M[f[7]], 
 csv[{2, 0, 3}, {6, 4, 10}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{2, 0, 4}, {6, 4, 10}] -> 
  M[f[9]]/82301184000, csv[{2, 0, 5}, {6, 4, 10}] -> 
  M[f[3], f[7]]/2715939072 + M[f[7], f[3]]/2715939072, 
 csv[{2, 0, 6}, {6, 4, 10}] -> (-289031*M[f[11]])/105271444454400 + 
   M[f[3], f[5], f[3]]/62868960 + M[f[5], f[3], f[3]]/62868960, 
 csv[{2, 0, 7}, {6, 4, 10}] -> (311*M[f[3], f[9]])/2155507200 - 
   (7*M[f[5], f[7]])/41057280 - (7*M[f[7], f[5]])/41057280 + 
   (311*M[f[9], f[3]])/2155507200, csv[{2, 0, 8}, {6, 4, 10}] -> 
  (-252375401420109794287*M[f[13]])/90921301124869781199295200 + 
   M[f[3], f[3], f[7]]/336798 + M[f[3], f[7], f[3]]/673596 + 
   M[f[7], f[3], f[3]]/673596 + varpi[{6, 2}, {6, 14}]/303118200000, 
 csv[{2, 1, 0}, {6, 4, 10}] -> -1/203695430400*M[f[3], f[3]], 
 csv[{2, 1, 1}, {6, 4, 10}] -> 0, csv[{2, 1, 2}, {6, 4, 10}] -> 
  M[f[3], f[5]]/90531302400 + M[f[5], f[3]]/90531302400, 
 csv[{2, 1, 3}, {6, 4, 10}] -> -1/82301184000*M[f[9]], 
 csv[{2, 1, 4}, {6, 4, 10}] -> -1/3394923840*M[f[3], f[7]] - 
   M[f[7], f[3]]/3394923840, csv[{2, 1, 5}, {6, 4, 10}] -> 
  (-8317*M[f[11]])/13158930556800 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{2, 1, 6}, {6, 4, 10}] -> 
  (-179*M[f[3], f[9]])/7544275200 - (179*M[f[9], f[3]])/7544275200, 
 csv[{2, 1, 7}, {6, 4, 10}] -> (-161261080339466490829*M[f[13]])/
    1454740817997916499188723200 + M[f[3], f[3], f[7]]/1347192 + 
   M[f[3], f[7], f[3]]/2694384 + M[f[7], f[3], f[3]]/2694384 + 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{2, 1, 8}, {6, 4, 10}] -> 
  (11*M[f[3], f[11]])/680400 + M[f[5], f[9]]/2138400 + 
   M[f[9], f[5]]/2138400 + (11*M[f[11], f[3]])/680400, 
 csv[{2, 2, 0}, {6, 4, 10}] -> M[f[7]]/22170931200, 
 csv[{2, 2, 1}, {6, 4, 10}] -> -1/25866086400*M[f[3], f[5]] - 
   M[f[5], f[3]]/25866086400, csv[{2, 2, 2}, {6, 4, 10}] -> 
  M[f[9]]/49380710400, csv[{2, 2, 3}, {6, 4, 10}] -> 
  M[f[3], f[7]]/2715939072 + M[f[7], f[3]]/2715939072, 
 csv[{2, 2, 4}, {6, 4, 10}] -> (22207*M[f[11]])/10527144445440 + 
   M[f[3], f[5], f[3]]/157172400 + M[f[5], f[3], f[3]]/157172400, 
 csv[{2, 2, 5}, {6, 4, 10}] -> (89*M[f[3], f[9]])/5029516800 + 
   M[f[5], f[7]]/41057280 + M[f[7], f[5]]/41057280 + 
   (89*M[f[9], f[3]])/5029516800, csv[{2, 2, 6}, {6, 4, 10}] -> 
  (496129133639784516779*M[f[13]])/1454740817997916499188723200 + 
   M[f[3], f[3], f[7]]/9430344 + M[f[3], f[7], f[3]]/18860688 + 
   M[f[7], f[3], f[3]]/18860688 + varpi[{6, 2}, {6, 14}]/303118200000, 
 csv[{2, 2, 7}, {6, 4, 10}] -> (11*M[f[3], f[11]])/5443200 - 
   M[f[5], f[9]]/712800 - M[f[9], f[5]]/712800 + (11*M[f[11], f[3]])/5443200, 
 csv[{2, 2, 8}, {6, 4, 10}] -> (-7411011296177122989803036692189*M[f[15]])/
    70061509132319134170054494499916800 - M[f[3], f[3], f[9]]/8505 - 
   M[f[3], f[9], f[3]]/5670 - M[f[9], f[3], f[3]]/5670 - 
   (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/21548835 + 
   (16*M[f[3], f[3], f[3], f[3], f[3]])/4309767 + 
   varpi[{4, 2}, {6, 14}]/40415760000, csv[{3, 0, 0}, {6, 4, 10}] -> 
  M[f[3], f[3]]/135796953600, csv[{3, 0, 1}, {6, 4, 10}] -> 
  M[f[7]]/118244966400, csv[{3, 0, 2}, {6, 4, 10}] -> 
  M[f[3], f[5]]/90531302400 + M[f[5], f[3]]/90531302400, 
 csv[{3, 0, 3}, {6, 4, 10}] -> -1/109734912000*M[f[9]], 
 csv[{3, 0, 4}, {6, 4, 10}] -> -1/4526565120*M[f[3], f[7]] - 
   M[f[7], f[3]]/4526565120, csv[{3, 0, 5}, {6, 4, 10}] -> 
  (289031*M[f[11]])/210542888908800 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{3, 0, 6}, {6, 4, 10}] -> 
  (-311*M[f[3], f[9]])/5029516800 + M[f[5], f[7]]/13685760 + 
   M[f[7], f[5]]/13685760 - (311*M[f[9], f[3]])/5029516800, 
 csv[{3, 0, 7}, {6, 4, 10}] -> (252375401420109794287*M[f[13]])/
    242456802999652749864787200 - M[f[3], f[3], f[7]]/898128 - 
   M[f[3], f[7], f[3]]/1796256 - M[f[7], f[3], f[3]]/1796256 - 
   varpi[{6, 2}, {6, 14}]/808315200000, csv[{3, 0, 8}, {6, 4, 10}] -> 
  (-29*M[f[3], f[11]])/4082400 - (37*M[f[5], f[9]])/3564000 - 
   (37*M[f[9], f[5]])/3564000 - (29*M[f[11], f[3]])/4082400, 
 csv[{3, 1, 0}, {6, 4, 10}] -> -1/44341862400*M[f[7]], 
 csv[{3, 1, 1}, {6, 4, 10}] -> -1/25866086400*M[f[3], f[5]] - 
   M[f[5], f[3]]/25866086400, csv[{3, 1, 2}, {6, 4, 10}] -> 
  M[f[9]]/65840947200, csv[{3, 1, 3}, {6, 4, 10}] -> 
  M[f[3], f[7]]/3621252096 + M[f[7], f[3]]/3621252096, 
 csv[{3, 1, 4}, {6, 4, 10}] -> (22037*M[f[11]])/210542888908800 + 
   M[f[3], f[5], f[3]]/157172400 + M[f[5], f[3], f[3]]/157172400, 
 csv[{3, 1, 5}, {6, 4, 10}] -> (223*M[f[3], f[9]])/10059033600 - 
   M[f[5], f[7]]/82114560 - M[f[7], f[5]]/82114560 + 
   (223*M[f[9], f[3]])/10059033600, csv[{3, 1, 6}, {6, 4, 10}] -> 
  (-9813992071450088507*M[f[13]])/96982721199861099945914880 - 
   M[f[3], f[3], f[7]]/6286896 - M[f[3], f[7], f[3]]/12573792 - 
   M[f[7], f[3], f[3]]/12573792 - varpi[{6, 2}, {6, 14}]/808315200000, 
 csv[{3, 1, 7}, {6, 4, 10}] -> (-169*M[f[3], f[11]])/32659200 + 
   M[f[5], f[9]]/891000 + M[f[9], f[5]]/891000 - 
   (169*M[f[11], f[3]])/32659200, csv[{3, 1, 8}, {6, 4, 10}] -> 
  (-3448274775823936922375524843769*M[f[15]])/
    513784400303673650580399626332723200 + M[f[3], f[3], f[9]]/5670 + 
   M[f[3], f[9], f[3]]/3780 + M[f[9], f[3], f[3]]/3780 + 
   (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/7182945 - 
   (8*M[f[3], f[3], f[3], f[3], f[3]])/1436589 - 
   varpi[{4, 2}, {6, 14}]/134719200000, csv[{3, 2, 0}, {6, 4, 10}] -> 
  M[f[3], f[5]]/3233260800 + M[f[5], f[3]]/3233260800, 
 csv[{3, 2, 1}, {6, 4, 10}] -> -1/21946982400*M[f[9]], 
 csv[{3, 2, 2}, {6, 4, 10}] -> -1/1810626048*M[f[3], f[7]] - 
   M[f[7], f[3]]/1810626048, csv[{3, 2, 3}, {6, 4, 10}] -> 
  (-98321*M[f[11]])/60155111116800 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{3, 2, 4}, {6, 4, 10}] -> 
  -1/51321600*M[f[3], f[9]] - M[f[5], f[7]]/102643200 - 
   M[f[7], f[5]]/102643200 - M[f[9], f[3]]/51321600, 
 csv[{3, 2, 5}, {6, 4, 10}] -> (-334363*M[f[13]])/2444345164800 - 
   varpi[{6, 2}, {6, 14}]/808315200000, csv[{3, 2, 6}, {6, 4, 10}] -> 
  M[f[3], f[11]]/1632960 + M[f[5], f[9]]/3564000 + M[f[9], f[5]]/3564000 + 
   M[f[11], f[3]]/1632960, csv[{3, 2, 7}, {6, 4, 10}] -> 
  (123162689*M[f[15]])/2978910950400 - varpi[{4, 2}, {6, 14}]/134719200000, 
 csv[{3, 2, 8}, {6, 4, 10}] -> (-13*M[f[3], f[13]])/68040 - 
   (7*M[f[7], f[9]])/6480 - (7*M[f[9], f[7]])/6480 - 
   (13*M[f[13], f[3]])/68040, csv[{4, 0, 0}, {6, 4, 10}] -> 
  -1/11085465600*M[f[7]], csv[{4, 0, 1}, {6, 4, 10}] -> 
  -1/25866086400*M[f[3], f[5]] - M[f[5], f[3]]/25866086400, 
 csv[{4, 0, 2}, {6, 4, 10}] -> M[f[9]]/82301184000, 
 csv[{4, 0, 3}, {6, 4, 10}] -> M[f[3], f[7]]/4526565120 + 
   M[f[7], f[3]]/4526565120, csv[{4, 0, 4}, {6, 4, 10}] -> 
  (-289031*M[f[11]])/263178611136000 + M[f[3], f[5], f[3]]/157172400 + 
   M[f[5], f[3], f[3]]/157172400, csv[{4, 0, 5}, {6, 4, 10}] -> 
  (311*M[f[3], f[9]])/7544275200 - M[f[5], f[7]]/20528640 - 
   M[f[7], f[5]]/20528640 + (311*M[f[9], f[3]])/7544275200, 
 csv[{4, 0, 6}, {6, 4, 10}] -> (-252375401420109794287*M[f[13]])/
    424299405249392312263377600 + M[f[3], f[3], f[7]]/1571724 + 
   M[f[3], f[7], f[3]]/3143448 + M[f[7], f[3], f[3]]/3143448 + 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{4, 0, 7}, {6, 4, 10}] -> 
  (29*M[f[3], f[11]])/8164800 + (37*M[f[5], f[9]])/7128000 + 
   (37*M[f[9], f[5]])/7128000 + (29*M[f[11], f[3]])/8164800, 
 csv[{4, 0, 8}, {6, 4, 10}] -> (42931218574804628121534124509541*M[f[15]])/
    231202980136653142761179831849725440 - (2*M[f[3], f[3], f[9]])/2835 + 
   M[f[3], f[7], f[5]]/2673 - M[f[3], f[9], f[3]]/945 + 
   M[f[5], f[7], f[3]]/2673 + M[f[7], f[3], f[5]]/2673 + 
   M[f[7], f[5], f[3]]/2673 - M[f[9], f[3], f[3]]/945 - 
   (1472*M[f[3]]*M[f[3], f[3], f[3], f[3]])/79012395 + 
   (1472*M[f[3], f[3], f[3], f[3], f[3]])/15802479 + 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{4, 1, 0}, {6, 4, 10}] -> 
  M[f[3], f[5]]/3233260800 + M[f[5], f[3]]/3233260800, 
 csv[{4, 1, 1}, {6, 4, 10}] -> -1/27433728000*M[f[9]], 
 csv[{4, 1, 2}, {6, 4, 10}] -> -1/2263282560*M[f[3], f[7]] - 
   M[f[7], f[3]]/2263282560, csv[{4, 1, 3}, {6, 4, 10}] -> 
  (89423*M[f[11]])/526357222272000 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{4, 1, 4}, {6, 4, 10}] -> 
  -1/38491200*M[f[3], f[9]] + M[f[5], f[7]]/51321600 + 
   M[f[7], f[5]]/51321600 - M[f[9], f[3]]/38491200, 
 csv[{4, 1, 5}, {6, 4, 10}] -> (712633*M[f[13]])/4277604038400 + 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{4, 1, 6}, {6, 4, 10}] -> 
  M[f[3], f[11]]/408240 - (23*M[f[5], f[9]])/16632000 - 
   (23*M[f[9], f[5]])/16632000 + M[f[11], f[3]]/408240, 
 csv[{4, 1, 7}, {6, 4, 10}] -> (-2086609316950087594389669306293*M[f[15]])/
    105092263698478701255081741749875200 - M[f[3], f[7], f[5]]/21384 - 
   M[f[5], f[7], f[3]]/21384 - M[f[7], f[3], f[5]]/21384 - 
   M[f[7], f[5], f[3]]/21384 + (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2257497 - (20*M[f[3], f[3], f[3], f[3], f[3]])/2257497 + 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{4, 1, 8}, {6, 4, 10}] -> 
  (13*M[f[3], f[13]])/17010 - (11*M[f[5], f[11]])/5400 + 
   (7*M[f[7], f[9]])/3240 + (7*M[f[9], f[7]])/3240 - 
   (11*M[f[11], f[5]])/5400 + (13*M[f[13], f[3]])/17010, 
 csv[{4, 2, 0}, {6, 4, 10}] -> M[f[9]]/3919104000, 
 csv[{4, 2, 1}, {6, 4, 10}] -> M[f[3], f[7]]/646652160 + 
   M[f[7], f[3]]/646652160, csv[{4, 2, 2}, {6, 4, 10}] -> 
  (1087463*M[f[11]])/526357222272000 + M[f[3], f[5], f[3]]/62868960 + 
   M[f[5], f[3], f[3]]/62868960, csv[{4, 2, 3}, {6, 4, 10}] -> 
  M[f[3], f[9]]/30792960 + M[f[9], f[3]]/30792960, 
 csv[{4, 2, 4}, {6, 4, 10}] -> (36611*M[f[13]])/855520807680 + 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{4, 2, 5}, {6, 4, 10}] -> 
  -1/816480*M[f[3], f[11]] + (41*M[f[5], f[9]])/149688000 + 
   (41*M[f[9], f[5]])/149688000 - M[f[11], f[3]]/816480, 
 csv[{4, 2, 6}, {6, 4, 10}] -> (-162138105862818889504907772647*M[f[15]])/
    9031366411588013389108587181629900 + M[f[3], f[7], f[5]]/74844 + 
   M[f[5], f[7], f[3]]/74844 + M[f[7], f[3], f[5]]/74844 + 
   M[f[7], f[5], f[3]]/74844 - (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    15802479 + (40*M[f[3], f[3], f[3], f[3], f[3]])/15802479 + 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{4, 2, 7}, {6, 4, 10}] -> 
  (-13*M[f[3], f[13]])/136080 + (11*M[f[5], f[11]])/21600 + 
   (11*M[f[11], f[5]])/21600 - (13*M[f[13], f[3]])/136080, 
 csv[{4, 2, 8}, {6, 4, 10}] -> 
  (19956328026826471229994849424732512357090811571046742281031997099749783949\
12838351873825868231*M[f[17]])/2237561958140214042127822847852824960720878366\
31543113718118657897464703869286938703442600000 - 
   (2*M[f[3], f[5], f[9]])/135 - (2*M[f[3], f[9], f[5]])/135 - 
   (2*M[f[5], f[3], f[9]])/135 - (2*M[f[9], f[3], f[5]])/135 + 
   varpi[{2, 2}, {6, 14}]/6735960000, csv[{0, 0, 0}, {6, 10, 4}] -> 
  -1/273766658457600*M[f[3]], csv[{0, 0, 1}, {6, 10, 4}] -> 0, 
 csv[{0, 0, 2}, {6, 10, 4}] -> M[f[5]]/512148510720000, 
 csv[{0, 1, 0}, {6, 10, 4}] -> 0, csv[{0, 1, 1}, {6, 10, 4}] -> 
  M[f[5]]/292656291840000, csv[{0, 1, 2}, {6, 10, 4}] -> 0, 
 csv[{0, 2, 0}, {6, 10, 4}] -> (17*M[f[5]])/1792519787520000, 
 csv[{0, 2, 1}, {6, 10, 4}] -> 0, csv[{0, 2, 2}, {6, 10, 4}] -> 0, 
 csv[{0, 3, 0}, {6, 10, 4}] -> 0, csv[{0, 3, 1}, {6, 10, 4}] -> 0, 
 csv[{0, 3, 2}, {6, 10, 4}] -> 0, csv[{0, 4, 0}, {6, 10, 4}] -> 0, 
 csv[{0, 4, 1}, {6, 10, 4}] -> -1/113164128000*M[f[3], f[5]] - 
   M[f[5], f[3]]/113164128000, csv[{0, 4, 2}, {6, 10, 4}] -> 
  -1/20575296000*M[f[9]], csv[{0, 5, 0}, {6, 10, 4}] -> 
  M[f[3], f[5]]/90531302400 + M[f[5], f[3]]/90531302400, 
 csv[{0, 5, 1}, {6, 10, 4}] -> M[f[9]]/10973491200, 
 csv[{0, 5, 2}, {6, 10, 4}] -> -1/905313024*M[f[3], f[7]] - 
   M[f[5], f[5]]/2155507200 - M[f[7], f[3]]/905313024, 
 csv[{0, 6, 0}, {6, 10, 4}] -> -1/2743372800*M[f[9]], 
 csv[{0, 6, 1}, {6, 10, 4}] -> M[f[3], f[7]]/452656512 + 
   M[f[5], f[5]]/718502400 + M[f[7], f[3]]/452656512, 
 csv[{0, 6, 2}, {6, 10, 4}] -> (-16405919*M[f[11]])/842171555635200 - 
   M[f[3], f[3], f[5]]/62868960 - M[f[3], f[5], f[3]]/41912640 - 
   M[f[5], f[3], f[3]]/41912640, csv[{0, 7, 0}, {6, 10, 4}] -> 
  -1/129330432*M[f[3], f[7]] - M[f[5], f[5]]/102643200 - 
   M[f[7], f[3]]/129330432, csv[{0, 7, 1}, {6, 10, 4}] -> 
  (6275447*M[f[11]])/240620444467200 + M[f[3], f[3], f[5]]/17962560 + 
   M[f[3], f[5], f[3]]/11975040 + M[f[5], f[3], f[3]]/11975040, 
 csv[{0, 7, 2}, {6, 10, 4}] -> -1/3265920*M[f[3], f[9]] - 
   (7*M[f[5], f[7]])/20528640 - (7*M[f[7], f[5]])/20528640 - 
   M[f[9], f[3]]/3265920, csv[{0, 8, 0}, {6, 10, 4}] -> 
  (154201*M[f[11]])/1203102222336 - M[f[3], f[3], f[5]]/2245320 - 
   M[f[3], f[5], f[3]]/1496880 - M[f[5], f[3], f[3]]/1496880, 
 csv[{0, 8, 1}, {6, 10, 4}] -> (7*M[f[5], f[7]])/5132160 + 
   (7*M[f[7], f[5]])/5132160, csv[{0, 8, 2}, {6, 10, 4}] -> 
  (-371940882194429462347*M[f[13]])/2030759404518303638261429760 - 
   M[f[3], f[5], f[5]]/35640 - M[f[5], f[3], f[5]]/35640 - 
   M[f[5], f[5], f[3]]/53460 - varpi[{6, 2}, {6, 14}]/6735960000, 
 csv[{1, 0, 0}, {6, 10, 4}] -> 0, csv[{1, 0, 1}, {6, 10, 4}] -> 
  -1/102429702144000*M[f[5]], csv[{1, 0, 2}, {6, 10, 4}] -> 0, 
 csv[{1, 1, 0}, {6, 10, 4}] -> -1/40971880857600*M[f[5]], 
 csv[{1, 1, 1}, {6, 10, 4}] -> 0, csv[{1, 1, 2}, {6, 10, 4}] -> 0, 
 csv[{1, 2, 0}, {6, 10, 4}] -> 0, csv[{1, 2, 1}, {6, 10, 4}] -> 0, 
 csv[{1, 2, 2}, {6, 10, 4}] -> 0, csv[{1, 3, 0}, {6, 10, 4}] -> 0, 
 csv[{1, 3, 1}, {6, 10, 4}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{1, 3, 2}, {6, 10, 4}] -> 
  M[f[9]]/32920473600, csv[{1, 4, 0}, {6, 10, 4}] -> 
  -1/113164128000*M[f[3], f[5]] - M[f[5], f[3]]/113164128000, 
 csv[{1, 4, 1}, {6, 10, 4}] -> -1/27433728000*M[f[9]], 
 csv[{1, 4, 2}, {6, 10, 4}] -> M[f[3], f[7]]/2263282560 + 
   M[f[5], f[5]]/2694384000 + M[f[7], f[3]]/2263282560, 
 csv[{1, 5, 0}, {6, 10, 4}] -> M[f[9]]/10973491200, 
 csv[{1, 5, 1}, {6, 10, 4}] -> -1/1810626048*M[f[3], f[7]] - 
   M[f[5], f[5]]/1437004800 - M[f[7], f[3]]/1810626048, 
 csv[{1, 5, 2}, {6, 10, 4}] -> (2330581*M[f[11]])/561447703756800 + 
   M[f[3], f[3], f[5]]/125737920 + M[f[3], f[5], f[3]]/83825280 + 
   M[f[5], f[3], f[3]]/83825280, csv[{1, 6, 0}, {6, 10, 4}] -> 
  M[f[3], f[7]]/905313024 + M[f[5], f[5]]/359251200 + 
   M[f[7], f[3]]/905313024, csv[{1, 6, 1}, {6, 10, 4}] -> 
  (-456931*M[f[11]])/168434311127040 - M[f[3], f[3], f[5]]/62868960 - 
   M[f[3], f[5], f[3]]/41912640 - M[f[5], f[3], f[3]]/41912640, 
 csv[{1, 6, 2}, {6, 10, 4}] -> (181*M[f[3], f[9]])/3017710080 + 
   M[f[5], f[7]]/10264320 + M[f[7], f[5]]/10264320 + 
   (181*M[f[9], f[3]])/3017710080, csv[{1, 7, 0}, {6, 10, 4}] -> 
  (-1706137*M[f[11]])/240620444467200 + M[f[3], f[3], f[5]]/17962560 + 
   M[f[3], f[5], f[3]]/11975040 + M[f[5], f[3], f[3]]/11975040, 
 csv[{1, 7, 1}, {6, 10, 4}] -> (-7*M[f[3], f[9]])/123171840 - 
   (7*M[f[5], f[7]])/41057280 - (7*M[f[7], f[5]])/41057280 - 
   (7*M[f[9], f[3]])/123171840, csv[{1, 7, 2}, {6, 10, 4}] -> 
  (478490497415849178836399*M[f[13]])/893534137988053600835029094400 + 
   M[f[3], f[5], f[5]]/285120 + M[f[5], f[3], f[5]]/285120 + 
   M[f[5], f[5], f[3]]/427680 + varpi[{6, 2}, {6, 14}]/67359600000, 
 csv[{1, 8, 0}, {6, 10, 4}] -> (7*M[f[3], f[9]])/15396480 + 
   (7*M[f[9], f[3]])/15396480, csv[{1, 8, 1}, {6, 10, 4}] -> 
  (-577212397*M[f[13]])/281507084812800 + varpi[{6, 2}, {6, 14}]/67359600000, 
 csv[{1, 8, 2}, {6, 10, 4}] -> M[f[3], f[11]]/58320 + M[f[5], f[9]]/194400 + 
   M[f[9], f[5]]/194400 + M[f[11], f[3]]/58320, 
 csv[{2, 0, 0}, {6, 10, 4}] -> M[f[5]]/9311791104000, 
 csv[{2, 0, 1}, {6, 10, 4}] -> 0, csv[{2, 0, 2}, {6, 10, 4}] -> 0, 
 csv[{2, 1, 0}, {6, 10, 4}] -> 0, csv[{2, 1, 1}, {6, 10, 4}] -> 0, 
 csv[{2, 1, 2}, {6, 10, 4}] -> 0, csv[{2, 2, 0}, {6, 10, 4}] -> 0, 
 csv[{2, 2, 1}, {6, 10, 4}] -> -1/45265651200*M[f[3], f[5]] - 
   M[f[5], f[3]]/45265651200, csv[{2, 2, 2}, {6, 10, 4}] -> 
  -1/24690355200*M[f[9]], csv[{2, 3, 0}, {6, 10, 4}] -> 
  M[f[3], f[5]]/90531302400 + M[f[5], f[3]]/90531302400, 
 csv[{2, 3, 1}, {6, 10, 4}] -> M[f[9]]/32920473600, 
 csv[{2, 3, 2}, {6, 10, 4}] -> -1/2715939072*M[f[3], f[7]] - 
   M[f[5], f[5]]/2155507200 - M[f[7], f[3]]/2715939072, 
 csv[{2, 4, 0}, {6, 10, 4}] -> -1/20575296000*M[f[9]], 
 csv[{2, 4, 1}, {6, 10, 4}] -> M[f[3], f[7]]/3394923840 + 
   M[f[5], f[5]]/1796256000 + M[f[7], f[3]]/3394923840, 
 csv[{2, 4, 2}, {6, 10, 4}] -> (-123749*M[f[11]])/60155111116800 - 
   M[f[3], f[3], f[5]]/157172400 - M[f[3], f[5], f[3]]/104781600 - 
   M[f[5], f[3], f[3]]/104781600, csv[{2, 5, 0}, {6, 10, 4}] -> 
  -1/2715939072*M[f[3], f[7]] - M[f[5], f[5]]/718502400 - 
   M[f[7], f[3]]/2715939072, csv[{2, 5, 1}, {6, 10, 4}] -> 
  (1670687*M[f[11]])/1684343111270400 + M[f[3], f[3], f[5]]/125737920 + 
   M[f[3], f[5], f[3]]/83825280 + M[f[5], f[3], f[3]]/83825280, 
 csv[{2, 5, 2}, {6, 10, 4}] -> (-31*M[f[3], f[9]])/1005903360 - 
   M[f[5], f[7]]/20528640 - M[f[7], f[5]]/20528640 - 
   (31*M[f[9], f[3]])/1005903360, csv[{2, 6, 0}, {6, 10, 4}] -> 
  (-442751*M[f[11]])/842171555635200 - M[f[3], f[3], f[5]]/62868960 - 
   M[f[3], f[5], f[3]]/41912640 - M[f[5], f[3], f[3]]/41912640, 
 csv[{2, 6, 1}, {6, 10, 4}] -> M[f[3], f[9]]/30792960 + 
   M[f[5], f[7]]/20528640 + M[f[7], f[5]]/20528640 + M[f[9], f[3]]/30792960, 
 csv[{2, 6, 2}, {6, 10, 4}] -> (-1215042416352320083752341*M[f[13]])/
    4020903620946241203757630924800 - M[f[3], f[5], f[5]]/997920 - 
   M[f[5], f[3], f[5]]/997920 - M[f[5], f[5], f[3]]/1496880 - 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{2, 7, 0}, {6, 10, 4}] -> 
  (-7*M[f[3], f[9]])/61585920 - (7*M[f[9], f[3]])/61585920, 
 csv[{2, 7, 1}, {6, 10, 4}] -> (2645707879*M[f[13]])/5067127526630400 - 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{2, 7, 2}, {6, 10, 4}] -> 
  -1/233280*M[f[3], f[11]] - M[f[5], f[9]]/855360 - M[f[9], f[5]]/855360 - 
   M[f[11], f[3]]/233280, csv[{2, 8, 0}, {6, 10, 4}] -> 
  (-19300837*M[f[13]])/253356376331520 - varpi[{6, 2}, {6, 14}]/303118200000, 
 csv[{2, 8, 1}, {6, 10, 4}] -> -1/2138400*M[f[5], f[9]] - 
   M[f[9], f[5]]/2138400, csv[{2, 8, 2}, {6, 10, 4}] -> 
  (-188562077*M[f[15]])/1056159336960 - varpi[{3, 3}, {4, 16}]/496485158400 - 
   varpi[{4, 2}, {6, 14}]/40415760000, csv[{3, 0, 0}, {6, 10, 4}] -> 0, 
 csv[{3, 0, 1}, {6, 10, 4}] -> 0, csv[{3, 0, 2}, {6, 10, 4}] -> 0, 
 csv[{3, 1, 0}, {6, 10, 4}] -> 0, csv[{3, 1, 1}, {6, 10, 4}] -> 
  M[f[3], f[5]]/12933043200 + M[f[5], f[3]]/12933043200, 
 csv[{3, 1, 2}, {6, 10, 4}] -> M[f[9]]/9405849600, 
 csv[{3, 2, 0}, {6, 10, 4}] -> -1/45265651200*M[f[3], f[5]] - 
   M[f[5], f[3]]/45265651200, csv[{3, 2, 1}, {6, 10, 4}] -> 
  -1/21946982400*M[f[9]], csv[{3, 2, 2}, {6, 10, 4}] -> 
  M[f[3], f[7]]/1810626048 + M[f[5], f[5]]/1077753600 + 
   M[f[7], f[3]]/1810626048, csv[{3, 3, 0}, {6, 10, 4}] -> 
  M[f[9]]/21946982400, csv[{3, 3, 1}, {6, 10, 4}] -> 
  -1/3621252096*M[f[3], f[7]] - M[f[5], f[5]]/1437004800 - 
   M[f[7], f[3]]/3621252096, csv[{3, 3, 2}, {6, 10, 4}] -> 
  (3359099*M[f[11]])/1684343111270400 + M[f[3], f[3], f[5]]/125737920 + 
   M[f[3], f[5], f[3]]/83825280 + M[f[5], f[3], f[3]]/83825280, 
 csv[{3, 4, 0}, {6, 10, 4}] -> M[f[3], f[7]]/4526565120 + 
   M[f[5], f[5]]/898128000 + M[f[7], f[3]]/4526565120, 
 csv[{3, 4, 1}, {6, 10, 4}] -> (-76037*M[f[11]])/84217155563520 - 
   M[f[3], f[3], f[5]]/157172400 - M[f[3], f[5], f[3]]/104781600 - 
   M[f[5], f[3], f[3]]/104781600, csv[{3, 4, 2}, {6, 10, 4}] -> 
  (71*M[f[3], f[9]])/2514758400 + M[f[5], f[7]]/25660800 + 
   M[f[7], f[5]]/25660800 + (71*M[f[9], f[3]])/2514758400, 
 csv[{3, 5, 0}, {6, 10, 4}] -> (2591639*M[f[11]])/1684343111270400 + 
   M[f[3], f[3], f[5]]/125737920 + M[f[3], f[5], f[3]]/83825280 + 
   M[f[5], f[3], f[3]]/83825280, csv[{3, 5, 1}, {6, 10, 4}] -> 
  -1/41057280*M[f[3], f[9]] - M[f[5], f[7]]/41057280 - 
   M[f[7], f[5]]/41057280 - M[f[9], f[3]]/41057280, 
 csv[{3, 5, 2}, {6, 10, 4}] -> (564019919664956544281747*M[f[13]])/
    2680602413964160802505087283200 + M[f[3], f[5], f[5]]/1995840 + 
   M[f[5], f[3], f[5]]/1995840 + M[f[5], f[5], f[3]]/2993760 + 
   varpi[{6, 2}, {6, 14}]/808315200000, csv[{3, 6, 0}, {6, 10, 4}] -> 
  M[f[3], f[9]]/20528640 + M[f[9], f[3]]/20528640, 
 csv[{3, 6, 1}, {6, 10, 4}] -> (-17399*M[f[13]])/97773806592 + 
   varpi[{6, 2}, {6, 14}]/808315200000, csv[{3, 6, 2}, {6, 10, 4}] -> 
  M[f[3], f[11]]/816480 + (17*M[f[5], f[9]])/37422000 + 
   (17*M[f[9], f[5]])/37422000 + M[f[11], f[3]]/816480, 
 csv[{3, 7, 0}, {6, 10, 4}] -> (-135433451*M[f[13]])/422260627219200 + 
   varpi[{6, 2}, {6, 14}]/808315200000, csv[{3, 7, 1}, {6, 10, 4}] -> 
  M[f[3], f[11]]/466560 + (7*M[f[5], f[9]])/42768000 + 
   (7*M[f[9], f[5]])/42768000 + M[f[11], f[3]]/466560, 
 csv[{3, 7, 2}, {6, 10, 4}] -> (-702262747*M[f[15]])/11064526387200 - 
   varpi[{3, 3}, {4, 16}]/1985940633600 + varpi[{4, 2}, {6, 14}]/
    134719200000, csv[{3, 8, 0}, {6, 10, 4}] -> 
  -1/58320*M[f[3], f[11]] + M[f[5], f[9]]/10692000 + M[f[9], f[5]]/10692000 - 
   M[f[11], f[3]]/58320, csv[{3, 8, 1}, {6, 10, 4}] -> 
  (20202592693*M[f[15]])/38725842355200 + varpi[{3, 3}, {4, 16}]/
    198594063360 + varpi[{4, 2}, {6, 14}]/134719200000, 
 csv[{3, 8, 2}, {6, 10, 4}] -> (-427621*M[f[3], f[13]])/658218960 - 
   (427621*M[f[13], f[3]])/658218960, csv[{4, 0, 0}, {6, 10, 4}] -> 0, 
 csv[{4, 0, 1}, {6, 10, 4}] -> -1/1616630400*M[f[3], f[5]] - 
   M[f[5], f[3]]/1616630400, csv[{4, 0, 2}, {6, 10, 4}] -> 
  -1/1469664000*M[f[9]], csv[{4, 1, 0}, {6, 10, 4}] -> 
  M[f[3], f[5]]/12933043200 + M[f[5], f[3]]/12933043200, 
 csv[{4, 1, 1}, {6, 10, 4}] -> M[f[9]]/7838208000, 
 csv[{4, 1, 2}, {6, 10, 4}] -> -1/646652160*M[f[3], f[7]] - 
   M[f[5], f[5]]/307929600 - M[f[7], f[3]]/646652160, 
 csv[{4, 2, 0}, {6, 10, 4}] -> -1/13716864000*M[f[9]], 
 csv[{4, 2, 1}, {6, 10, 4}] -> M[f[3], f[7]]/2263282560 + 
   M[f[5], f[5]]/718502400 + M[f[7], f[3]]/2263282560, 
 csv[{4, 2, 2}, {6, 10, 4}] -> (-5103913*M[f[11]])/1403619259392000 - 
   M[f[3], f[3], f[5]]/62868960 - M[f[3], f[5], f[3]]/41912640 - 
   M[f[5], f[3], f[3]]/41912640, csv[{4, 3, 0}, {6, 10, 4}] -> 
  -1/4526565120*M[f[3], f[7]] - M[f[5], f[5]]/718502400 - 
   M[f[7], f[3]]/4526565120, csv[{4, 3, 1}, {6, 10, 4}] -> 
  (251923*M[f[11]])/171871746048000 + M[f[3], f[3], f[5]]/125737920 + 
   M[f[3], f[5], f[3]]/83825280 + M[f[5], f[3], f[3]]/83825280, 
 csv[{4, 3, 2}, {6, 10, 4}] -> (-311*M[f[3], f[9]])/7544275200 - 
   M[f[5], f[7]]/20528640 - M[f[7], f[5]]/20528640 - 
   (311*M[f[9], f[3]])/7544275200, csv[{4, 4, 0}, {6, 10, 4}] -> 
  (-4740527*M[f[11]])/2105428889088000 - M[f[3], f[3], f[5]]/157172400 - 
   M[f[3], f[5], f[3]]/104781600 - M[f[5], f[3], f[3]]/104781600, 
 csv[{4, 4, 1}, {6, 10, 4}] -> M[f[3], f[9]]/38491200 + 
   M[f[5], f[7]]/51321600 + M[f[7], f[5]]/51321600 + M[f[9], f[3]]/38491200, 
 csv[{4, 4, 2}, {6, 10, 4}] -> (-178499185804576454084227*M[f[13]])/
    938210844887456280876780549120 - M[f[3], f[5], f[5]]/2494800 - 
   M[f[5], f[3], f[5]]/2494800 - M[f[5], f[5], f[3]]/3742200 - 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{4, 5, 0}, {6, 10, 4}] -> 
  -1/30792960*M[f[3], f[9]] - M[f[9], f[3]]/30792960, 
 csv[{4, 5, 1}, {6, 10, 4}] -> (648169583*M[f[13]])/11823297562137600 - 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{4, 5, 2}, {6, 10, 4}] -> 
  -1/1559250*M[f[5], f[9]] - M[f[9], f[5]]/1559250, 
 csv[{4, 6, 0}, {6, 10, 4}] -> (2263439401*M[f[13]])/5911648781068800 - 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{4, 6, 1}, {6, 10, 4}] -> 
  -1/408240*M[f[3], f[11]] + (19*M[f[5], f[9]])/18711000 + 
   (19*M[f[9], f[5]])/18711000 - M[f[11], f[3]]/408240, 
 csv[{4, 6, 2}, {6, 10, 4}] -> (3214076279611749908674630269583991*M[f[15]])/
    30056387417764908558953378140464307200 - M[f[3], f[7], f[5]]/74844 - 
   M[f[5], f[7], f[3]]/74844 - M[f[7], f[3], f[5]]/74844 - 
   M[f[7], f[5], f[3]]/74844 + (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    15802479 - (40*M[f[3], f[3], f[3], f[3], f[3]])/15802479 + 
   varpi[{3, 3}, {4, 16}]/992970316800 - varpi[{4, 2}, {6, 14}]/303118200000, 
 csv[{4, 7, 0}, {6, 10, 4}] -> M[f[3], f[11]]/116640 - 
   (83*M[f[5], f[9]])/10692000 - (83*M[f[9], f[5]])/10692000 + 
   M[f[11], f[3]]/116640, csv[{4, 7, 1}, {6, 10, 4}] -> 
  (-193088936655607260332364625393687*M[f[15]])/
    780685387474413209323464367284787200 + M[f[3], f[7], f[5]]/21384 + 
   M[f[5], f[7], f[3]]/21384 + M[f[7], f[3], f[5]]/21384 + 
   M[f[7], f[5], f[3]]/21384 - (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2257497 + (20*M[f[3], f[3], f[3], f[3], f[3]])/2257497 - 
   varpi[{3, 3}, {4, 16}]/397188126720 - varpi[{4, 2}, {6, 14}]/303118200000, 
 csv[{4, 7, 2}, {6, 10, 4}] -> (517451*M[f[3], f[13]])/1316437920 - 
   (11*M[f[5], f[11]])/21600 - (11*M[f[11], f[5]])/21600 + 
   (517451*M[f[13], f[3]])/1316437920, csv[{4, 8, 0}, {6, 10, 4}] -> 
  (-7808096102704658118249985792781*M[f[15]])/
    72250931292704107112868697453039200 - M[f[3], f[7], f[5]]/2673 - 
   M[f[5], f[7], f[3]]/2673 - M[f[7], f[3], f[5]]/2673 - 
   M[f[7], f[5], f[3]]/2673 + (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2257497 - (160*M[f[3], f[3], f[3], f[3], f[3]])/2257497 - 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{4, 8, 1}, {6, 10, 4}] -> 
  (-13*M[f[3], f[13]])/47628 + (11*M[f[5], f[11]])/5400 + 
   (11*M[f[11], f[5]])/5400 - (13*M[f[13], f[3]])/47628, 
 csv[{4, 8, 2}, {6, 10, 4}] -> 
  (-2494773317819618765093556891090178671803705720584552913682486493064807836\
44212565350900079857*M[f[17]])/2796952447675267552659778559816031200901097957\
8942889214764832237183087983660867337930325000 - 
   (2*M[f[3], f[9], f[5]])/135 - (2*M[f[5], f[9], f[3]])/135 - 
   (2*M[f[9], f[3], f[5]])/135 - (2*M[f[9], f[5], f[3]])/135 - 
   varpi[{2, 2}, {6, 14}]/6735960000, csv[{0, 0, 0}, {10, 4, 6}] -> 
  M[f[3]]/97773806592000, csv[{0, 0, 1}, {10, 4, 6}] -> 0, 
 csv[{0, 0, 2}, {10, 4, 6}] -> M[f[5]]/3103930368000, 
 csv[{0, 0, 3}, {10, 4, 6}] -> M[f[3], f[3]]/135796953600, 
 csv[{0, 0, 4}, {10, 4, 6}] -> -1/11085465600*M[f[7]], 
 csv[{0, 1, 0}, {10, 4, 6}] -> 0, csv[{0, 1, 1}, {10, 4, 6}] -> 
  -1/4877604864000*M[f[5]], csv[{0, 1, 2}, {10, 4, 6}] -> 
  -1/203695430400*M[f[3], f[3]], csv[{0, 1, 3}, {10, 4, 6}] -> 
  -1/44341862400*M[f[7]], csv[{0, 1, 4}, {10, 4, 6}] -> 
  -1/3233260800*M[f[3], f[5]] - M[f[5], f[3]]/3233260800, 
 csv[{0, 2, 0}, {10, 4, 6}] -> (73*M[f[5]])/170716170240000, 
 csv[{0, 2, 1}, {10, 4, 6}] -> M[f[3], f[3]]/135796953600, 
 csv[{0, 2, 2}, {10, 4, 6}] -> M[f[7]]/22170931200, 
 csv[{0, 2, 3}, {10, 4, 6}] -> M[f[3], f[5]]/3233260800 + 
   M[f[5], f[3]]/3233260800, csv[{0, 2, 4}, {10, 4, 6}] -> 
  M[f[9]]/3919104000, csv[{1, 0, 0}, {10, 4, 6}] -> 0, 
 csv[{1, 0, 1}, {10, 4, 6}] -> -1/34143234048000*M[f[5]], 
 csv[{1, 0, 2}, {10, 4, 6}] -> -1/3259126886400*M[f[3], f[3]], 
 csv[{1, 0, 3}, {10, 4, 6}] -> M[f[7]]/118244966400, 
 csv[{1, 0, 4}, {10, 4, 6}] -> M[f[3], f[5]]/25866086400 + 
   M[f[5], f[3]]/25866086400, csv[{1, 1, 0}, {10, 4, 6}] -> 
  M[f[5]]/42679042560000, csv[{1, 1, 1}, {10, 4, 6}] -> 
  M[f[3], f[3]]/2172751257600, csv[{1, 1, 2}, {10, 4, 6}] -> 0, 
 csv[{1, 1, 3}, {10, 4, 6}] -> -1/25866086400*M[f[3], f[5]] - 
   M[f[5], f[3]]/25866086400, csv[{1, 1, 4}, {10, 4, 6}] -> 
  -1/27433728000*M[f[9]], csv[{1, 2, 0}, {10, 4, 6}] -> 
  -1/543187814400*M[f[3], f[3]], csv[{1, 2, 1}, {10, 4, 6}] -> 
  -1/118244966400*M[f[7]], csv[{1, 2, 2}, {10, 4, 6}] -> 
  -1/25866086400*M[f[3], f[5]] - M[f[5], f[3]]/25866086400, 
 csv[{1, 2, 3}, {10, 4, 6}] -> -1/21946982400*M[f[9]], 
 csv[{1, 2, 4}, {10, 4, 6}] -> M[f[3], f[7]]/646652160 + 
   M[f[7], f[3]]/646652160, csv[{2, 0, 0}, {10, 4, 6}] -> 
  M[f[5]]/170716170240000, csv[{2, 0, 1}, {10, 4, 6}] -> 0, 
 csv[{2, 0, 2}, {10, 4, 6}] -> -1/620786073600*M[f[7]], 
 csv[{2, 0, 3}, {10, 4, 6}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{2, 0, 4}, {10, 4, 6}] -> 
  M[f[9]]/82301184000, csv[{2, 1, 0}, {10, 4, 6}] -> 0, 
 csv[{2, 1, 1}, {10, 4, 6}] -> M[f[7]]/1241572147200, 
 csv[{2, 1, 2}, {10, 4, 6}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{2, 1, 3}, {10, 4, 6}] -> 
  M[f[9]]/65840947200, csv[{2, 1, 4}, {10, 4, 6}] -> 
  -1/2263282560*M[f[3], f[7]] - M[f[7], f[3]]/2263282560, 
 csv[{2, 2, 0}, {10, 4, 6}] -> M[f[7]]/310393036800, 
 csv[{2, 2, 1}, {10, 4, 6}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{2, 2, 2}, {10, 4, 6}] -> 
  M[f[9]]/49380710400, csv[{2, 2, 3}, {10, 4, 6}] -> 
  -1/1810626048*M[f[3], f[7]] - M[f[7], f[3]]/1810626048, 
 csv[{2, 2, 4}, {10, 4, 6}] -> (1087463*M[f[11]])/526357222272000 + 
   M[f[3], f[5], f[3]]/62868960 + M[f[5], f[3], f[3]]/62868960, 
 csv[{3, 0, 0}, {10, 4, 6}] -> 0, csv[{3, 0, 1}, {10, 4, 6}] -> 
  M[f[7]]/2483144294400, csv[{3, 0, 2}, {10, 4, 6}] -> 
  -1/181062604800*M[f[3], f[5]] - M[f[5], f[3]]/181062604800, 
 csv[{3, 0, 3}, {10, 4, 6}] -> -1/109734912000*M[f[9]], 
 csv[{3, 0, 4}, {10, 4, 6}] -> M[f[3], f[7]]/4526565120 + 
   M[f[7], f[3]]/4526565120, csv[{3, 1, 0}, {10, 4, 6}] -> 
  -1/1241572147200*M[f[7]], csv[{3, 1, 1}, {10, 4, 6}] -> 
  -1/181062604800*M[f[3], f[5]] - M[f[5], f[3]]/181062604800, 
 csv[{3, 1, 2}, {10, 4, 6}] -> -1/82301184000*M[f[9]], 
 csv[{3, 1, 3}, {10, 4, 6}] -> M[f[3], f[7]]/3621252096 + 
   M[f[7], f[3]]/3621252096, csv[{3, 1, 4}, {10, 4, 6}] -> 
  (89423*M[f[11]])/526357222272000 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{3, 2, 0}, {10, 4, 6}] -> 
  -1/181062604800*M[f[3], f[5]] - M[f[5], f[3]]/181062604800, 
 csv[{3, 2, 1}, {10, 4, 6}] -> -1/54867456000*M[f[9]], 
 csv[{3, 2, 2}, {10, 4, 6}] -> M[f[3], f[7]]/2715939072 + 
   M[f[7], f[3]]/2715939072, csv[{3, 2, 3}, {10, 4, 6}] -> 
  (-98321*M[f[11]])/60155111116800 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{3, 2, 4}, {10, 4, 6}] -> 
  M[f[3], f[9]]/30792960 + M[f[9], f[3]]/30792960, 
 csv[{4, 0, 0}, {10, 4, 6}] -> 0, csv[{4, 0, 1}, {10, 4, 6}] -> 
  M[f[3], f[5]]/226328256000 + M[f[5], f[3]]/226328256000, 
 csv[{4, 0, 2}, {10, 4, 6}] -> M[f[9]]/82301184000, 
 csv[{4, 0, 3}, {10, 4, 6}] -> -1/4526565120*M[f[3], f[7]] - 
   M[f[7], f[3]]/4526565120, csv[{4, 0, 4}, {10, 4, 6}] -> 
  (-289031*M[f[11]])/263178611136000 + M[f[3], f[5], f[3]]/157172400 + 
   M[f[5], f[3], f[3]]/157172400, csv[{4, 1, 0}, {10, 4, 6}] -> 
  M[f[3], f[5]]/226328256000 + M[f[5], f[3]]/226328256000, 
 csv[{4, 1, 1}, {10, 4, 6}] -> M[f[9]]/54867456000, 
 csv[{4, 1, 2}, {10, 4, 6}] -> -1/3394923840*M[f[3], f[7]] - 
   M[f[7], f[3]]/3394923840, csv[{4, 1, 3}, {10, 4, 6}] -> 
  (22037*M[f[11]])/210542888908800 + M[f[3], f[5], f[3]]/157172400 + 
   M[f[5], f[3], f[3]]/157172400, csv[{4, 1, 4}, {10, 4, 6}] -> 
  -1/38491200*M[f[3], f[9]] + M[f[5], f[7]]/51321600 + 
   M[f[7], f[5]]/51321600 - M[f[9], f[3]]/38491200, 
 csv[{4, 2, 0}, {10, 4, 6}] -> M[f[9]]/27433728000, 
 csv[{4, 2, 1}, {10, 4, 6}] -> -1/2263282560*M[f[3], f[7]] - 
   M[f[7], f[3]]/2263282560, csv[{4, 2, 2}, {10, 4, 6}] -> 
  (22207*M[f[11]])/10527144445440 + M[f[3], f[5], f[3]]/157172400 + 
   M[f[5], f[3], f[3]]/157172400, csv[{4, 2, 3}, {10, 4, 6}] -> 
  -1/51321600*M[f[3], f[9]] - M[f[5], f[7]]/102643200 - 
   M[f[7], f[5]]/102643200 - M[f[9], f[3]]/51321600, 
 csv[{4, 2, 4}, {10, 4, 6}] -> (36611*M[f[13]])/855520807680 + 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{5, 0, 0}, {10, 4, 6}] -> 
  -1/181062604800*M[f[3], f[5]] - M[f[5], f[3]]/181062604800, 
 csv[{5, 0, 1}, {10, 4, 6}] -> -1/32920473600*M[f[9]], 
 csv[{5, 0, 2}, {10, 4, 6}] -> M[f[3], f[7]]/2715939072 + 
   M[f[7], f[3]]/2715939072, csv[{5, 0, 3}, {10, 4, 6}] -> 
  (289031*M[f[11]])/210542888908800 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{5, 0, 4}, {10, 4, 6}] -> 
  (311*M[f[3], f[9]])/7544275200 - M[f[5], f[7]]/20528640 - 
   M[f[7], f[5]]/20528640 + (311*M[f[9], f[3]])/7544275200, 
 csv[{5, 1, 0}, {10, 4, 6}] -> -1/16460236800*M[f[9]], 
 csv[{5, 1, 1}, {10, 4, 6}] -> M[f[3], f[7]]/1810626048 + 
   M[f[7], f[3]]/1810626048, csv[{5, 1, 2}, {10, 4, 6}] -> 
  (-8317*M[f[11]])/13158930556800 - M[f[3], f[5], f[3]]/125737920 - 
   M[f[5], f[3], f[3]]/125737920, csv[{5, 1, 3}, {10, 4, 6}] -> 
  (223*M[f[3], f[9]])/10059033600 - M[f[5], f[7]]/82114560 - 
   M[f[7], f[5]]/82114560 + (223*M[f[9], f[3]])/10059033600, 
 csv[{5, 1, 4}, {10, 4, 6}] -> (712633*M[f[13]])/4277604038400 + 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{5, 2, 0}, {10, 4, 6}] -> 
  M[f[3], f[7]]/905313024 + M[f[7], f[3]]/905313024, 
 csv[{5, 2, 1}, {10, 4, 6}] -> (-488639*M[f[11]])/105271444454400 - 
   M[f[3], f[5], f[3]]/125737920 - M[f[5], f[3], f[3]]/125737920, 
 csv[{5, 2, 2}, {10, 4, 6}] -> (89*M[f[3], f[9]])/5029516800 + 
   M[f[5], f[7]]/41057280 + M[f[7], f[5]]/41057280 + 
   (89*M[f[9], f[3]])/5029516800, csv[{5, 2, 3}, {10, 4, 6}] -> 
  (-334363*M[f[13]])/2444345164800 - varpi[{6, 2}, {6, 14}]/808315200000, 
 csv[{5, 2, 4}, {10, 4, 6}] -> -1/816480*M[f[3], f[11]] - 
   (23*M[f[5], f[9]])/49896000 - (23*M[f[9], f[5]])/49896000 - 
   M[f[11], f[3]]/816480, csv[{6, 0, 0}, {10, 4, 6}] -> M[f[9]]/5486745600, 
 csv[{6, 0, 1}, {10, 4, 6}] -> -1/905313024*M[f[3], f[7]] - 
   M[f[7], f[3]]/905313024, csv[{6, 0, 2}, {10, 4, 6}] -> 
  (-289031*M[f[11]])/105271444454400 + M[f[3], f[5], f[3]]/62868960 + 
   M[f[5], f[3], f[3]]/62868960, csv[{6, 0, 3}, {10, 4, 6}] -> 
  (-311*M[f[3], f[9]])/5029516800 + M[f[5], f[7]]/13685760 + 
   M[f[7], f[5]]/13685760 - (311*M[f[9], f[3]])/5029516800, 
 csv[{6, 0, 4}, {10, 4, 6}] -> (-252375401420109794287*M[f[13]])/
    424299405249392312263377600 + M[f[3], f[3], f[7]]/1571724 + 
   M[f[3], f[7], f[3]]/3143448 + M[f[7], f[3], f[3]]/3143448 + 
   varpi[{6, 2}, {6, 14}]/1414551600000, csv[{6, 1, 0}, {10, 4, 6}] -> 
  -1/452656512*M[f[3], f[7]] - M[f[7], f[3]]/452656512, 
 csv[{6, 1, 1}, {10, 4, 6}] -> (98321*M[f[11]])/30077555558400 + 
   M[f[3], f[5], f[3]]/62868960 + M[f[5], f[3], f[3]]/62868960, 
 csv[{6, 1, 2}, {10, 4, 6}] -> (-179*M[f[3], f[9]])/7544275200 - 
   (179*M[f[9], f[3]])/7544275200, csv[{6, 1, 3}, {10, 4, 6}] -> 
  (-9813992071450088507*M[f[13]])/96982721199861099945914880 - 
   M[f[3], f[3], f[7]]/6286896 - M[f[3], f[7], f[3]]/12573792 - 
   M[f[7], f[3], f[3]]/12573792 - varpi[{6, 2}, {6, 14}]/808315200000, 
 csv[{6, 1, 4}, {10, 4, 6}] -> M[f[3], f[11]]/408240 + 
   (41*M[f[5], f[9]])/49896000 + (41*M[f[9], f[5]])/49896000 + 
   M[f[11], f[3]]/408240, csv[{6, 2, 0}, {10, 4, 6}] -> 
  (2243587*M[f[11]])/105271444454400 + M[f[3], f[5], f[3]]/62868960 + 
   M[f[5], f[3], f[3]]/62868960, csv[{6, 2, 1}, {10, 4, 6}] -> 
  (-443*M[f[3], f[9]])/15088550400 - M[f[5], f[7]]/13685760 - 
   M[f[7], f[5]]/13685760 - (443*M[f[9], f[3]])/15088550400, 
 csv[{6, 2, 2}, {10, 4, 6}] -> (496129133639784516779*M[f[13]])/
    1454740817997916499188723200 + M[f[3], f[3], f[7]]/9430344 + 
   M[f[3], f[7], f[3]]/18860688 + M[f[7], f[3], f[3]]/18860688 + 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{6, 2, 3}, {10, 4, 6}] -> 
  M[f[3], f[11]]/1632960 + M[f[5], f[9]]/3564000 + M[f[9], f[5]]/3564000 + 
   M[f[11], f[3]]/1632960, csv[{6, 2, 4}, {10, 4, 6}] -> 
  (-162138105862818889504907772647*M[f[15]])/
    9031366411588013389108587181629900 - M[f[3], f[5], f[7]]/37422 - 
   M[f[3], f[7], f[5]]/74844 - M[f[5], f[3], f[7]]/37422 - 
   M[f[5], f[7], f[3]]/74844 - M[f[7], f[3], f[5]]/74844 - 
   M[f[7], f[5], f[3]]/74844 - (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    15802479 + (40*M[f[3], f[3], f[3], f[3], f[3]])/15802479 + 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{7, 0, 0}, {10, 4, 6}] -> 
  M[f[3], f[7]]/129330432 + M[f[7], f[3]]/129330432, 
 csv[{7, 0, 1}, {10, 4, 6}] -> (289031*M[f[11]])/30077555558400 - 
   M[f[3], f[5], f[3]]/17962560 - M[f[5], f[3], f[3]]/17962560, 
 csv[{7, 0, 2}, {10, 4, 6}] -> (311*M[f[3], f[9]])/2155507200 - 
   (7*M[f[5], f[7]])/41057280 - (7*M[f[7], f[5]])/41057280 + 
   (311*M[f[9], f[3]])/2155507200, csv[{7, 0, 3}, {10, 4, 6}] -> 
  (252375401420109794287*M[f[13]])/242456802999652749864787200 - 
   M[f[3], f[3], f[7]]/898128 - M[f[3], f[7], f[3]]/1796256 - 
   M[f[7], f[3], f[3]]/1796256 - varpi[{6, 2}, {6, 14}]/808315200000, 
 csv[{7, 0, 4}, {10, 4, 6}] -> (29*M[f[3], f[11]])/8164800 - 
   (73*M[f[5], f[9]])/7128000 - (73*M[f[9], f[5]])/7128000 + 
   (29*M[f[11], f[3]])/8164800, csv[{7, 1, 0}, {10, 4, 6}] -> 
  (-488639*M[f[11]])/15038777779200 - M[f[3], f[5], f[3]]/17962560 - 
   M[f[5], f[3], f[3]]/17962560, csv[{7, 1, 1}, {10, 4, 6}] -> 
  (47*M[f[3], f[9]])/4311014400 + (7*M[f[5], f[7]])/82114560 + 
   (7*M[f[7], f[5]])/82114560 + (47*M[f[9], f[3]])/4311014400, 
 csv[{7, 1, 2}, {10, 4, 6}] -> (-161261080339466490829*M[f[13]])/
    1454740817997916499188723200 + M[f[3], f[3], f[7]]/1347192 + 
   M[f[3], f[7], f[3]]/2694384 + M[f[7], f[3], f[3]]/2694384 + 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{7, 1, 3}, {10, 4, 6}] -> 
  (-169*M[f[3], f[11]])/32659200 + M[f[5], f[9]]/891000 + 
   M[f[9], f[5]]/891000 - (169*M[f[11], f[3]])/32659200, 
 csv[{7, 1, 4}, {10, 4, 6}] -> (-2086609316950087594389669306293*M[f[15]])/
    105092263698478701255081741749875200 + M[f[3], f[5], f[7]]/10692 + 
   M[f[3], f[7], f[5]]/21384 + M[f[5], f[3], f[7]]/10692 + 
   M[f[5], f[7], f[3]]/21384 + M[f[7], f[3], f[5]]/21384 + 
   M[f[7], f[5], f[3]]/21384 + (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    2257497 - (20*M[f[3], f[3], f[3], f[3], f[3]])/2257497 + 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{7, 2, 0}, {10, 4, 6}] -> 
  M[f[3], f[9]]/5443200 + (7*M[f[5], f[7]])/20528640 + 
   (7*M[f[7], f[5]])/20528640 + M[f[9], f[3]]/5443200, 
 csv[{7, 2, 1}, {10, 4, 6}] -> (-70008483884434636351*M[f[13]])/
    64655147466574066630609920 - M[f[3], f[3], f[7]]/898128 - 
   M[f[3], f[7], f[3]]/1796256 - M[f[7], f[3], f[3]]/1796256 - 
   varpi[{6, 2}, {6, 14}]/67359600000, csv[{7, 2, 2}, {10, 4, 6}] -> 
  (11*M[f[3], f[11]])/5443200 - M[f[5], f[9]]/712800 - M[f[9], f[5]]/712800 + 
   (11*M[f[11], f[3]])/5443200, csv[{7, 2, 3}, {10, 4, 6}] -> 
  (123162689*M[f[15]])/2978910950400 - varpi[{4, 2}, {6, 14}]/134719200000, 
 csv[{7, 2, 4}, {10, 4, 6}] -> (-13*M[f[3], f[13]])/136080 - 
   (11*M[f[5], f[11]])/21600 - (11*M[f[11], f[5]])/21600 - 
   (13*M[f[13], f[3]])/136080, csv[{8, 0, 0}, {10, 4, 6}] -> 
  (-289031*M[f[11]])/3759694444800 + M[f[3], f[5], f[3]]/2245320 + 
   M[f[5], f[3], f[3]]/2245320, csv[{8, 0, 1}, {10, 4, 6}] -> 
  (-311*M[f[3], f[9]])/538876800 + (7*M[f[5], f[7]])/10264320 + 
   (7*M[f[7], f[5]])/10264320 - (311*M[f[9], f[3]])/538876800, 
 csv[{8, 0, 2}, {10, 4, 6}] -> (-252375401420109794287*M[f[13]])/
    90921301124869781199295200 + M[f[3], f[3], f[7]]/336798 + 
   M[f[3], f[7], f[3]]/673596 + M[f[7], f[3], f[3]]/673596 + 
   varpi[{6, 2}, {6, 14}]/303118200000, csv[{8, 0, 3}, {10, 4, 6}] -> 
  (-29*M[f[3], f[11]])/4082400 + (73*M[f[5], f[9]])/3564000 + 
   (73*M[f[9], f[5]])/3564000 - (29*M[f[11], f[3]])/4082400, 
 csv[{8, 0, 4}, {10, 4, 6}] -> (42931218574804628121534124509541*M[f[15]])/
    231202980136653142761179831849725440 + (2*M[f[3], f[3], f[9]])/2835 - 
   (2*M[f[3], f[5], f[7]])/2673 - M[f[3], f[7], f[5]]/2673 + 
   M[f[3], f[9], f[3]]/2835 - (2*M[f[5], f[3], f[7]])/2673 - 
   M[f[5], f[7], f[3]]/2673 - M[f[7], f[3], f[5]]/2673 - 
   M[f[7], f[5], f[3]]/2673 + M[f[9], f[3], f[3]]/2835 - 
   (1472*M[f[3]]*M[f[3], f[3], f[3], f[3]])/79012395 + 
   (1472*M[f[3], f[3], f[3], f[3], f[3]])/15802479 + 
   varpi[{4, 2}, {6, 14}]/303118200000, csv[{8, 1, 0}, {10, 4, 6}] -> 
  M[f[3], f[9]]/2041200 - (7*M[f[5], f[7]])/5132160 - 
   (7*M[f[7], f[5]])/5132160 + M[f[9], f[3]]/2041200, 
 csv[{8, 1, 1}, {10, 4, 6}] -> (74001320353298453267*M[f[13]])/
    40409467166608791644131200 - M[f[3], f[3], f[7]]/224532 - 
   M[f[3], f[7], f[3]]/449064 - M[f[7], f[3], f[3]]/449064 - 
   varpi[{6, 2}, {6, 14}]/67359600000, csv[{8, 1, 2}, {10, 4, 6}] -> 
  (11*M[f[3], f[11]])/680400 - (7*M[f[5], f[9]])/712800 - 
   (7*M[f[9], f[5]])/712800 + (11*M[f[11], f[3]])/680400, 
 csv[{8, 1, 3}, {10, 4, 6}] -> (-3448274775823936922375524843769*M[f[15]])/
    513784400303673650580399626332723200 - M[f[3], f[3], f[9]]/5670 - 
   M[f[3], f[9], f[3]]/11340 - M[f[9], f[3], f[3]]/11340 + 
   (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/7182945 - 
   (8*M[f[3], f[3], f[3], f[3], f[3]])/1436589 - 
   varpi[{4, 2}, {6, 14}]/134719200000, csv[{8, 1, 4}, {10, 4, 6}] -> 
  (13*M[f[3], f[13]])/17010 + (11*M[f[5], f[11]])/5400 - 
   (7*M[f[7], f[9]])/3240 - (7*M[f[9], f[7]])/3240 + 
   (11*M[f[11], f[5]])/5400 + (13*M[f[13], f[3]])/17010, 
 csv[{8, 2, 0}, {10, 4, 6}] -> (18367252610506934111*M[f[13]])/
    3673587924237162876739200 + M[f[3], f[3], f[7]]/56133 + 
   M[f[3], f[7], f[3]]/112266 + M[f[7], f[3], f[3]]/112266 + 
   varpi[{6, 2}, {6, 14}]/6735960000, csv[{8, 2, 1}, {10, 4, 6}] -> 
  (-11*M[f[3], f[11]])/453600 + M[f[5], f[9]]/64800 + M[f[9], f[5]]/64800 - 
   (11*M[f[11], f[3]])/453600, csv[{8, 2, 2}, {10, 4, 6}] -> 
  (-7411011296177122989803036692189*M[f[15]])/
    70061509132319134170054494499916800 + M[f[3], f[3], f[9]]/8505 + 
   M[f[3], f[9], f[3]]/17010 + M[f[9], f[3], f[3]]/17010 - 
   (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/21548835 + 
   (16*M[f[3], f[3], f[3], f[3], f[3]])/4309767 + 
   varpi[{4, 2}, {6, 14}]/40415760000, csv[{8, 2, 3}, {10, 4, 6}] -> 
  (-13*M[f[3], f[13]])/68040 + (7*M[f[7], f[9]])/6480 + 
   (7*M[f[9], f[7]])/6480 - (13*M[f[13], f[3]])/68040, 
 csv[{8, 2, 4}, {10, 4, 6}] -> 
  (19956328026826471229994849424732512357090811571046742281031997099749783949\
12838351873825868231*M[f[17]])/2237561958140214042127822847852824960720878366\
31543113718118657897464703869286938703442600000 - 
   (2*M[f[3], f[5], f[9]])/135 - (2*M[f[3], f[9], f[5]])/135 - 
   (2*M[f[5], f[3], f[9]])/135 - (2*M[f[9], f[3], f[5]])/135 + 
   varpi[{2, 2}, {6, 14}]/6735960000, csv[{0, 0, 0}, {10, 6, 4}] -> 
  -1/152092588032000*M[f[3]], csv[{0, 0, 1}, {10, 6, 4}] -> 0, 
 csv[{0, 0, 2}, {10, 6, 4}] -> -1/2327947776000*M[f[5]], 
 csv[{0, 1, 0}, {10, 6, 4}] -> 0, csv[{0, 1, 1}, {10, 6, 4}] -> 
  M[f[5]]/4655895552000, csv[{0, 1, 2}, {10, 6, 4}] -> 
  -1/135796953600*M[f[3], f[3]], csv[{0, 2, 0}, {10, 6, 4}] -> 
  -1/2327947776000*M[f[5]], csv[{0, 2, 1}, {10, 6, 4}] -> 
  M[f[3], f[3]]/203695430400, csv[{0, 2, 2}, {10, 6, 4}] -> 
  -1/22170931200*M[f[7]], csv[{0, 3, 0}, {10, 6, 4}] -> 
  -1/135796953600*M[f[3], f[3]], csv[{0, 3, 1}, {10, 6, 4}] -> 
  M[f[7]]/44341862400, csv[{0, 3, 2}, {10, 6, 4}] -> 
  -1/3233260800*M[f[3], f[5]] - M[f[5], f[3]]/3233260800, 
 csv[{0, 4, 0}, {10, 6, 4}] -> M[f[7]]/11085465600, 
 csv[{0, 4, 1}, {10, 6, 4}] -> M[f[3], f[5]]/3233260800 + 
   M[f[5], f[3]]/3233260800, csv[{0, 4, 2}, {10, 6, 4}] -> 
  M[f[9]]/2351462400, csv[{1, 0, 0}, {10, 6, 4}] -> 0, 
 csv[{1, 0, 1}, {10, 6, 4}] -> -1/37247164416000*M[f[5]], 
 csv[{1, 0, 2}, {10, 6, 4}] -> M[f[3], f[3]]/543187814400, 
 csv[{1, 1, 0}, {10, 6, 4}] -> M[f[5]]/18623582208000, 
 csv[{1, 1, 1}, {10, 6, 4}] -> -1/2172751257600*M[f[3], f[3]], 
 csv[{1, 1, 2}, {10, 6, 4}] -> M[f[7]]/118244966400, 
 csv[{1, 2, 0}, {10, 6, 4}] -> M[f[3], f[3]]/3259126886400, 
 csv[{1, 2, 1}, {10, 6, 4}] -> 0, csv[{1, 2, 2}, {10, 6, 4}] -> 
  M[f[3], f[5]]/25866086400 + M[f[5], f[3]]/25866086400, 
 csv[{1, 3, 0}, {10, 6, 4}] -> -1/118244966400*M[f[7]], 
 csv[{1, 3, 1}, {10, 6, 4}] -> -1/25866086400*M[f[3], f[5]] - 
   M[f[5], f[3]]/25866086400, csv[{1, 3, 2}, {10, 6, 4}] -> 
  -1/16460236800*M[f[9]], csv[{1, 4, 0}, {10, 6, 4}] -> 
  -1/25866086400*M[f[3], f[5]] - M[f[5], f[3]]/25866086400, 
 csv[{1, 4, 1}, {10, 6, 4}] -> -1/10973491200*M[f[9]], 
 csv[{1, 4, 2}, {10, 6, 4}] -> M[f[5], f[5]]/307929600, 
 csv[{2, 0, 0}, {10, 6, 4}] -> -1/65182537728000*M[f[5]], 
 csv[{2, 0, 1}, {10, 6, 4}] -> 0, csv[{2, 0, 2}, {10, 6, 4}] -> 
  -1/310393036800*M[f[7]], csv[{2, 1, 0}, {10, 6, 4}] -> 0, 
 csv[{2, 1, 1}, {10, 6, 4}] -> -1/1241572147200*M[f[7]], 
 csv[{2, 1, 2}, {10, 6, 4}] -> -1/90531302400*M[f[3], f[5]] - 
   M[f[5], f[3]]/90531302400, csv[{2, 2, 0}, {10, 6, 4}] -> 
  M[f[7]]/620786073600, csv[{2, 2, 1}, {10, 6, 4}] -> 
  M[f[3], f[5]]/90531302400 + M[f[5], f[3]]/90531302400, 
 csv[{2, 2, 2}, {10, 6, 4}] -> M[f[9]]/49380710400, 
 csv[{2, 3, 0}, {10, 6, 4}] -> M[f[3], f[5]]/90531302400 + 
   M[f[5], f[3]]/90531302400, csv[{2, 3, 1}, {10, 6, 4}] -> 
  M[f[9]]/32920473600, csv[{2, 3, 2}, {10, 6, 4}] -> 
  -1/1077753600*M[f[5], f[5]], csv[{2, 4, 0}, {10, 6, 4}] -> 
  M[f[9]]/16460236800, csv[{2, 4, 1}, {10, 6, 4}] -> 
  -1/718502400*M[f[5], f[5]], csv[{2, 4, 2}, {10, 6, 4}] -> 
  (1322407*M[f[11]])/842171555635200 + M[f[3], f[3], f[5]]/62868960 + 
   M[f[3], f[5], f[3]]/125737920 + M[f[5], f[3], f[3]]/125737920, 
 csv[{3, 0, 0}, {10, 6, 4}] -> 0, csv[{3, 0, 1}, {10, 6, 4}] -> 
  M[f[7]]/1241572147200, csv[{3, 0, 2}, {10, 6, 4}] -> 
  M[f[3], f[5]]/181062604800 + M[f[5], f[3]]/181062604800, 
 csv[{3, 1, 0}, {10, 6, 4}] -> -1/2483144294400*M[f[7]], 
 csv[{3, 1, 1}, {10, 6, 4}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{3, 1, 2}, {10, 6, 4}] -> 
  -1/82301184000*M[f[9]], csv[{3, 2, 0}, {10, 6, 4}] -> 
  -1/181062604800*M[f[3], f[5]] - M[f[5], f[3]]/181062604800, 
 csv[{3, 2, 1}, {10, 6, 4}] -> -1/54867456000*M[f[9]], 
 csv[{3, 2, 2}, {10, 6, 4}] -> M[f[5], f[5]]/2155507200, 
 csv[{3, 3, 0}, {10, 6, 4}] -> -1/27433728000*M[f[9]], 
 csv[{3, 3, 1}, {10, 6, 4}] -> M[f[5], f[5]]/1437004800, 
 csv[{3, 3, 2}, {10, 6, 4}] -> (-202037*M[f[11]])/561447703756800 - 
   M[f[3], f[3], f[5]]/125737920 - M[f[3], f[5], f[3]]/251475840 - 
   M[f[5], f[3], f[3]]/251475840, csv[{3, 4, 0}, {10, 6, 4}] -> 
  M[f[5], f[5]]/718502400, csv[{3, 4, 1}, {10, 6, 4}] -> 
  (-102037*M[f[11]])/62383078195200 - M[f[3], f[3], f[5]]/125737920 - 
   M[f[3], f[5], f[3]]/251475840 - M[f[5], f[3], f[3]]/251475840, 
 csv[{3, 4, 2}, {10, 6, 4}] -> M[f[3], f[9]]/114307200 + 
   M[f[5], f[7]]/20528640 + M[f[7], f[5]]/20528640 + M[f[9], f[3]]/114307200, 
 csv[{4, 0, 0}, {10, 6, 4}] -> 0, csv[{4, 0, 1}, {10, 6, 4}] -> 
  M[f[3], f[5]]/226328256000 + M[f[5], f[3]]/226328256000, 
 csv[{4, 0, 2}, {10, 6, 4}] -> M[f[9]]/82301184000, 
 csv[{4, 1, 0}, {10, 6, 4}] -> M[f[3], f[5]]/226328256000 + 
   M[f[5], f[3]]/226328256000, csv[{4, 1, 1}, {10, 6, 4}] -> 
  M[f[9]]/54867456000, csv[{4, 1, 2}, {10, 6, 4}] -> 
  -1/2694384000*M[f[5], f[5]], csv[{4, 2, 0}, {10, 6, 4}] -> 
  M[f[9]]/27433728000, csv[{4, 2, 1}, {10, 6, 4}] -> 
  -1/1796256000*M[f[5], f[5]], csv[{4, 2, 2}, {10, 6, 4}] -> 
  (-22037*M[f[11]])/421085777817600 + M[f[3], f[3], f[5]]/157172400 + 
   M[f[3], f[5], f[3]]/314344800 + M[f[5], f[3], f[3]]/314344800, 
 csv[{4, 3, 0}, {10, 6, 4}] -> -1/898128000*M[f[5], f[5]], 
 csv[{4, 3, 1}, {10, 6, 4}] -> (112037*M[f[11]])/140361925939200 + 
   M[f[3], f[3], f[5]]/157172400 + M[f[3], f[5], f[3]]/314344800 + 
   M[f[5], f[3], f[3]]/314344800, csv[{4, 3, 2}, {10, 6, 4}] -> 
  -1/114307200*M[f[3], f[9]] - M[f[5], f[7]]/34214400 - 
   M[f[7], f[5]]/34214400 - M[f[9], f[3]]/114307200, 
 csv[{4, 4, 0}, {10, 6, 4}] -> (94037*M[f[11]])/28072385187840 + 
   M[f[3], f[3], f[5]]/157172400 + M[f[3], f[5], f[3]]/314344800 + 
   M[f[5], f[3], f[3]]/314344800, csv[{4, 4, 1}, {10, 6, 4}] -> 
  -1/25660800*M[f[5], f[7]] - M[f[7], f[5]]/25660800, 
 csv[{4, 4, 2}, {10, 6, 4}] -> (150898427717403577*M[f[13]])/
    1023310357530009391918080 + M[f[3], f[5], f[5]]/2494800 + 
   M[f[5], f[3], f[5]]/2494800 + M[f[5], f[5], f[3]]/3742200, 
 csv[{5, 0, 0}, {10, 6, 4}] -> -1/181062604800*M[f[3], f[5]] - 
   M[f[5], f[3]]/181062604800, csv[{5, 0, 1}, {10, 6, 4}] -> 
  -1/32920473600*M[f[9]], csv[{5, 0, 2}, {10, 6, 4}] -> 
  M[f[5], f[5]]/2155507200, csv[{5, 1, 0}, {10, 6, 4}] -> 
  -1/16460236800*M[f[9]], csv[{5, 1, 1}, {10, 6, 4}] -> 
  M[f[5], f[5]]/1437004800, csv[{5, 1, 2}, {10, 6, 4}] -> 
  (826481*M[f[11]])/1684343111270400 - M[f[3], f[3], f[5]]/125737920 - 
   M[f[3], f[5], f[3]]/251475840 - M[f[5], f[3], f[3]]/251475840, 
 csv[{5, 2, 0}, {10, 6, 4}] -> M[f[5], f[5]]/718502400, 
 csv[{5, 2, 1}, {10, 6, 4}] -> (-202037*M[f[11]])/561447703756800 - 
   M[f[3], f[3], f[5]]/125737920 - M[f[3], f[5], f[3]]/251475840 - 
   M[f[5], f[3], f[3]]/251475840, csv[{5, 2, 2}, {10, 6, 4}] -> 
  M[f[3], f[9]]/76204800 + M[f[5], f[7]]/41057280 + M[f[7], f[5]]/41057280 + 
   M[f[9], f[3]]/76204800, csv[{5, 3, 0}, {10, 6, 4}] -> 
  (-1634629*M[f[11]])/561447703756800 - M[f[3], f[3], f[5]]/125737920 - 
   M[f[3], f[5], f[3]]/251475840 - M[f[5], f[3], f[3]]/251475840, 
 csv[{5, 3, 1}, {10, 6, 4}] -> M[f[3], f[9]]/457228800 + 
   M[f[5], f[7]]/27371520 + M[f[7], f[5]]/27371520 + M[f[9], f[3]]/457228800, 
 csv[{5, 3, 2}, {10, 6, 4}] -> (-44296114812524180681*M[f[13]])/
    601706490227645522447831040 - M[f[3], f[5], f[5]]/1995840 - 
   M[f[5], f[3], f[5]]/1995840 - M[f[5], f[5], f[3]]/2993760, 
 csv[{5, 4, 0}, {10, 6, 4}] -> -1/114307200*M[f[3], f[9]] + 
   M[f[5], f[7]]/20528640 + M[f[7], f[5]]/20528640 - M[f[9], f[3]]/114307200, 
 csv[{5, 4, 1}, {10, 6, 4}] -> (-83947*M[f[13]])/379134120960, 
 csv[{5, 4, 2}, {10, 6, 4}] -> M[f[3], f[11]]/816480 + 
   M[f[5], f[9]]/2721600 + M[f[9], f[5]]/2721600 + M[f[11], f[3]]/816480, 
 csv[{6, 0, 0}, {10, 6, 4}] -> M[f[9]]/5486745600, 
 csv[{6, 0, 1}, {10, 6, 4}] -> -1/718502400*M[f[5], f[5]], 
 csv[{6, 0, 2}, {10, 6, 4}] -> (-514259*M[f[11]])/280723851878400 + 
   M[f[3], f[3], f[5]]/62868960 + M[f[3], f[5], f[3]]/125737920 + 
   M[f[5], f[3], f[3]]/125737920, csv[{6, 1, 0}, {10, 6, 4}] -> 
  -1/359251200*M[f[5], f[5]], csv[{6, 1, 1}, {10, 6, 4}] -> 
  (-52037*M[f[11]])/93574617292800 + M[f[3], f[3], f[5]]/62868960 + 
   M[f[3], f[5], f[3]]/125737920 + M[f[5], f[3], f[3]]/125737920, 
 csv[{6, 1, 2}, {10, 6, 4}] -> -1/32659200*M[f[3], f[9]] - 
   M[f[5], f[7]]/41057280 - M[f[7], f[5]]/41057280 - M[f[9], f[3]]/32659200, 
 csv[{6, 2, 0}, {10, 6, 4}] -> (102037*M[f[11]])/31191539097600 + 
   M[f[3], f[3], f[5]]/62868960 + M[f[3], f[5], f[3]]/125737920 + 
   M[f[5], f[3], f[3]]/125737920, csv[{6, 2, 1}, {10, 6, 4}] -> 
  -1/114307200*M[f[3], f[9]] - M[f[5], f[7]]/20528640 - 
   M[f[7], f[5]]/20528640 - M[f[9], f[3]]/114307200, 
 csv[{6, 2, 2}, {10, 6, 4}] -> (-11691620578230027731*M[f[13]])/
    300853245113822761223915520 - M[f[3], f[3], f[7]]/9430344 + 
   M[f[3], f[5], f[5]]/997920 - M[f[3], f[7], f[3]]/18860688 + 
   M[f[5], f[3], f[5]]/997920 + M[f[5], f[5], f[3]]/1496880 - 
   M[f[7], f[3], f[3]]/18860688, csv[{6, 3, 0}, {10, 6, 4}] -> 
  M[f[3], f[9]]/76204800 - M[f[5], f[7]]/13685760 - M[f[7], f[5]]/13685760 + 
   M[f[9], f[3]]/76204800, csv[{6, 3, 1}, {10, 6, 4}] -> 
  (2893722110334619*M[f[13]])/10366385676859718876160 + 
   M[f[3], f[3], f[7]]/6286896 + M[f[3], f[7], f[3]]/12573792 + 
   M[f[7], f[3], f[3]]/12573792, csv[{6, 3, 2}, {10, 6, 4}] -> 
  -1/544320*M[f[3], f[11]] - M[f[5], f[9]]/1360800 - M[f[9], f[5]]/1360800 - 
   M[f[11], f[3]]/544320, csv[{6, 4, 0}, {10, 6, 4}] -> 
  (1771082361502206667*M[f[13]])/8357034586495076700664320 - 
   M[f[3], f[3], f[7]]/1571724 - M[f[3], f[7], f[3]]/3143448 - 
   M[f[7], f[3], f[3]]/3143448, csv[{6, 4, 1}, {10, 6, 4}] -> 
  M[f[5], f[9]]/2721600 + M[f[9], f[5]]/2721600, 
 csv[{6, 4, 2}, {10, 6, 4}] -> (-4176857*M[f[15]])/46940414976 - 
   varpi[{3, 3}, {4, 16}]/992970316800, csv[{7, 0, 0}, {10, 6, 4}] -> 
  M[f[5], f[5]]/102643200, csv[{7, 0, 1}, {10, 6, 4}] -> 
  (514259*M[f[11]])/80206814822400 - M[f[3], f[3], f[5]]/17962560 - 
   M[f[3], f[5], f[3]]/35925120 - M[f[5], f[3], f[3]]/35925120, 
 csv[{7, 0, 2}, {10, 6, 4}] -> M[f[3], f[9]]/8164800 + M[f[9], f[3]]/8164800, 
 csv[{7, 1, 0}, {10, 6, 4}] -> (-202037*M[f[11]])/80206814822400 - 
   M[f[3], f[3], f[5]]/17962560 - M[f[3], f[5], f[3]]/35925120 - 
   M[f[5], f[3], f[3]]/35925120, csv[{7, 1, 1}, {10, 6, 4}] -> 
  M[f[3], f[9]]/21772800 + (7*M[f[5], f[7]])/82114560 + 
   (7*M[f[7], f[5]])/82114560 + M[f[9], f[3]]/21772800, 
 csv[{7, 1, 2}, {10, 6, 4}] -> (11201052471816521119*M[f[13]])/
    20466207150600187838361600 + M[f[3], f[3], f[7]]/898128 - 
   M[f[3], f[5], f[5]]/285120 + M[f[3], f[7], f[3]]/1796256 - 
   M[f[5], f[3], f[5]]/285120 - M[f[5], f[5], f[3]]/427680 + 
   M[f[7], f[3], f[3]]/1796256, csv[{7, 2, 0}, {10, 6, 4}] -> 
  -1/32659200*M[f[3], f[9]] + (7*M[f[5], f[7]])/41057280 + 
   (7*M[f[7], f[5]])/41057280 - M[f[9], f[3]]/32659200, 
 csv[{7, 2, 1}, {10, 6, 4}] -> (-44190999754249201211*M[f[13]])/
    107447587540650986151398400 - M[f[3], f[3], f[7]]/1347192 - 
   M[f[3], f[7], f[3]]/2694384 - M[f[7], f[3], f[3]]/2694384, 
 csv[{7, 2, 2}, {10, 6, 4}] -> (37*M[f[3], f[11]])/16329600 + 
   M[f[5], f[9]]/388800 + M[f[9], f[5]]/388800 + 
   (37*M[f[11], f[3]])/16329600, csv[{7, 3, 0}, {10, 6, 4}] -> 
  (-1074736228508064971*M[f[13]])/1492327604731263696547200 + 
   M[f[3], f[3], f[7]]/898128 + M[f[3], f[7], f[3]]/1796256 + 
   M[f[7], f[3], f[3]]/1796256, csv[{7, 3, 1}, {10, 6, 4}] -> 
  (11*M[f[3], f[11]])/3628800 - M[f[5], f[9]]/777600 - M[f[9], f[5]]/777600 + 
   (11*M[f[11], f[3]])/3628800, csv[{7, 3, 2}, {10, 6, 4}] -> 
  (3461837*M[f[15]])/156468049920 + varpi[{3, 3}, {4, 16}]/1985940633600, 
 csv[{7, 4, 0}, {10, 6, 4}] -> (-11*M[f[3], f[11]])/907200 + 
   M[f[5], f[9]]/388800 + M[f[9], f[5]]/388800 - (11*M[f[11], f[3]])/907200, 
 csv[{7, 4, 1}, {10, 6, 4}] -> (125418973*M[f[15]])/469404149760 + 
   varpi[{3, 3}, {4, 16}]/397188126720, csv[{7, 4, 2}, {10, 6, 4}] -> 
  (-14507*M[f[3], f[13]])/48756960 - (14507*M[f[13], f[3]])/48756960, 
 csv[{8, 0, 0}, {10, 6, 4}] -> (-514259*M[f[11]])/10025851852800 + 
   M[f[3], f[3], f[5]]/2245320 + M[f[3], f[5], f[3]]/4490640 + 
   M[f[5], f[3], f[3]]/4490640, csv[{8, 0, 1}, {10, 6, 4}] -> 
  -1/2041200*M[f[3], f[9]] - M[f[9], f[3]]/2041200, 
 csv[{8, 0, 2}, {10, 6, 4}] -> (-258769215896661473921*M[f[13]])/
    53723793770325493075699200 - M[f[3], f[3], f[7]]/56133 + 
   M[f[3], f[5], f[5]]/35640 - M[f[3], f[7], f[3]]/112266 + 
   M[f[5], f[3], f[5]]/35640 + M[f[5], f[5], f[3]]/53460 - 
   M[f[7], f[3], f[3]]/112266, csv[{8, 1, 0}, {10, 6, 4}] -> 
  M[f[3], f[9]]/8164800 - (7*M[f[5], f[7]])/10264320 - 
   (7*M[f[7], f[5]])/10264320 + M[f[9], f[3]]/8164800, 
 csv[{8, 1, 1}, {10, 6, 4}] -> (11773556994257265211*M[f[13]])/
    53723793770325493075699200 + M[f[3], f[3], f[7]]/224532 + 
   M[f[3], f[7], f[3]]/449064 + M[f[7], f[3], f[3]]/449064, 
 csv[{8, 1, 2}, {10, 6, 4}] -> (29*M[f[3], f[11]])/4082400 - 
   M[f[5], f[9]]/48600 - M[f[9], f[5]]/48600 + (29*M[f[11], f[3]])/4082400, 
 csv[{8, 2, 0}, {10, 6, 4}] -> (25536147504747045737*M[f[13]])/
    8953965628387582179283200 - M[f[3], f[3], f[7]]/336798 - 
   M[f[3], f[7], f[3]]/673596 - M[f[7], f[3], f[3]]/673596, 
 csv[{8, 2, 1}, {10, 6, 4}] -> (-11*M[f[3], f[11]])/680400 + 
   M[f[5], f[9]]/97200 + M[f[9], f[5]]/97200 - (11*M[f[11], f[3]])/680400, 
 csv[{8, 2, 2}, {10, 6, 4}] -> (86317778124259473526585811834429*M[f[15]])/
    303599872906716248070236142832972800 - M[f[3], f[3], f[9]]/8505 - 
   M[f[3], f[9], f[3]]/17010 - M[f[9], f[3], f[3]]/17010 + 
   (16*M[f[3]]*M[f[3], f[3], f[3], f[3]])/21548835 - 
   (16*M[f[3], f[3], f[3], f[3], f[3]])/4309767 + 
   varpi[{3, 3}, {4, 16}]/496485158400, csv[{8, 3, 0}, {10, 6, 4}] -> 
  (11*M[f[3], f[11]])/453600 - M[f[5], f[9]]/48600 - M[f[9], f[5]]/48600 + 
   (11*M[f[11], f[3]])/453600, csv[{8, 3, 1}, {10, 6, 4}] -> 
  (-104230074362136991110647181645809*M[f[15]])/
    202399915271144165380157428555315200 + M[f[3], f[3], f[9]]/5670 + 
   M[f[3], f[9], f[3]]/11340 + M[f[9], f[3], f[3]]/11340 - 
   (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/7182945 + 
   (8*M[f[3], f[3], f[3], f[3], f[3]])/1436589 - 
   varpi[{3, 3}, {4, 16}]/198594063360, csv[{8, 3, 2}, {10, 6, 4}] -> 
  (61487*M[f[3], f[13]])/73135440 - (7*M[f[7], f[9]])/6480 - 
   (7*M[f[9], f[7]])/6480 + (61487*M[f[13], f[3]])/73135440, 
 csv[{8, 4, 0}, {10, 6, 4}] -> (-302109613571544143823807575297*M[f[15]])/
    3892306062906618565003027472217600 - (2*M[f[3], f[3], f[9]])/2835 - 
   M[f[3], f[9], f[3]]/2835 - M[f[9], f[3], f[3]]/2835 + 
   (32*M[f[3]]*M[f[3], f[3], f[3], f[3]])/7182945 - 
   (32*M[f[3], f[3], f[3], f[3], f[3]])/1436589, 
 csv[{8, 4, 1}, {10, 6, 4}] -> (-13*M[f[3], f[13]])/26460 + 
   (7*M[f[7], f[9]])/3240 + (7*M[f[9], f[7]])/3240 - 
   (13*M[f[13], f[3]])/26460, csv[{8, 4, 2}, {10, 6, 4}] -> 
  (11854999815679058201150272820032562470387508053125567547458873552865802561\
04553601*M[f[17]])/1427283943111290168121625366903286225159131926861573166006\
824670740865540781552275520 - (2*M[f[3], f[5], f[9]])/135 - 
   (2*M[f[5], f[3], f[9]])/135 - (2*M[f[5], f[9], f[3]])/135 - 
   (2*M[f[9], f[5], f[3]])/135, csv[{0, 0, 0}, {8, 8, 4}] -> 
  -1/215080427520000*M[f[3]], csv[{0, 0, 1}, {8, 8, 4}] -> 0, 
 csv[{0, 0, 2}, {8, 8, 4}] -> 0, csv[{0, 1, 0}, {8, 8, 4}] -> 0, 
 csv[{0, 1, 1}, {8, 8, 4}] -> 0, csv[{0, 1, 2}, {8, 8, 4}] -> 0, 
 csv[{0, 2, 0}, {8, 8, 4}] -> 0, csv[{0, 2, 1}, {8, 8, 4}] -> 0, 
 csv[{0, 2, 2}, {8, 8, 4}] -> M[f[7]]/329204736000, 
 csv[{0, 3, 0}, {8, 8, 4}] -> 0, csv[{0, 3, 1}, {8, 8, 4}] -> 
  -1/243855360000*M[f[7]], csv[{0, 3, 2}, {8, 8, 4}] -> 
  M[f[3], f[5]]/17781120000 + M[f[5], f[3]]/17781120000, 
 csv[{0, 4, 0}, {8, 8, 4}] -> (19*M[f[7]])/1646023680000, 
 csv[{0, 4, 1}, {8, 8, 4}] -> -1/13335840000*M[f[3], f[5]] - 
   M[f[5], f[3]]/13335840000, csv[{0, 4, 2}, {8, 8, 4}] -> M[f[9]]/960180480, 
 csv[{0, 5, 0}, {8, 8, 4}] -> M[f[3], f[5]]/5334336000 + 
   M[f[5], f[3]]/5334336000, csv[{0, 5, 1}, {8, 8, 4}] -> 
  -1/1280240640*M[f[9]], csv[{0, 5, 2}, {8, 8, 4}] -> 
  M[f[3], f[7]]/76204800 + M[f[7], f[3]]/76204800, 
 csv[{0, 6, 0}, {8, 8, 4}] -> -1/160030080*M[f[9]], 
 csv[{0, 6, 1}, {8, 8, 4}] -> 0, csv[{0, 6, 2}, {8, 8, 4}] -> 
  (-8851*M[f[11]])/32006016000, csv[{1, 0, 0}, {8, 8, 4}] -> 0, 
 csv[{1, 0, 1}, {8, 8, 4}] -> 0, csv[{1, 0, 2}, {8, 8, 4}] -> 0, 
 csv[{1, 1, 0}, {8, 8, 4}] -> 0, csv[{1, 1, 1}, {8, 8, 4}] -> 0, 
 csv[{1, 1, 2}, {8, 8, 4}] -> -1/823011840000*M[f[7]], 
 csv[{1, 2, 0}, {8, 8, 4}] -> 0, csv[{1, 2, 1}, {8, 8, 4}] -> 
  M[f[7]]/823011840000, csv[{1, 2, 2}, {8, 8, 4}] -> 
  -1/53343360000*M[f[3], f[5]] - M[f[5], f[3]]/53343360000, 
 csv[{1, 3, 0}, {8, 8, 4}] -> -1/548674560000*M[f[7]], 
 csv[{1, 3, 1}, {8, 8, 4}] -> M[f[3], f[5]]/71124480000 + 
   M[f[5], f[3]]/71124480000, csv[{1, 3, 2}, {8, 8, 4}] -> 
  -1/3840721920*M[f[9]], csv[{1, 4, 0}, {8, 8, 4}] -> 
  -1/53343360000*M[f[3], f[5]] - M[f[5], f[3]]/53343360000, 
 csv[{1, 4, 1}, {8, 8, 4}] -> 0, csv[{1, 4, 2}, {8, 8, 4}] -> 
  -1/400075200*M[f[3], f[7]] - M[f[7], f[3]]/400075200, 
 csv[{1, 5, 0}, {8, 8, 4}] -> M[f[9]]/1280240640, 
 csv[{1, 5, 1}, {8, 8, 4}] -> -1/3200601600*M[f[3], f[7]] - 
   M[f[7], f[3]]/3200601600, csv[{1, 5, 2}, {8, 8, 4}] -> 
  (1103*M[f[11]])/48009024000, csv[{1, 6, 0}, {8, 8, 4}] -> 
  M[f[3], f[7]]/533433600 + M[f[7], f[3]]/533433600, 
 csv[{1, 6, 1}, {8, 8, 4}] -> (4439*M[f[11]])/64012032000, 
 csv[{1, 6, 2}, {8, 8, 4}] -> -1/2667168*M[f[3], f[9]] - 
   M[f[5], f[7]]/4536000 - M[f[7], f[5]]/4536000 - M[f[9], f[3]]/2667168, 
 csv[{2, 0, 0}, {8, 8, 4}] -> 0, csv[{2, 0, 1}, {8, 8, 4}] -> 0, 
 csv[{2, 0, 2}, {8, 8, 4}] -> M[f[7]]/1097349120000, 
 csv[{2, 1, 0}, {8, 8, 4}] -> 0, csv[{2, 1, 1}, {8, 8, 4}] -> 
  -1/1316818944000*M[f[7]], csv[{2, 1, 2}, {8, 8, 4}] -> 
  M[f[3], f[5]]/80015040000 + M[f[5], f[3]]/80015040000, 
 csv[{2, 2, 0}, {8, 8, 4}] -> M[f[7]]/3292047360000, 
 csv[{2, 2, 1}, {8, 8, 4}] -> -1/200037600000*M[f[3], f[5]] - 
   M[f[5], f[3]]/200037600000, csv[{2, 2, 2}, {8, 8, 4}] -> 
  M[f[9]]/7201353600, csv[{2, 3, 0}, {8, 8, 4}] -> 
  M[f[3], f[5]]/266716800000 + M[f[5], f[3]]/266716800000, 
 csv[{2, 3, 1}, {8, 8, 4}] -> M[f[9]]/19203609600, 
 csv[{2, 3, 2}, {8, 8, 4}] -> M[f[3], f[7]]/889056000 + 
   M[f[7], f[3]]/889056000, csv[{2, 4, 0}, {8, 8, 4}] -> 
  -1/4800902400*M[f[9]], csv[{2, 4, 1}, {8, 8, 4}] -> 
  M[f[3], f[7]]/4000752000 + M[f[7], f[3]]/4000752000, 
 csv[{2, 4, 2}, {8, 8, 4}] -> (-1768589*M[f[11]])/3070417129920000 + 
   M[f[3], f[5], f[3]]/555660000 + M[f[5], f[3], f[3]]/555660000, 
 csv[{2, 5, 0}, {8, 8, 4}] -> -1/1600300800*M[f[3], f[7]] - 
   M[f[7], f[3]]/1600300800, csv[{2, 5, 1}, {8, 8, 4}] -> 
  (-8816119*M[f[11]])/409388950656000 - M[f[3], f[5], f[3]]/222264000 - 
   M[f[5], f[3], f[3]]/222264000, csv[{2, 5, 2}, {8, 8, 4}] -> 
  M[f[3], f[9]]/8001504 + M[f[5], f[7]]/13608000 + M[f[7], f[5]]/13608000 + 
   M[f[9], f[3]]/8001504, csv[{2, 6, 0}, {8, 8, 4}] -> 
  (-776507*M[f[11]])/81877790131200 + M[f[3], f[5], f[3]]/37044000 + 
   M[f[5], f[3], f[3]]/37044000, csv[{2, 6, 1}, {8, 8, 4}] -> 0, 
 csv[{2, 6, 2}, {8, 8, 4}] -> (1517*M[f[13]])/5265751680, 
 csv[{3, 0, 0}, {8, 8, 4}] -> 0, csv[{3, 0, 1}, {8, 8, 4}] -> 
  M[f[7]]/1097349120000, csv[{3, 0, 2}, {8, 8, 4}] -> 
  -1/71124480000*M[f[3], f[5]] - M[f[5], f[3]]/71124480000, 
 csv[{3, 1, 0}, {8, 8, 4}] -> M[f[7]]/1646023680000, 
 csv[{3, 1, 1}, {8, 8, 4}] -> M[f[3], f[5]]/426746880000 + 
   M[f[5], f[3]]/426746880000, csv[{3, 1, 2}, {8, 8, 4}] -> 
  -1/7681443840*M[f[9]], csv[{3, 2, 0}, {8, 8, 4}] -> 
  -1/1066867200000*M[f[3], f[5]] - M[f[5], f[3]]/1066867200000, 
 csv[{3, 2, 1}, {8, 8, 4}] -> -1/12802406400*M[f[9]], 
 csv[{3, 2, 2}, {8, 8, 4}] -> -1/1066867200*M[f[3], f[7]] - 
   M[f[7], f[3]]/1066867200, csv[{3, 3, 0}, {8, 8, 4}] -> 
  M[f[9]]/12802406400, csv[{3, 3, 1}, {8, 8, 4}] -> 
  -1/3556224000*M[f[3], f[7]] - M[f[7], f[3]]/3556224000, 
 csv[{3, 3, 2}, {8, 8, 4}] -> (-14741161*M[f[11]])/2729259671040000 - 
   M[f[3], f[5], f[3]]/246960000 - M[f[5], f[3], f[3]]/246960000, 
 csv[{3, 4, 0}, {8, 8, 4}] -> M[f[3], f[7]]/2667168000 + 
   M[f[7], f[3]]/2667168000, csv[{3, 4, 1}, {8, 8, 4}] -> 
  (47760661*M[f[11]])/4093889506560000 + M[f[3], f[5], f[3]]/185220000 + 
   M[f[5], f[3], f[3]]/185220000, csv[{3, 4, 2}, {8, 8, 4}] -> 
  (-1853*M[f[3], f[9]])/26671680000 - M[f[5], f[7]]/21772800 - 
   M[f[7], f[5]]/21772800 - (1853*M[f[9], f[3]])/26671680000, 
 csv[{3, 5, 0}, {8, 8, 4}] -> (5136053*M[f[11]])/818777901312000 - 
   M[f[3], f[5], f[3]]/74088000 - M[f[5], f[3], f[3]]/74088000, 
 csv[{3, 5, 1}, {8, 8, 4}] -> -1/72576000*M[f[3], f[9]] + 
   M[f[5], f[7]]/217728000 + M[f[7], f[5]]/217728000 - 
   M[f[9], f[3]]/72576000, csv[{3, 5, 2}, {8, 8, 4}] -> 
  (-143*M[f[13]])/15797255040, csv[{3, 6, 0}, {8, 8, 4}] -> 
  M[f[3], f[9]]/12096000 - M[f[5], f[7]]/36288000 - M[f[7], f[5]]/36288000 + 
   M[f[9], f[3]]/12096000, csv[{3, 6, 1}, {8, 8, 4}] -> 
  (-853*M[f[13]])/2106300672, csv[{3, 6, 2}, {8, 8, 4}] -> 
  M[f[3], f[11]]/453600 + M[f[11], f[3]]/453600, 
 csv[{4, 0, 0}, {8, 8, 4}] -> -1/274337280000*M[f[7]], 
 csv[{4, 0, 1}, {8, 8, 4}] -> 0, csv[{4, 0, 2}, {8, 8, 4}] -> 
  M[f[9]]/4800902400, csv[{4, 1, 0}, {8, 8, 4}] -> 0, 
 csv[{4, 1, 1}, {8, 8, 4}] -> M[f[9]]/6401203200, 
 csv[{4, 1, 2}, {8, 8, 4}] -> (11*M[f[3], f[7]])/8001504000 + 
   (11*M[f[7], f[3]])/8001504000, csv[{4, 2, 0}, {8, 8, 4}] -> 0, 
 csv[{4, 2, 1}, {8, 8, 4}] -> M[f[3], f[7]]/2000376000 + 
   M[f[7], f[3]]/2000376000, csv[{4, 2, 2}, {8, 8, 4}] -> 
  (85594573*M[f[11]])/6140834259840000 + M[f[3], f[5], f[3]]/92610000 + 
   M[f[5], f[3], f[3]]/92610000, csv[{4, 3, 0}, {8, 8, 4}] -> 
  -1/2667168000*M[f[3], f[7]] - M[f[7], f[3]]/2667168000, 
 csv[{4, 3, 1}, {8, 8, 4}] -> (-4137109*M[f[11]])/409388950656000 - 
   M[f[3], f[5], f[3]]/123480000 - M[f[5], f[3], f[3]]/123480000, 
 csv[{4, 3, 2}, {8, 8, 4}] -> (1559*M[f[3], f[9]])/26671680000 + 
   M[f[5], f[7]]/20160000 + M[f[7], f[5]]/20160000 + 
   (1559*M[f[9], f[3]])/26671680000, csv[{4, 4, 0}, {8, 8, 4}] -> 
  (-2129857*M[f[11]])/341157458880000 + M[f[3], f[5], f[3]]/92610000 + 
   M[f[5], f[3], f[3]]/92610000, csv[{4, 4, 1}, {8, 8, 4}] -> 
  M[f[3], f[9]]/45360000 - M[f[5], f[7]]/136080000 - 
   M[f[7], f[5]]/136080000 + M[f[9], f[3]]/45360000, 
 csv[{4, 4, 2}, {8, 8, 4}] -> -1/9797760*M[f[13]], 
 csv[{4, 5, 0}, {8, 8, 4}] -> -1/18144000*M[f[3], f[9]] + 
   M[f[5], f[7]]/54432000 + M[f[7], f[5]]/54432000 - M[f[9], f[3]]/18144000, 
 csv[{4, 5, 1}, {8, 8, 4}] -> (25901*M[f[13]])/94783530240, 
 csv[{4, 5, 2}, {8, 8, 4}] -> -1/680400*M[f[3], f[11]] - 
   M[f[11], f[3]]/680400, csv[{4, 6, 0}, {8, 8, 4}] -> 
  (-311*M[f[13]])/15797255040, csv[{4, 6, 1}, {8, 8, 4}] -> 0, 
 csv[{4, 6, 2}, {8, 8, 4}] -> (295736947*M[f[15]])/1711369296000 + 
   varpi[{3, 3}, {4, 16}]/482693904000, csv[{5, 0, 0}, {8, 8, 4}] -> 0, 
 csv[{5, 0, 1}, {8, 8, 4}] -> -1/1920360960*M[f[9]], 
 csv[{5, 0, 2}, {8, 8, 4}] -> -1/266716800*M[f[3], f[7]] - 
   M[f[7], f[3]]/266716800, csv[{5, 1, 0}, {8, 8, 4}] -> 
  -1/3840721920*M[f[9]], csv[{5, 1, 1}, {8, 8, 4}] -> 
  -1/640120320*M[f[3], f[7]] - M[f[7], f[3]]/640120320, 
 csv[{5, 1, 2}, {8, 8, 4}] -> (-8523041*M[f[11]])/175452407424000 - 
   M[f[3], f[5], f[3]]/22226400 - M[f[5], f[3], f[3]]/22226400, 
 csv[{5, 2, 0}, {8, 8, 4}] -> M[f[3], f[7]]/1600300800 + 
   M[f[7], f[3]]/1600300800, csv[{5, 2, 1}, {8, 8, 4}] -> 
  (11242667*M[f[11]])/818777901312000 + M[f[3], f[5], f[3]]/55566000 + 
   M[f[5], f[3], f[3]]/55566000, csv[{5, 2, 2}, {8, 8, 4}] -> 
  (-559*M[f[3], f[9]])/8001504000 - M[f[5], f[7]]/10886400 - 
   M[f[7], f[5]]/10886400 - (559*M[f[9], f[3]])/8001504000, 
 csv[{5, 3, 0}, {8, 8, 4}] -> (7643089*M[f[11]])/818777901312000 - 
   M[f[3], f[5], f[3]]/74088000 - M[f[5], f[3], f[3]]/74088000, 
 csv[{5, 3, 1}, {8, 8, 4}] -> -1/24192000*M[f[3], f[9]] + 
   M[f[5], f[7]]/72576000 + M[f[7], f[5]]/72576000 - M[f[9], f[3]]/24192000, 
 csv[{5, 3, 2}, {8, 8, 4}] -> (15083*M[f[13]])/63189020160, 
 csv[{5, 4, 0}, {8, 8, 4}] -> M[f[3], f[9]]/18144000 - 
   M[f[5], f[7]]/54432000 - M[f[7], f[5]]/54432000 + M[f[9], f[3]]/18144000, 
 csv[{5, 4, 1}, {8, 8, 4}] -> (-2633*M[f[13]])/11847941280, 
 csv[{5, 4, 2}, {8, 8, 4}] -> (37*M[f[3], f[11]])/47628000 + 
   (37*M[f[11], f[3]])/47628000, csv[{5, 5, 0}, {8, 8, 4}] -> 
  -1/3919104*M[f[13]], csv[{5, 5, 1}, {8, 8, 4}] -> 
  (11*M[f[3], f[11]])/6350400 + (11*M[f[11], f[3]])/6350400, 
 csv[{5, 5, 2}, {8, 8, 4}] -> (-272701*M[f[15]])/19746568800, 
 csv[{5, 6, 0}, {8, 8, 4}] -> (-11*M[f[3], f[11]])/1058400 - 
   (11*M[f[11], f[3]])/1058400, csv[{5, 6, 1}, {8, 8, 4}] -> 
  (-267376043*M[f[15]])/684547718400 - varpi[{3, 3}, {4, 16}]/193077561600, 
 csv[{5, 6, 2}, {8, 8, 4}] -> (-932591*M[f[3], f[13]])/2559740400 - 
   (932591*M[f[13], f[3]])/2559740400, csv[{6, 0, 0}, {8, 8, 4}] -> 
  M[f[9]]/320060160, csv[{6, 0, 1}, {8, 8, 4}] -> 
  M[f[3], f[7]]/88905600 + M[f[7], f[3]]/88905600, 
 csv[{6, 0, 2}, {8, 8, 4}] -> (1287089*M[f[11]])/3655258488000 + 
   M[f[3], f[5], f[3]]/2469600 + M[f[5], f[3], f[3]]/2469600, 
 csv[{6, 1, 0}, {8, 8, 4}] -> -1/533433600*M[f[3], f[7]] - 
   M[f[7], f[3]]/533433600, csv[{6, 1, 1}, {8, 8, 4}] -> 
  (-1773671*M[f[11]])/58484135808000 - M[f[3], f[5], f[3]]/14817600 - 
   M[f[5], f[3], f[3]]/14817600, csv[{6, 1, 2}, {8, 8, 4}] -> 
  (53*M[f[3], f[9]])/533433600 + (17*M[f[5], f[7]])/54432000 + 
   (17*M[f[7], f[5]])/54432000 + (53*M[f[9], f[3]])/533433600, 
 csv[{6, 2, 0}, {8, 8, 4}] -> (-8896607*M[f[11]])/409388950656000 + 
   M[f[3], f[5], f[3]]/37044000 + M[f[5], f[3], f[3]]/37044000, 
 csv[{6, 2, 1}, {8, 8, 4}] -> M[f[3], f[9]]/9072000 - 
   M[f[5], f[7]]/27216000 - M[f[7], f[5]]/27216000 + M[f[9], f[3]]/9072000, 
 csv[{6, 2, 2}, {8, 8, 4}] -> (-2347*M[f[13]])/3949313760, 
 csv[{6, 3, 0}, {8, 8, 4}] -> -1/12096000*M[f[3], f[9]] + 
   M[f[5], f[7]]/36288000 + M[f[7], f[5]]/36288000 - M[f[9], f[3]]/12096000, 
 csv[{6, 3, 1}, {8, 8, 4}] -> (1231*M[f[13]])/7021002240, 
 csv[{6, 3, 2}, {8, 8, 4}] -> (29*M[f[3], f[11]])/31752000 - 
   M[f[7], f[7]]/529200 + (29*M[f[11], f[3]])/31752000, 
 csv[{6, 4, 0}, {8, 8, 4}] -> (1997*M[f[13]])/3159451008, 
 csv[{6, 4, 1}, {8, 8, 4}] -> (-11*M[f[3], f[11]])/2646000 + 
   M[f[7], f[7]]/264600 - (11*M[f[11], f[3]])/2646000, 
 csv[{6, 4, 2}, {8, 8, 4}] -> (-26759614105368549541009689370801*M[f[15]])/
    183659182375667853770883592577971200 - M[f[3], f[5], f[7]]/44100 - 
   M[f[5], f[3], f[7]]/44100 - M[f[5], f[7], f[3]]/44100 - 
   M[f[7], f[5], f[3]]/44100 - (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    9311225 + (8*M[f[3], f[3], f[3], f[3], f[3]])/1862245 - 
   varpi[{3, 3}, {4, 16}]/482693904000, csv[{6, 5, 0}, {8, 8, 4}] -> 
  (11*M[f[3], f[11]])/1058400 - M[f[7], f[7]]/52920 + 
   (11*M[f[11], f[3]])/1058400, csv[{6, 5, 1}, {8, 8, 4}] -> 
  (1341145077828074670176239053922141*M[f[15]])/
    3305865282762021367875904666403481600 + M[f[3], f[5], f[7]]/17640 + 
   M[f[5], f[3], f[7]]/17640 + M[f[5], f[7], f[3]]/17640 + 
   M[f[7], f[5], f[3]]/17640 + (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    1862245 - (4*M[f[3], f[3], f[3], f[3], f[3]])/372449 + 
   varpi[{3, 3}, {4, 16}]/193077561600, csv[{6, 5, 2}, {8, 8, 4}] -> 
  (122903*M[f[3], f[13]])/255974040 - (5*M[f[7], f[9]])/7938 - 
   (5*M[f[9], f[7]])/7938 + (122903*M[f[13], f[3]])/255974040, 
 csv[{6, 6, 0}, {8, 8, 4}] -> (-1279850283782288216251111594931*M[f[15]])/
    14127629413512911828529507121382400 - M[f[3], f[5], f[7]]/2940 - 
   M[f[5], f[3], f[7]]/2940 - M[f[5], f[7], f[3]]/2940 - 
   M[f[7], f[5], f[3]]/2940 - (24*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    1862245 + (24*M[f[3], f[3], f[3], f[3], f[3]])/372449, 
 csv[{6, 6, 1}, {8, 8, 4}] -> (-143*M[f[3], f[13]])/411600 + 
   (5*M[f[7], f[9]])/2646 + (5*M[f[9], f[7]])/2646 - 
   (143*M[f[13], f[3]])/411600, csv[{6, 6, 2}, {8, 8, 4}] -> 
  (-6512880178083508049118545635962753689496476412834708937863086297496182903\
63309221*M[f[17]])/1748422830311330455948991074456525625819936610405427128358\
360221657560287457401537512 - (2*M[f[3], f[7], f[7]])/147 - 
   (2*M[f[7], f[3], f[7]])/147 - (4*M[f[7], f[7], f[3]])/147, 
 csv[{0, 0, 0}, {8, 4, 8}] -> M[f[3]]/107540213760000, 
 csv[{0, 0, 1}, {8, 4, 8}] -> 0, csv[{0, 0, 2}, {8, 4, 8}] -> 0, 
 csv[{0, 0, 3}, {8, 4, 8}] -> 0, csv[{0, 0, 4}, {8, 4, 8}] -> 
  (-13*M[f[7]])/1646023680000, csv[{0, 0, 5}, {8, 4, 8}] -> 
  -1/5334336000*M[f[3], f[5]] - M[f[5], f[3]]/5334336000, 
 csv[{0, 0, 6}, {8, 4, 8}] -> M[f[9]]/320060160, 
 csv[{0, 1, 0}, {8, 4, 8}] -> 0, csv[{0, 1, 1}, {8, 4, 8}] -> 0, 
 csv[{0, 1, 2}, {8, 4, 8}] -> 0, csv[{0, 1, 3}, {8, 4, 8}] -> 
  M[f[7]]/313528320000, csv[{0, 1, 4}, {8, 4, 8}] -> 
  M[f[3], f[5]]/13335840000 + M[f[5], f[3]]/13335840000, 
 csv[{0, 1, 5}, {8, 4, 8}] -> M[f[9]]/768144384, 
 csv[{0, 1, 6}, {8, 4, 8}] -> M[f[3], f[7]]/88905600 + 
   M[f[7], f[3]]/88905600, csv[{0, 2, 0}, {8, 4, 8}] -> 0, 
 csv[{0, 2, 1}, {8, 4, 8}] -> 0, csv[{0, 2, 2}, {8, 4, 8}] -> 
  (-13*M[f[7]])/3292047360000, csv[{0, 2, 3}, {8, 4, 8}] -> 
  -1/23708160000*M[f[3], f[5]] - M[f[5], f[3]]/23708160000, 
 csv[{0, 2, 4}, {8, 4, 8}] -> -1/800150400*M[f[9]], 
 csv[{0, 2, 5}, {8, 4, 8}] -> -1/106686720*M[f[3], f[7]] - 
   M[f[7], f[3]]/106686720, csv[{0, 2, 6}, {8, 4, 8}] -> 
  (-10313609*M[f[11]])/136462983552000 - M[f[3], f[5], f[3]]/2469600 - 
   M[f[5], f[3], f[3]]/2469600, csv[{1, 0, 0}, {8, 4, 8}] -> 0, 
 csv[{1, 0, 1}, {8, 4, 8}] -> 0, csv[{1, 0, 2}, {8, 4, 8}] -> 0, 
 csv[{1, 0, 3}, {8, 4, 8}] -> M[f[7]]/823011840000, 
 csv[{1, 0, 4}, {8, 4, 8}] -> M[f[3], f[5]]/53343360000 + 
   M[f[5], f[3]]/53343360000, csv[{1, 0, 5}, {8, 4, 8}] -> 
  -1/1920360960*M[f[9]], csv[{1, 0, 6}, {8, 4, 8}] -> 
  -1/266716800*M[f[3], f[7]] - M[f[7], f[3]]/266716800, 
 csv[{1, 1, 0}, {8, 4, 8}] -> 0, csv[{1, 1, 1}, {8, 4, 8}] -> 0, 
 csv[{1, 1, 2}, {8, 4, 8}] -> -1/2194698240000*M[f[7]], 
 csv[{1, 1, 3}, {8, 4, 8}] -> -1/60963840000*M[f[3], f[5]] - 
   M[f[5], f[3]]/60963840000, csv[{1, 1, 4}, {8, 4, 8}] -> 
  -1/6401203200*M[f[9]], csv[{1, 1, 5}, {8, 4, 8}] -> 
  M[f[3], f[7]]/533433600 + M[f[7], f[3]]/533433600, 
 csv[{1, 1, 6}, {8, 4, 8}] -> (-2129857*M[f[11]])/54585193420800 + 
   M[f[3], f[5], f[3]]/14817600 + M[f[5], f[3], f[3]]/14817600, 
 csv[{1, 2, 0}, {8, 4, 8}] -> 0, csv[{1, 2, 1}, {8, 4, 8}] -> 
  M[f[7]]/411505920000, csv[{1, 2, 2}, {8, 4, 8}] -> 
  M[f[3], f[5]]/160030080000 + M[f[5], f[3]]/160030080000, 
 csv[{1, 2, 3}, {8, 4, 8}] -> M[f[9]]/2560481280, 
 csv[{1, 2, 4}, {8, 4, 8}] -> M[f[3], f[7]]/889056000 + 
   M[f[7], f[3]]/889056000, csv[{1, 2, 5}, {8, 4, 8}] -> 
  (10481447*M[f[11]])/409388950656000 + M[f[3], f[5], f[3]]/22226400 + 
   M[f[5], f[3], f[3]]/22226400, csv[{1, 2, 6}, {8, 4, 8}] -> 
  M[f[3], f[9]]/3628800 - M[f[5], f[7]]/10886400 - M[f[7], f[5]]/10886400 + 
   M[f[9], f[3]]/3628800, csv[{2, 0, 0}, {8, 4, 8}] -> 0, 
 csv[{2, 0, 1}, {8, 4, 8}] -> 0, csv[{2, 0, 2}, {8, 4, 8}] -> 
  -1/1646023680000*M[f[7]], csv[{2, 0, 3}, {8, 4, 8}] -> 
  -1/355622400000*M[f[3], f[5]] - M[f[5], f[3]]/355622400000, 
 csv[{2, 0, 4}, {8, 4, 8}] -> M[f[9]]/4800902400, 
 csv[{2, 0, 5}, {8, 4, 8}] -> 0, csv[{2, 0, 6}, {8, 4, 8}] -> 
  (2129857*M[f[11]])/68231491776000 - M[f[3], f[5], f[3]]/18522000 - 
   M[f[5], f[3], f[3]]/18522000, csv[{2, 1, 0}, {8, 4, 8}] -> 0, 
 csv[{2, 1, 1}, {8, 4, 8}] -> -1/2194698240000*M[f[7]], 
 csv[{2, 1, 2}, {8, 4, 8}] -> M[f[3], f[5]]/100018800000 + 
   M[f[5], f[3]]/100018800000, csv[{2, 1, 3}, {8, 4, 8}] -> 
  M[f[9]]/38407219200, csv[{2, 1, 4}, {8, 4, 8}] -> 
  -1/1333584000*M[f[3], f[7]] - M[f[7], f[3]]/1333584000, 
 csv[{2, 1, 5}, {8, 4, 8}] -> (2129857*M[f[11]])/272925967104000 - 
   M[f[3], f[5], f[3]]/74088000 - M[f[5], f[3], f[3]]/74088000, 
 csv[{2, 1, 6}, {8, 4, 8}] -> -1/9072000*M[f[3], f[9]] + 
   M[f[5], f[7]]/27216000 + M[f[7], f[5]]/27216000 - M[f[9], f[3]]/9072000, 
 csv[{2, 2, 0}, {8, 4, 8}] -> (-13*M[f[7]])/3292047360000, 
 csv[{2, 2, 1}, {8, 4, 8}] -> M[f[3], f[5]]/160030080000 + 
   M[f[5], f[3]]/160030080000, csv[{2, 2, 2}, {8, 4, 8}] -> 
  -1/3600676800*M[f[9]], csv[{2, 2, 3}, {8, 4, 8}] -> 
  -1/5334336000*M[f[3], f[7]] - M[f[7], f[3]]/5334336000, 
 csv[{2, 2, 4}, {8, 4, 8}] -> (-781499*M[f[11]])/58484135808000 - 
   M[f[3], f[5], f[3]]/79380000 - M[f[5], f[3], f[3]]/79380000, 
 csv[{2, 2, 5}, {8, 4, 8}] -> -1/18144000*M[f[3], f[9]] + 
   M[f[5], f[7]]/54432000 + M[f[7], f[5]]/54432000 - M[f[9], f[3]]/18144000, 
 csv[{2, 2, 6}, {8, 4, 8}] -> M[f[13]]/3265920, 
 csv[{3, 0, 0}, {8, 4, 8}] -> 0, csv[{3, 0, 1}, {8, 4, 8}] -> 
  M[f[7]]/823011840000, csv[{3, 0, 2}, {8, 4, 8}] -> 
  -1/355622400000*M[f[3], f[5]] - M[f[5], f[3]]/355622400000, 
 csv[{3, 0, 3}, {8, 4, 8}] -> -1/6401203200*M[f[9]], 
 csv[{3, 0, 4}, {8, 4, 8}] -> 0, csv[{3, 0, 5}, {8, 4, 8}] -> 
  (-2129857*M[f[11]])/136462983552000 + M[f[3], f[5], f[3]]/37044000 + 
   M[f[5], f[3], f[3]]/37044000, csv[{3, 0, 6}, {8, 4, 8}] -> 0, 
 csv[{3, 1, 0}, {8, 4, 8}] -> M[f[7]]/313528320000, 
 csv[{3, 1, 1}, {8, 4, 8}] -> -1/60963840000*M[f[3], f[5]] - 
   M[f[5], f[3]]/60963840000, csv[{3, 1, 2}, {8, 4, 8}] -> 
  M[f[9]]/38407219200, csv[{3, 1, 3}, {8, 4, 8}] -> 
  M[f[3], f[7]]/1778112000 + M[f[7], f[3]]/1778112000, 
 csv[{3, 1, 4}, {8, 4, 8}] -> (-2129857*M[f[11]])/1364629835520000 + 
   M[f[3], f[5], f[3]]/370440000 + M[f[5], f[3], f[3]]/370440000, 
 csv[{3, 1, 5}, {8, 4, 8}] -> M[f[3], f[9]]/18144000 - 
   M[f[5], f[7]]/54432000 - M[f[7], f[5]]/54432000 + M[f[9], f[3]]/18144000, 
 csv[{3, 1, 6}, {8, 4, 8}] -> M[f[13]]/4354560, 
 csv[{3, 2, 0}, {8, 4, 8}] -> -1/23708160000*M[f[3], f[5]] - 
   M[f[5], f[3]]/23708160000, csv[{3, 2, 1}, {8, 4, 8}] -> 
  M[f[9]]/2560481280, csv[{3, 2, 2}, {8, 4, 8}] -> 
  -1/5334336000*M[f[3], f[7]] - M[f[7], f[3]]/5334336000, 
 csv[{3, 2, 3}, {8, 4, 8}] -> (14741161*M[f[11]])/1364629835520000 + 
   M[f[3], f[5], f[3]]/123480000 + M[f[5], f[3], f[3]]/123480000, 
 csv[{3, 2, 4}, {8, 4, 8}] -> M[f[3], f[9]]/90720000 - 
   M[f[5], f[7]]/272160000 - M[f[7], f[5]]/272160000 + 
   M[f[9], f[3]]/90720000, csv[{3, 2, 5}, {8, 4, 8}] -> -1/4354560*M[f[13]], 
 csv[{3, 2, 6}, {8, 4, 8}] -> (-11*M[f[3], f[11]])/3528000 - 
   M[f[7], f[7]]/529200 - (11*M[f[11], f[3]])/3528000, 
 csv[{4, 0, 0}, {8, 4, 8}] -> (-13*M[f[7]])/1646023680000, 
 csv[{4, 0, 1}, {8, 4, 8}] -> M[f[3], f[5]]/53343360000 + 
   M[f[5], f[3]]/53343360000, csv[{4, 0, 2}, {8, 4, 8}] -> 
  M[f[9]]/4800902400, csv[{4, 0, 3}, {8, 4, 8}] -> 0, 
 csv[{4, 0, 4}, {8, 4, 8}] -> (2129857*M[f[11]])/170578729440000 - 
   M[f[3], f[5], f[3]]/46305000 - M[f[5], f[3], f[3]]/46305000, 
 csv[{4, 0, 5}, {8, 4, 8}] -> 0, csv[{4, 0, 6}, {8, 4, 8}] -> 
  -1/1632960*M[f[13]], csv[{4, 1, 0}, {8, 4, 8}] -> 
  M[f[3], f[5]]/13335840000 + M[f[5], f[3]]/13335840000, 
 csv[{4, 1, 1}, {8, 4, 8}] -> -1/6401203200*M[f[9]], 
 csv[{4, 1, 2}, {8, 4, 8}] -> -1/1333584000*M[f[3], f[7]] - 
   M[f[7], f[3]]/1333584000, csv[{4, 1, 3}, {8, 4, 8}] -> 
  (-2129857*M[f[11]])/1364629835520000 + M[f[3], f[5], f[3]]/370440000 + 
   M[f[5], f[3], f[3]]/370440000, csv[{4, 1, 4}, {8, 4, 8}] -> 
  -1/22680000*M[f[3], f[9]] + M[f[5], f[7]]/68040000 + 
   M[f[7], f[5]]/68040000 - M[f[9], f[3]]/22680000, 
 csv[{4, 1, 5}, {8, 4, 8}] -> -1/19595520*M[f[13]], 
 csv[{4, 1, 6}, {8, 4, 8}] -> (11*M[f[3], f[11]])/2646000 + 
   M[f[7], f[7]]/264600 + (11*M[f[11], f[3]])/2646000, 
 csv[{4, 2, 0}, {8, 4, 8}] -> -1/800150400*M[f[9]], 
 csv[{4, 2, 1}, {8, 4, 8}] -> M[f[3], f[7]]/889056000 + 
   M[f[7], f[3]]/889056000, csv[{4, 2, 2}, {8, 4, 8}] -> 
  (-781499*M[f[11]])/58484135808000 - M[f[3], f[5], f[3]]/79380000 - 
   M[f[5], f[3], f[3]]/79380000, csv[{4, 2, 3}, {8, 4, 8}] -> 
  M[f[3], f[9]]/90720000 - M[f[5], f[7]]/272160000 - 
   M[f[7], f[5]]/272160000 + M[f[9], f[3]]/90720000, 
 csv[{4, 2, 4}, {8, 4, 8}] -> M[f[13]]/4898880, 
 csv[{4, 2, 5}, {8, 4, 8}] -> (11*M[f[3], f[11]])/15876000 + 
   (11*M[f[11], f[3]])/15876000, csv[{4, 2, 6}, {8, 4, 8}] -> 
  (-17231594238882357017524054789991*M[f[15]])/
    635743323608081032283827820462208000 - M[f[3], f[5], f[7]]/44100 - 
   M[f[3], f[7], f[5]]/22050 - M[f[5], f[3], f[7]]/44100 - 
   M[f[5], f[7], f[3]]/44100 - M[f[7], f[3], f[5]]/22050 - 
   M[f[7], f[5], f[3]]/44100 + (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    9311225 - (8*M[f[3], f[3], f[3], f[3], f[3]])/1862245, 
 csv[{5, 0, 0}, {8, 4, 8}] -> -1/5334336000*M[f[3], f[5]] - 
   M[f[5], f[3]]/5334336000, csv[{5, 0, 1}, {8, 4, 8}] -> 
  -1/1920360960*M[f[9]], csv[{5, 0, 2}, {8, 4, 8}] -> 0, 
 csv[{5, 0, 3}, {8, 4, 8}] -> (-2129857*M[f[11]])/136462983552000 + 
   M[f[3], f[5], f[3]]/37044000 + M[f[5], f[3], f[3]]/37044000, 
 csv[{5, 0, 4}, {8, 4, 8}] -> 0, csv[{5, 0, 5}, {8, 4, 8}] -> 
  M[f[13]]/1959552, csv[{5, 0, 6}, {8, 4, 8}] -> -1/52920*M[f[7], f[7]], 
 csv[{5, 1, 0}, {8, 4, 8}] -> M[f[9]]/768144384, 
 csv[{5, 1, 1}, {8, 4, 8}] -> M[f[3], f[7]]/533433600 + 
   M[f[7], f[3]]/533433600, csv[{5, 1, 2}, {8, 4, 8}] -> 
  (2129857*M[f[11]])/272925967104000 - M[f[3], f[5], f[3]]/74088000 - 
   M[f[5], f[3], f[3]]/74088000, csv[{5, 1, 3}, {8, 4, 8}] -> 
  M[f[3], f[9]]/18144000 - M[f[5], f[7]]/54432000 - M[f[7], f[5]]/54432000 + 
   M[f[9], f[3]]/18144000, csv[{5, 1, 4}, {8, 4, 8}] -> -1/19595520*M[f[13]], 
 csv[{5, 1, 5}, {8, 4, 8}] -> (-11*M[f[3], f[11]])/3175200 - 
   (11*M[f[11], f[3]])/3175200, csv[{5, 1, 6}, {8, 4, 8}] -> 
  (-1279850283782288216251111594931*M[f[15]])/
    84765776481077470971177042728294400 + M[f[3], f[5], f[7]]/17640 + 
   M[f[3], f[7], f[5]]/8820 + M[f[5], f[3], f[7]]/17640 + 
   M[f[5], f[7], f[3]]/17640 + M[f[7], f[3], f[5]]/8820 + 
   M[f[7], f[5], f[3]]/17640 - (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    1862245 + (4*M[f[3], f[3], f[3], f[3], f[3]])/372449, 
 csv[{5, 2, 0}, {8, 4, 8}] -> -1/106686720*M[f[3], f[7]] - 
   M[f[7], f[3]]/106686720, csv[{5, 2, 1}, {8, 4, 8}] -> 
  (10481447*M[f[11]])/409388950656000 + M[f[3], f[5], f[3]]/22226400 + 
   M[f[5], f[3], f[3]]/22226400, csv[{5, 2, 2}, {8, 4, 8}] -> 
  -1/18144000*M[f[3], f[9]] + M[f[5], f[7]]/54432000 + 
   M[f[7], f[5]]/54432000 - M[f[9], f[3]]/18144000, 
 csv[{5, 2, 3}, {8, 4, 8}] -> -1/4354560*M[f[13]], 
 csv[{5, 2, 4}, {8, 4, 8}] -> (11*M[f[3], f[11]])/15876000 + 
   (11*M[f[11], f[3]])/15876000, csv[{5, 2, 5}, {8, 4, 8}] -> 
  (272701*M[f[15]])/9873284400, csv[{5, 2, 6}, {8, 4, 8}] -> 
  (-143*M[f[3], f[13]])/1234800 - (5*M[f[7], f[9]])/7938 - 
   (5*M[f[9], f[7]])/7938 - (143*M[f[13], f[3]])/1234800, 
 csv[{6, 0, 0}, {8, 4, 8}] -> M[f[9]]/320060160, 
 csv[{6, 0, 1}, {8, 4, 8}] -> 0, csv[{6, 0, 2}, {8, 4, 8}] -> 
  (2129857*M[f[11]])/68231491776000 - M[f[3], f[5], f[3]]/18522000 - 
   M[f[5], f[3], f[3]]/18522000, csv[{6, 0, 3}, {8, 4, 8}] -> 0, 
 csv[{6, 0, 4}, {8, 4, 8}] -> -1/1632960*M[f[13]], 
 csv[{6, 0, 5}, {8, 4, 8}] -> M[f[7], f[7]]/52920, 
 csv[{6, 0, 6}, {8, 4, 8}] -> (1279850283782288216251111594931*M[f[15]])/
    7063814706756455914264753560691200 - M[f[3], f[7], f[5]]/1470 - 
   M[f[7], f[3], f[5]]/1470 + (48*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    1862245 - (48*M[f[3], f[3], f[3], f[3], f[3]])/372449, 
 csv[{6, 1, 0}, {8, 4, 8}] -> -1/88905600*M[f[3], f[7]] - 
   M[f[7], f[3]]/88905600, csv[{6, 1, 1}, {8, 4, 8}] -> 
  (-2129857*M[f[11]])/54585193420800 + M[f[3], f[5], f[3]]/14817600 + 
   M[f[5], f[3], f[3]]/14817600, csv[{6, 1, 2}, {8, 4, 8}] -> 
  -1/9072000*M[f[3], f[9]] + M[f[5], f[7]]/27216000 + 
   M[f[7], f[5]]/27216000 - M[f[9], f[3]]/9072000, 
 csv[{6, 1, 3}, {8, 4, 8}] -> M[f[13]]/4354560, 
 csv[{6, 1, 4}, {8, 4, 8}] -> (11*M[f[3], f[11]])/2646000 - 
   M[f[7], f[7]]/264600 + (11*M[f[11], f[3]])/2646000, 
 csv[{6, 1, 5}, {8, 4, 8}] -> (-1279850283782288216251111594931*M[f[15]])/
    84765776481077470971177042728294400 - M[f[3], f[5], f[7]]/17640 - 
   M[f[5], f[3], f[7]]/17640 - M[f[5], f[7], f[3]]/17640 - 
   M[f[7], f[5], f[3]]/17640 - (4*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    1862245 + (4*M[f[3], f[3], f[3], f[3], f[3]])/372449, 
 csv[{6, 1, 6}, {8, 4, 8}] -> (143*M[f[3], f[13]])/205800 + 
   (143*M[f[13], f[3]])/205800, csv[{6, 2, 0}, {8, 4, 8}] -> 
  (-10313609*M[f[11]])/136462983552000 - M[f[3], f[5], f[3]]/2469600 - 
   M[f[5], f[3], f[3]]/2469600, csv[{6, 2, 1}, {8, 4, 8}] -> 
  M[f[3], f[9]]/3628800 - M[f[5], f[7]]/10886400 - M[f[7], f[5]]/10886400 + 
   M[f[9], f[3]]/3628800, csv[{6, 2, 2}, {8, 4, 8}] -> M[f[13]]/3265920, 
 csv[{6, 2, 3}, {8, 4, 8}] -> (-11*M[f[3], f[11]])/3528000 + 
   M[f[7], f[7]]/529200 - (11*M[f[11], f[3]])/3528000, 
 csv[{6, 2, 4}, {8, 4, 8}] -> (-17231594238882357017524054789991*M[f[15]])/
    635743323608081032283827820462208000 + M[f[3], f[5], f[7]]/44100 + 
   M[f[5], f[3], f[7]]/44100 + M[f[5], f[7], f[3]]/44100 + 
   M[f[7], f[5], f[3]]/44100 + (8*M[f[3]]*M[f[3], f[3], f[3], f[3]])/
    9311225 - (8*M[f[3], f[3], f[3], f[3], f[3]])/1862245, 
 csv[{6, 2, 5}, {8, 4, 8}] -> (-143*M[f[3], f[13]])/1234800 + 
   (5*M[f[7], f[9]])/7938 + (5*M[f[9], f[7]])/7938 - 
   (143*M[f[13], f[3]])/1234800, csv[{6, 2, 6}, {8, 4, 8}] -> 
  (65128801780835080491185456359627536894964764128347089378630862974961829036\
3309221*M[f[17]])/87421141515566522797449553722826281290996830520271356417918\
0110828780143728700768756 - (4*M[f[3], f[7], f[7]])/147 - 
   (4*M[f[7], f[3], f[7]])/147, csv[{0, 0, 0}, {4, 4, 4}] -> 0, 
 csv[{0, 0, 0}, {4, 4, 6}] -> -1/1306368000*M[f[3]], 
 csv[{0, 0, 0}, {4, 4, 8}] -> M[f[3]]/91445760000, 
 csv[{0, 0, 0}, {4, 6, 4}] -> M[f[3]]/653184000, 
 csv[{0, 0, 0}, {4, 6, 6}] -> -1/68584320000*M[f[3]], 
 csv[{0, 0, 0}, {4, 8, 4}] -> -1/45722880000*M[f[3]], 
 csv[{0, 0, 0}, {6, 4, 4}] -> -1/1306368000*M[f[3]], 
 csv[{0, 0, 0}, {6, 4, 6}] -> M[f[3]]/34292160000, 
 csv[{0, 0, 0}, {6, 6, 4}] -> -1/68584320000*M[f[3]], 
 csv[{0, 0, 0}, {8, 4, 4}] -> M[f[3]]/91445760000, 
 csv[{0, 0, 1}, {4, 4, 4}] -> 0, csv[{0, 0, 1}, {4, 4, 6}] -> 0, 
 csv[{0, 0, 1}, {4, 4, 8}] -> 0, csv[{0, 0, 1}, {4, 6, 4}] -> 0, 
 csv[{0, 0, 1}, {4, 6, 6}] -> 0, csv[{0, 0, 1}, {4, 8, 4}] -> 0, 
 csv[{0, 0, 1}, {6, 4, 4}] -> 0, csv[{0, 0, 1}, {6, 4, 6}] -> 0, 
 csv[{0, 0, 1}, {6, 6, 4}] -> 0, csv[{0, 0, 1}, {8, 4, 4}] -> 0, 
 csv[{0, 0, 2}, {4, 4, 4}] -> M[f[5]]/23328, csv[{0, 0, 2}, {4, 4, 6}] -> 
  -1/23328000*M[f[5]], csv[{0, 0, 2}, {4, 4, 8}] -> 0, 
 csv[{0, 0, 2}, {4, 6, 4}] -> M[f[5]]/11664000, 
 csv[{0, 0, 2}, {4, 6, 6}] -> M[f[5]]/3919104000, 
 csv[{0, 0, 2}, {4, 8, 4}] -> 0, csv[{0, 0, 2}, {6, 4, 4}] -> 
  (-1007*M[f[5]])/1632960000, csv[{0, 0, 2}, {6, 4, 6}] -> 
  (11*M[f[5]])/13716864000, csv[{0, 0, 2}, {6, 6, 4}] -> 
  (-11*M[f[5]])/9144576000, csv[{0, 0, 2}, {8, 4, 4}] -> M[f[5]]/91445760, 
 csv[{0, 0, 3}, {4, 4, 6}] -> -1/453600*M[f[3], f[3]], 
 csv[{0, 0, 3}, {4, 4, 8}] -> M[f[3], f[3]]/381024000, 
 csv[{0, 0, 3}, {4, 6, 6}] -> 0, csv[{0, 0, 3}, {6, 4, 6}] -> 
  M[f[3], f[3]]/47628000, csv[{0, 0, 4}, {4, 4, 6}] -> (7*M[f[7]])/518400, 
 csv[{0, 0, 4}, {4, 4, 8}] -> -1/54432000*M[f[7]], 
 csv[{0, 0, 4}, {4, 6, 6}] -> -1/3888000*M[f[7]], 
 csv[{0, 0, 4}, {6, 4, 6}] -> -1/3888000*M[f[7]], 
 csv[{0, 0, 5}, {4, 4, 8}] -> -1/1814400*M[f[3], f[5]] - 
   M[f[5], f[3]]/1814400, csv[{0, 0, 6}, {4, 4, 8}] -> 
  M[f[9]]/163296 - M[f[3], f[3], f[3]]/13230, csv[{0, 1, 0}, {4, 4, 4}] -> 0, 
 csv[{0, 1, 0}, {4, 4, 6}] -> 0, csv[{0, 1, 0}, {4, 4, 8}] -> 0, 
 csv[{0, 1, 0}, {4, 6, 4}] -> 0, csv[{0, 1, 0}, {4, 6, 6}] -> 0, 
 csv[{0, 1, 0}, {4, 8, 4}] -> 0, csv[{0, 1, 0}, {6, 4, 4}] -> 0, 
 csv[{0, 1, 0}, {6, 4, 6}] -> 0, csv[{0, 1, 0}, {6, 6, 4}] -> 0, 
 csv[{0, 1, 0}, {8, 4, 4}] -> 0, csv[{0, 1, 1}, {4, 4, 4}] -> M[f[5]]/93312, 
 csv[{0, 1, 1}, {4, 4, 6}] -> (-23*M[f[5]])/544320000, 
 csv[{0, 1, 1}, {4, 4, 8}] -> M[f[5]]/1097349120, 
 csv[{0, 1, 1}, {4, 6, 4}] -> -1/23328000*M[f[5]], 
 csv[{0, 1, 1}, {4, 6, 6}] -> M[f[5]]/9144576000, 
 csv[{0, 1, 1}, {4, 8, 4}] -> 0, csv[{0, 1, 1}, {6, 4, 4}] -> 
  -1/93312000*M[f[5]], csv[{0, 1, 1}, {6, 4, 6}] -> -1/2286144000*M[f[5]], 
 csv[{0, 1, 1}, {6, 6, 4}] -> M[f[5]]/1524096000, 
 csv[{0, 1, 1}, {8, 4, 4}] -> 0, csv[{0, 1, 2}, {4, 4, 4}] -> 
  M[f[3], f[3]]/3240, csv[{0, 1, 2}, {4, 4, 6}] -> M[f[3], f[3]]/680400, 
 csv[{0, 1, 2}, {4, 4, 8}] -> -1/285768000*M[f[3], f[3]], 
 csv[{0, 1, 2}, {4, 6, 4}] -> M[f[3], f[3]]/680400, 
 csv[{0, 1, 2}, {4, 6, 6}] -> 0, csv[{0, 1, 2}, {4, 8, 4}] -> 0, 
 csv[{0, 1, 2}, {6, 4, 4}] -> -1/340200*M[f[3], f[3]], 
 csv[{0, 1, 2}, {6, 4, 6}] -> -1/71442000*M[f[3], f[3]], 
 csv[{0, 1, 2}, {6, 6, 4}] -> -1/47628000*M[f[3], f[3]], 
 csv[{0, 1, 2}, {8, 4, 4}] -> M[f[3], f[3]]/19051200, 
 csv[{0, 1, 3}, {4, 4, 6}] -> (7*M[f[7]])/2073600, 
 csv[{0, 1, 3}, {4, 4, 8}] -> M[f[7]]/108864000, 
 csv[{0, 1, 3}, {4, 6, 6}] -> M[f[7]]/62208000, 
 csv[{0, 1, 3}, {6, 4, 6}] -> -1/10368000*M[f[7]], 
 csv[{0, 1, 4}, {4, 4, 6}] -> (29*M[f[3], f[5]])/94500 + 
   (29*M[f[5], f[3]])/94500, csv[{0, 1, 4}, {4, 4, 8}] -> 
  M[f[3], f[5]]/4536000 + M[f[5], f[3]]/4536000, 
 csv[{0, 1, 4}, {4, 6, 6}] -> -1/4536000*M[f[3], f[5]] - 
   M[f[5], f[3]]/4536000, csv[{0, 1, 4}, {6, 4, 6}] -> 
  -1/1134000*M[f[3], f[5]] - M[f[5], f[3]]/1134000, 
 csv[{0, 1, 5}, {4, 4, 8}] -> M[f[9]]/489888 + M[f[3], f[3], f[3]]/79380, 
 csv[{0, 1, 6}, {4, 4, 8}] -> M[f[3], f[7]]/15120 + M[f[5], f[5]]/3024 + 
   M[f[7], f[3]]/15120, csv[{0, 2, 0}, {4, 4, 4}] -> -1/11664*M[f[5]], 
 csv[{0, 2, 0}, {4, 4, 6}] -> (289*M[f[5]])/544320000, 
 csv[{0, 2, 0}, {4, 4, 8}] -> -1/91445760*M[f[5]], 
 csv[{0, 2, 0}, {4, 6, 4}] -> M[f[5]]/11664000, 
 csv[{0, 2, 0}, {4, 6, 6}] -> (-29*M[f[5]])/27433728000, 
 csv[{0, 2, 0}, {4, 8, 4}] -> 0, csv[{0, 2, 0}, {6, 4, 4}] -> 
  (289*M[f[5]])/544320000, csv[{0, 2, 0}, {6, 4, 6}] -> 
  (11*M[f[5]])/4572288000, csv[{0, 2, 0}, {6, 6, 4}] -> 
  (-29*M[f[5]])/27433728000, csv[{0, 2, 0}, {8, 4, 4}] -> 
  -1/91445760*M[f[5]], csv[{0, 2, 1}, {4, 4, 4}] -> 0, 
 csv[{0, 2, 1}, {4, 4, 6}] -> -1/453600*M[f[3], f[3]], 
 csv[{0, 2, 1}, {4, 4, 8}] -> M[f[3], f[3]]/114307200, 
 csv[{0, 2, 1}, {4, 6, 4}] -> -1/453600*M[f[3], f[3]], 
 csv[{0, 2, 1}, {4, 6, 6}] -> M[f[3], f[3]]/571536000, 
 csv[{0, 2, 1}, {4, 8, 4}] -> M[f[3], f[3]]/142884000, 
 csv[{0, 2, 1}, {6, 4, 4}] -> M[f[3], f[3]]/226800, 
 csv[{0, 2, 1}, {6, 4, 6}] -> M[f[3], f[3]]/95256000, 
 csv[{0, 2, 1}, {6, 6, 4}] -> M[f[3], f[3]]/71442000, 
 csv[{0, 2, 1}, {8, 4, 4}] -> -1/19051200*M[f[3], f[3]], 
 csv[{0, 2, 2}, {4, 4, 4}] -> (-661*M[f[7]])/194400, 
 csv[{0, 2, 2}, {4, 4, 6}] -> (-7*M[f[7]])/1036800, 
 csv[{0, 2, 2}, {4, 4, 8}] -> -1/108864000*M[f[7]], 
 csv[{0, 2, 2}, {4, 6, 4}] -> (7*M[f[7]])/1555200, 
 csv[{0, 2, 2}, {4, 6, 6}] -> M[f[7]]/46656000, 
 csv[{0, 2, 2}, {4, 8, 4}] -> M[f[7]]/81648000, 
 csv[{0, 2, 2}, {6, 4, 4}] -> (-7*M[f[7]])/1555200, 
 csv[{0, 2, 2}, {6, 4, 6}] -> M[f[7]]/5832000, 
 csv[{0, 2, 2}, {6, 6, 4}] -> -1/7776000*M[f[7]], 
 csv[{0, 2, 2}, {8, 4, 4}] -> -1/32659200*M[f[7]], 
 csv[{0, 2, 3}, {4, 4, 6}] -> (-3*M[f[3], f[5]])/28000 - 
   (3*M[f[5], f[3]])/28000, csv[{0, 2, 3}, {4, 4, 8}] -> 
  -1/6048000*M[f[3], f[5]] - M[f[5], f[3]]/6048000, 
 csv[{0, 2, 3}, {4, 6, 6}] -> -1/9072000*M[f[3], f[5]] - 
   M[f[5], f[3]]/9072000, csv[{0, 2, 3}, {6, 4, 6}] -> 
  M[f[3], f[5]]/1512000 + M[f[5], f[3]]/1512000, 
 csv[{0, 2, 4}, {4, 4, 6}] -> (-529*M[f[9]])/324000, 
 csv[{0, 2, 4}, {4, 4, 8}] -> -1/489888*M[f[9]] - M[f[3], f[3], f[3]]/198450, 
 csv[{0, 2, 4}, {4, 6, 6}] -> (9479*M[f[9]])/1714608000 - 
   M[f[3], f[3], f[3]]/99225, csv[{0, 2, 4}, {6, 4, 6}] -> 
  (113*M[f[9]])/20412000 + (2*M[f[3], f[3], f[3]])/33075, 
 csv[{0, 2, 5}, {4, 4, 8}] -> -1/9072*M[f[5], f[5]], 
 csv[{0, 2, 6}, {4, 4, 8}] -> (-2983*M[f[11]])/2721600, 
 csv[{0, 3, 0}, {4, 6, 4}] -> M[f[3], f[3]]/226800, 
 csv[{0, 3, 0}, {4, 6, 6}] -> -1/47628000*M[f[3], f[3]], 
 csv[{0, 3, 0}, {4, 8, 4}] -> -1/190512000*M[f[3], f[3]], 
 csv[{0, 3, 0}, {6, 6, 4}] -> -1/47628000*M[f[3], f[3]], 
 csv[{0, 3, 1}, {4, 6, 4}] -> 0, csv[{0, 3, 1}, {4, 6, 6}] -> 
  -1/12441600*M[f[7]], csv[{0, 3, 1}, {4, 8, 4}] -> -1/72576000*M[f[7]], 
 csv[{0, 3, 1}, {6, 6, 4}] -> M[f[7]]/31104000, 
 csv[{0, 3, 2}, {4, 6, 4}] -> (2*M[f[3], f[5]])/14175 + 
   (2*M[f[5], f[3]])/14175, csv[{0, 3, 2}, {4, 6, 6}] -> 
  M[f[3], f[5]]/9072000 + M[f[5], f[3]]/9072000, 
 csv[{0, 3, 2}, {4, 8, 4}] -> M[f[3], f[5]]/4536000 + M[f[5], f[3]]/4536000, 
 csv[{0, 3, 2}, {6, 6, 4}] -> -1/907200*M[f[3], f[5]] - M[f[5], f[3]]/907200, 
 csv[{0, 3, 3}, {4, 6, 6}] -> (-799*M[f[9]])/285768000 + 
   M[f[3], f[3], f[3]]/132300, csv[{0, 3, 4}, {4, 6, 6}] -> 
  M[f[3], f[7]]/21600 + M[f[5], f[5]]/28000 + M[f[7], f[3]]/21600, 
 csv[{0, 4, 0}, {4, 6, 4}] -> (-7*M[f[7]])/259200, 
 csv[{0, 4, 0}, {4, 6, 6}] -> M[f[7]]/1944000, 
 csv[{0, 4, 0}, {4, 8, 4}] -> M[f[7]]/27216000, 
 csv[{0, 4, 0}, {6, 6, 4}] -> M[f[7]]/1944000, 
 csv[{0, 4, 1}, {4, 6, 4}] -> (-43*M[f[3], f[5]])/226800 - 
   (43*M[f[5], f[3]])/226800, csv[{0, 4, 1}, {4, 6, 6}] -> 
  -1/4536000*M[f[3], f[5]] - M[f[5], f[3]]/4536000, 
 csv[{0, 4, 1}, {4, 8, 4}] -> -1/3024000*M[f[3], f[5]] - 
   M[f[5], f[3]]/3024000, csv[{0, 4, 1}, {6, 6, 4}] -> 0, 
 csv[{0, 4, 2}, {4, 6, 4}] -> (-113*M[f[9]])/291600 + 
   (8*M[f[3], f[3], f[3]])/945, csv[{0, 4, 2}, {4, 6, 6}] -> 
  (661*M[f[9]])/342921600 - M[f[3], f[3], f[3]]/99225, 
 csv[{0, 4, 2}, {4, 8, 4}] -> M[f[9]]/612360 + M[f[3], f[3], f[3]]/99225, 
 csv[{0, 4, 2}, {6, 6, 4}] -> (5*M[f[9]])/217728, 
 csv[{0, 4, 3}, {4, 6, 6}] -> -1/21600*M[f[3], f[7]] + M[f[5], f[5]]/50400 - 
   M[f[7], f[3]]/21600, csv[{0, 4, 4}, {4, 6, 6}] -> 
  (-3978623*M[f[11]])/23207990400 + (2*M[f[3], f[3], f[5]])/1575 + 
   M[f[3], f[5], f[3]]/525 + M[f[5], f[3], f[3]]/525, 
 csv[{0, 5, 0}, {4, 8, 4}] -> M[f[3], f[5]]/907200 + M[f[5], f[3]]/907200, 
 csv[{0, 5, 1}, {4, 8, 4}] -> -1/979776*M[f[9]] - M[f[3], f[3], f[3]]/39690, 
 csv[{0, 5, 2}, {4, 8, 4}] -> (11*M[f[3], f[7]])/181440 + 
   (11*M[f[7], f[3]])/181440, csv[{0, 6, 0}, {4, 8, 4}] -> 
  -1/81648*M[f[9]] + M[f[3], f[3], f[3]]/6615, 
 csv[{0, 6, 1}, {4, 8, 4}] -> -1/8640*M[f[3], f[7]] - M[f[7], f[3]]/8640, 
 csv[{0, 6, 2}, {4, 8, 4}] -> (-10313609*M[f[11]])/34811985600 + 
   M[f[3], f[3], f[5]]/315 + M[f[3], f[5], f[3]]/630 + 
   M[f[5], f[3], f[3]]/630, csv[{1, 0, 0}, {4, 4, 4}] -> 0, 
 csv[{1, 0, 0}, {4, 4, 6}] -> 0, csv[{1, 0, 0}, {4, 4, 8}] -> 0, 
 csv[{1, 0, 0}, {4, 6, 4}] -> 0, csv[{1, 0, 0}, {4, 6, 6}] -> 0, 
 csv[{1, 0, 0}, {4, 8, 4}] -> 0, csv[{1, 0, 0}, {6, 4, 4}] -> 0, 
 csv[{1, 0, 0}, {6, 4, 6}] -> 0, csv[{1, 0, 0}, {6, 6, 4}] -> 0, 
 csv[{1, 0, 0}, {8, 4, 4}] -> 0, csv[{1, 0, 1}, {4, 4, 4}] -> 
  -1/46656*M[f[5]], csv[{1, 0, 1}, {4, 4, 6}] -> (139*M[f[5]])/1632960000, 
 csv[{1, 0, 1}, {4, 4, 8}] -> -1/1097349120*M[f[5]], 
 csv[{1, 0, 1}, {4, 6, 4}] -> M[f[5]]/46656000, 
 csv[{1, 0, 1}, {4, 6, 6}] -> -1/4572288000*M[f[5]], 
 csv[{1, 0, 1}, {4, 8, 4}] -> 0, csv[{1, 0, 1}, {6, 4, 4}] -> 
  (139*M[f[5]])/1632960000, csv[{1, 0, 1}, {6, 4, 6}] -> 
  -1/4572288000*M[f[5]], csv[{1, 0, 1}, {6, 6, 4}] -> -1/4572288000*M[f[5]], 
 csv[{1, 0, 1}, {8, 4, 4}] -> -1/1097349120*M[f[5]], 
 csv[{1, 0, 2}, {4, 4, 4}] -> -1/3240*M[f[3], f[3]], 
 csv[{1, 0, 2}, {4, 4, 6}] -> M[f[3], f[3]]/1360800, 
 csv[{1, 0, 2}, {4, 4, 8}] -> -1/285768000*M[f[3], f[3]], 
 csv[{1, 0, 2}, {4, 6, 4}] -> -1/680400*M[f[3], f[3]], 
 csv[{1, 0, 2}, {4, 6, 6}] -> 0, csv[{1, 0, 2}, {4, 8, 4}] -> 0, 
 csv[{1, 0, 2}, {6, 4, 4}] -> M[f[3], f[3]]/1360800, 
 csv[{1, 0, 2}, {6, 4, 6}] -> -1/571536000*M[f[3], f[3]], 
 csv[{1, 0, 2}, {6, 6, 4}] -> M[f[3], f[3]]/95256000, 
 csv[{1, 0, 2}, {8, 4, 4}] -> -1/114307200*M[f[3], f[3]], 
 csv[{1, 0, 3}, {4, 4, 6}] -> (-7*M[f[7]])/2073600, 
 csv[{1, 0, 3}, {4, 4, 8}] -> M[f[7]]/217728000, 
 csv[{1, 0, 3}, {4, 6, 6}] -> M[f[7]]/15552000, 
 csv[{1, 0, 3}, {6, 4, 6}] -> M[f[7]]/15552000, 
 csv[{1, 0, 4}, {4, 4, 6}] -> (-19*M[f[3], f[5]])/162000 - 
   (19*M[f[5], f[3]])/162000, csv[{1, 0, 4}, {4, 4, 8}] -> 
  M[f[3], f[5]]/9072000 + M[f[5], f[3]]/9072000, 
 csv[{1, 0, 4}, {4, 6, 6}] -> M[f[3], f[5]]/1134000 + M[f[5], f[3]]/1134000, 
 csv[{1, 0, 4}, {6, 4, 6}] -> M[f[3], f[5]]/2268000 + M[f[5], f[3]]/2268000, 
 csv[{1, 0, 5}, {4, 4, 8}] -> -1/979776*M[f[9]] + M[f[3], f[3], f[3]]/79380, 
 csv[{1, 0, 6}, {4, 4, 8}] -> M[f[3], f[7]]/20160 - M[f[5], f[5]]/3024 + 
   M[f[7], f[3]]/20160, csv[{1, 1, 0}, {4, 4, 4}] -> M[f[5]]/93312, 
 csv[{1, 1, 0}, {4, 4, 6}] -> -1/93312000*M[f[5]], 
 csv[{1, 1, 0}, {4, 4, 8}] -> 0, csv[{1, 1, 0}, {4, 6, 4}] -> 
  -1/23328000*M[f[5]], csv[{1, 1, 0}, {4, 6, 6}] -> M[f[5]]/1524096000, 
 csv[{1, 1, 0}, {4, 8, 4}] -> 0, csv[{1, 1, 0}, {6, 4, 4}] -> 
  (-23*M[f[5]])/544320000, csv[{1, 1, 0}, {6, 4, 6}] -> 
  -1/2286144000*M[f[5]], csv[{1, 1, 0}, {6, 6, 4}] -> M[f[5]]/9144576000, 
 csv[{1, 1, 0}, {8, 4, 4}] -> M[f[5]]/1097349120, 
 csv[{1, 1, 1}, {4, 4, 4}] -> 0, csv[{1, 1, 1}, {4, 4, 6}] -> 
  -1/907200*M[f[3], f[3]], csv[{1, 1, 1}, {4, 4, 8}] -> 
  M[f[3], f[3]]/114307200, csv[{1, 1, 1}, {4, 6, 4}] -> M[f[3], f[3]]/453600, 
 csv[{1, 1, 1}, {4, 6, 6}] -> -1/381024000*M[f[3], f[3]], 
 csv[{1, 1, 1}, {4, 8, 4}] -> -1/57153600*M[f[3], f[3]], 
 csv[{1, 1, 1}, {6, 4, 4}] -> -1/907200*M[f[3], f[3]], 
 csv[{1, 1, 1}, {6, 4, 6}] -> M[f[3], f[3]]/190512000, 
 csv[{1, 1, 1}, {6, 6, 4}] -> -1/381024000*M[f[3], f[3]], 
 csv[{1, 1, 1}, {8, 4, 4}] -> M[f[3], f[3]]/114307200, 
 csv[{1, 1, 2}, {4, 4, 4}] -> (-661*M[f[7]])/388800, 
 csv[{1, 1, 2}, {4, 4, 6}] -> 0, csv[{1, 1, 2}, {4, 4, 8}] -> 
  -1/217728000*M[f[7]], csv[{1, 1, 2}, {4, 6, 4}] -> (-7*M[f[7]])/3110400, 
 csv[{1, 1, 2}, {4, 6, 6}] -> -1/37324800*M[f[7]], 
 csv[{1, 1, 2}, {4, 8, 4}] -> -1/65318400*M[f[7]], 
 csv[{1, 1, 2}, {6, 4, 4}] -> (-7*M[f[7]])/6220800, 
 csv[{1, 1, 2}, {6, 4, 6}] -> M[f[7]]/93312000, 
 csv[{1, 1, 2}, {6, 6, 4}] -> M[f[7]]/20736000, 
 csv[{1, 1, 2}, {8, 4, 4}] -> M[f[7]]/163296000, 
 csv[{1, 1, 3}, {4, 4, 6}] -> (-43*M[f[3], f[5]])/907200 - 
   (43*M[f[5], f[3]])/907200, csv[{1, 1, 3}, {4, 4, 8}] -> 
  -1/12096000*M[f[3], f[5]] - M[f[5], f[3]]/12096000, 
 csv[{1, 1, 3}, {4, 6, 6}] -> M[f[3], f[5]]/6048000 + M[f[5], f[3]]/6048000, 
 csv[{1, 1, 3}, {6, 4, 6}] -> -1/4536000*M[f[3], f[5]] - 
   M[f[5], f[3]]/4536000, csv[{1, 1, 4}, {4, 4, 6}] -> (-443*M[f[9]])/907200, 
 csv[{1, 1, 4}, {4, 4, 8}] -> -1/4898880*M[f[9]] - 
   M[f[3], f[3], f[3]]/198450, csv[{1, 1, 4}, {4, 6, 6}] -> 
  (3643*M[f[9]])/1143072000 + M[f[3], f[3], f[3]]/66150, 
 csv[{1, 1, 4}, {6, 4, 6}] -> (799*M[f[9]])/142884000 - 
   M[f[3], f[3], f[3]]/66150, csv[{1, 1, 5}, {4, 4, 8}] -> 
  -1/51840*M[f[3], f[7]] - M[f[7], f[3]]/51840, 
 csv[{1, 1, 6}, {4, 4, 8}] -> (-59*M[f[11]])/194400, 
 csv[{1, 2, 0}, {4, 4, 4}] -> 0, csv[{1, 2, 0}, {4, 4, 6}] -> 
  M[f[3], f[3]]/226800, csv[{1, 2, 0}, {4, 4, 8}] -> 
  -1/19051200*M[f[3], f[3]], csv[{1, 2, 0}, {4, 6, 4}] -> 
  -1/453600*M[f[3], f[3]], csv[{1, 2, 0}, {4, 6, 6}] -> 
  M[f[3], f[3]]/71442000, csv[{1, 2, 0}, {4, 8, 4}] -> 
  M[f[3], f[3]]/142884000, csv[{1, 2, 0}, {6, 4, 4}] -> 
  -1/453600*M[f[3], f[3]], csv[{1, 2, 0}, {6, 4, 6}] -> 
  M[f[3], f[3]]/95256000, csv[{1, 2, 0}, {6, 6, 4}] -> 
  M[f[3], f[3]]/571536000, csv[{1, 2, 0}, {8, 4, 4}] -> 
  M[f[3], f[3]]/114307200, csv[{1, 2, 1}, {4, 4, 4}] -> (661*M[f[7]])/194400, 
 csv[{1, 2, 1}, {4, 4, 6}] -> (7*M[f[7]])/2073600, 
 csv[{1, 2, 1}, {4, 4, 8}] -> M[f[7]]/108864000, 
 csv[{1, 2, 1}, {4, 6, 4}] -> 0, csv[{1, 2, 1}, {4, 6, 6}] -> 
  M[f[7]]/62208000, csv[{1, 2, 1}, {4, 8, 4}] -> M[f[7]]/108864000, 
 csv[{1, 2, 1}, {6, 4, 4}] -> (7*M[f[7]])/2073600, 
 csv[{1, 2, 1}, {6, 4, 6}] -> -1/10368000*M[f[7]], 
 csv[{1, 2, 1}, {6, 6, 4}] -> M[f[7]]/62208000, 
 csv[{1, 2, 1}, {8, 4, 4}] -> M[f[7]]/108864000, 
 csv[{1, 2, 2}, {4, 4, 4}] -> (-313*M[f[3], f[5]])/16200 - 
   (313*M[f[5], f[3]])/16200, csv[{1, 2, 2}, {4, 4, 6}] -> 
  (229*M[f[3], f[5]])/3402000 + (229*M[f[5], f[3]])/3402000, 
 csv[{1, 2, 2}, {4, 4, 8}] -> M[f[3], f[5]]/9072000 + M[f[5], f[3]]/9072000, 
 csv[{1, 2, 2}, {4, 6, 4}] -> -1/9072*M[f[3], f[5]] - M[f[5], f[3]]/9072, 
 csv[{1, 2, 2}, {4, 6, 6}] -> -1/13608000*M[f[3], f[5]] - 
   M[f[5], f[3]]/13608000, csv[{1, 2, 2}, {4, 8, 4}] -> 
  -1/5443200*M[f[3], f[5]] - M[f[5], f[3]]/5443200, 
 csv[{1, 2, 2}, {6, 4, 4}] -> -1/9072*M[f[3], f[5]] - M[f[5], f[3]]/9072, 
 csv[{1, 2, 2}, {6, 4, 6}] -> -1/13608000*M[f[3], f[5]] - 
   M[f[5], f[3]]/13608000, csv[{1, 2, 2}, {6, 6, 4}] -> 
  M[f[3], f[5]]/3024000 + M[f[5], f[3]]/3024000, 
 csv[{1, 2, 2}, {8, 4, 4}] -> -1/5443200*M[f[3], f[5]] - 
   M[f[5], f[3]]/5443200, csv[{1, 2, 3}, {4, 4, 6}] -> 
  (2959*M[f[9]])/4536000, csv[{1, 2, 3}, {4, 4, 8}] -> 
  M[f[9]]/1632960 + M[f[3], f[3], f[3]]/264600, 
 csv[{1, 2, 3}, {4, 6, 6}] -> (-2551*M[f[9]])/857304000 - 
   M[f[3], f[3], f[3]]/198450, csv[{1, 2, 3}, {6, 4, 6}] -> 
  (-2389*M[f[9]])/571536000 - M[f[3], f[3], f[3]]/132300, 
 csv[{1, 2, 4}, {4, 4, 6}] -> -1/360*M[f[3], f[7]] - M[f[5], f[5]]/54 - 
   M[f[7], f[3]]/360, csv[{1, 2, 4}, {4, 4, 8}] -> 
  M[f[3], f[7]]/129600 + M[f[5], f[5]]/45360 + M[f[7], f[3]]/129600, 
 csv[{1, 2, 4}, {4, 6, 6}] -> -1/32400*M[f[3], f[7]] - M[f[5], f[5]]/324000 - 
   M[f[7], f[3]]/32400, csv[{1, 2, 4}, {6, 4, 6}] -> 
  -1/21600*M[f[3], f[7]] + M[f[5], f[5]]/126000 - M[f[7], f[3]]/21600, 
 csv[{1, 2, 5}, {4, 4, 8}] -> (103*M[f[11]])/362880, 
 csv[{1, 2, 6}, {4, 4, 8}] -> (-11*M[f[3], f[9]])/5250 - 
   (5*M[f[5], f[7]])/756 - (5*M[f[7], f[5]])/756 - (11*M[f[9], f[3]])/5250, 
 csv[{1, 3, 0}, {4, 6, 4}] -> 0, csv[{1, 3, 0}, {4, 6, 6}] -> 
  M[f[7]]/31104000, csv[{1, 3, 0}, {4, 8, 4}] -> -1/72576000*M[f[7]], 
 csv[{1, 3, 0}, {6, 6, 4}] -> -1/12441600*M[f[7]], 
 csv[{1, 3, 1}, {4, 6, 4}] -> (43*M[f[3], f[5]])/453600 + 
   (43*M[f[5], f[3]])/453600, csv[{1, 3, 1}, {4, 6, 6}] -> 
  M[f[3], f[5]]/18144000 + M[f[5], f[3]]/18144000, 
 csv[{1, 3, 1}, {4, 8, 4}] -> M[f[3], f[5]]/6048000 + M[f[5], f[3]]/6048000, 
 csv[{1, 3, 1}, {6, 6, 4}] -> M[f[3], f[5]]/18144000 + 
   M[f[5], f[3]]/18144000, csv[{1, 3, 2}, {4, 6, 4}] -> 
  (-799*M[f[9]])/2041200 - (2*M[f[3], f[3], f[3]])/945, 
 csv[{1, 3, 2}, {4, 6, 6}] -> (67*M[f[9]])/17146080 + 
   M[f[3], f[3], f[3]]/396900, csv[{1, 3, 2}, {4, 8, 4}] -> 
  -1/1632960*M[f[9]] - M[f[3], f[3], f[3]]/132300, 
 csv[{1, 3, 2}, {6, 6, 4}] -> (-103*M[f[9]])/76204800, 
 csv[{1, 3, 3}, {4, 6, 6}] -> M[f[3], f[7]]/86400 - M[f[5], f[5]]/151200 + 
   M[f[7], f[3]]/86400, csv[{1, 3, 4}, {4, 6, 6}] -> 
  (-15156713*M[f[11]])/92831961600 - M[f[3], f[3], f[5]]/3150 - 
   M[f[3], f[5], f[3]]/2100 - M[f[5], f[3], f[3]]/2100, 
 csv[{1, 4, 0}, {4, 6, 4}] -> (-43*M[f[3], f[5]])/226800 - 
   (43*M[f[5], f[3]])/226800, csv[{1, 4, 0}, {4, 6, 6}] -> 0, 
 csv[{1, 4, 0}, {4, 8, 4}] -> -1/3024000*M[f[3], f[5]] - 
   M[f[5], f[3]]/3024000, csv[{1, 4, 0}, {6, 6, 4}] -> 
  -1/4536000*M[f[3], f[5]] - M[f[5], f[3]]/4536000, 
 csv[{1, 4, 1}, {4, 6, 4}] -> (443*M[f[9]])/453600, 
 csv[{1, 4, 1}, {4, 6, 6}] -> (-223*M[f[9]])/25401600, 
 csv[{1, 4, 1}, {4, 8, 4}] -> M[f[9]]/2449440 + M[f[3], f[3], f[3]]/99225, 
 csv[{1, 4, 1}, {6, 6, 4}] -> (-223*M[f[9]])/25401600, 
 csv[{1, 4, 2}, {4, 6, 4}] -> (-11*M[f[3], f[7]])/1512 - 
   (11*M[f[7], f[3]])/1512, csv[{1, 4, 2}, {4, 6, 6}] -> 
  M[f[5], f[5]]/453600, csv[{1, 4, 2}, {4, 8, 4}] -> 
  -1/36288*M[f[3], f[7]] - M[f[7], f[3]]/36288, 
 csv[{1, 4, 2}, {6, 6, 4}] -> M[f[3], f[7]]/21600 + M[f[5], f[5]]/21600 + 
   M[f[7], f[3]]/21600, csv[{1, 4, 3}, {4, 6, 6}] -> (187*M[f[11]])/907200, 
 csv[{1, 4, 4}, {4, 6, 6}] -> (-11*M[f[3], f[9]])/15750 - 
   (7*M[f[5], f[7]])/1800 - (7*M[f[7], f[5]])/1800 - 
   (11*M[f[9], f[3]])/15750, csv[{1, 5, 0}, {4, 8, 4}] -> 
  -1/979776*M[f[9]] - M[f[3], f[3], f[3]]/39690, 
 csv[{1, 5, 1}, {4, 8, 4}] -> M[f[3], f[7]]/25920 + M[f[7], f[3]]/25920, 
 csv[{1, 5, 2}, {4, 8, 4}] -> (-2129857*M[f[11]])/13924794240 - 
   M[f[3], f[3], f[5]]/1890 - M[f[3], f[5], f[3]]/3780 - 
   M[f[5], f[3], f[3]]/3780, csv[{1, 6, 0}, {4, 8, 4}] -> 
  -1/8640*M[f[3], f[7]] - M[f[7], f[3]]/8640, csv[{1, 6, 1}, {4, 8, 4}] -> 
  (59*M[f[11]])/97200, csv[{1, 6, 2}, {4, 8, 4}] -> 
  (-691*M[f[3], f[9]])/141750 - (691*M[f[9], f[3]])/141750, 
 csv[{2, 0, 0}, {4, 4, 4}] -> M[f[5]]/23328, csv[{2, 0, 0}, {4, 4, 6}] -> 
  (-1007*M[f[5]])/1632960000, csv[{2, 0, 0}, {4, 4, 8}] -> M[f[5]]/91445760, 
 csv[{2, 0, 0}, {4, 6, 4}] -> M[f[5]]/11664000, 
 csv[{2, 0, 0}, {4, 6, 6}] -> (-11*M[f[5]])/9144576000, 
 csv[{2, 0, 0}, {4, 8, 4}] -> 0, csv[{2, 0, 0}, {6, 4, 4}] -> 
  -1/23328000*M[f[5]], csv[{2, 0, 0}, {6, 4, 6}] -> (11*M[f[5]])/13716864000, 
 csv[{2, 0, 0}, {6, 6, 4}] -> M[f[5]]/3919104000, 
 csv[{2, 0, 0}, {8, 4, 4}] -> 0, csv[{2, 0, 1}, {4, 4, 4}] -> 
  M[f[3], f[3]]/3240, csv[{2, 0, 1}, {4, 4, 6}] -> -1/1360800*M[f[3], f[3]], 
 csv[{2, 0, 1}, {4, 4, 8}] -> M[f[3], f[3]]/114307200, 
 csv[{2, 0, 1}, {4, 6, 4}] -> -1/136080*M[f[3], f[3]], 
 csv[{2, 0, 1}, {4, 6, 6}] -> M[f[3], f[3]]/95256000, 
 csv[{2, 0, 1}, {4, 8, 4}] -> M[f[3], f[3]]/9525600, 
 csv[{2, 0, 1}, {6, 4, 4}] -> M[f[3], f[3]]/1360800, 
 csv[{2, 0, 1}, {6, 4, 6}] -> -1/571536000*M[f[3], f[3]], 
 csv[{2, 0, 1}, {6, 6, 4}] -> 0, csv[{2, 0, 1}, {8, 4, 4}] -> 
  -1/285768000*M[f[3], f[3]], csv[{2, 0, 2}, {4, 4, 4}] -> 
  (661*M[f[7]])/97200, csv[{2, 0, 2}, {4, 4, 6}] -> (7*M[f[7]])/3110400, 
 csv[{2, 0, 2}, {4, 4, 8}] -> -1/326592000*M[f[7]], 
 csv[{2, 0, 2}, {4, 6, 4}] -> (7*M[f[7]])/777600, 
 csv[{2, 0, 2}, {4, 6, 6}] -> -1/23328000*M[f[7]], 
 csv[{2, 0, 2}, {4, 8, 4}] -> M[f[7]]/16329600, 
 csv[{2, 0, 2}, {6, 4, 4}] -> (7*M[f[7]])/3110400, 
 csv[{2, 0, 2}, {6, 4, 6}] -> -1/23328000*M[f[7]], 
 csv[{2, 0, 2}, {6, 6, 4}] -> -1/23328000*M[f[7]], 
 csv[{2, 0, 2}, {8, 4, 4}] -> -1/326592000*M[f[7]], 
 csv[{2, 0, 3}, {4, 4, 6}] -> (19*M[f[3], f[5]])/324000 + 
   (19*M[f[5], f[3]])/324000, csv[{2, 0, 3}, {4, 4, 8}] -> 
  -1/18144000*M[f[3], f[5]] - M[f[5], f[3]]/18144000, 
 csv[{2, 0, 3}, {4, 6, 6}] -> -1/567000*M[f[3], f[5]] - M[f[5], f[3]]/567000, 
 csv[{2, 0, 3}, {6, 4, 6}] -> 0, csv[{2, 0, 4}, {4, 4, 6}] -> 
  (5891*M[f[9]])/2916000 + (4*M[f[3], f[3], f[3]])/945, 
 csv[{2, 0, 4}, {4, 4, 8}] -> M[f[9]]/2449440 - M[f[3], f[3], f[3]]/198450, 
 csv[{2, 0, 4}, {4, 6, 6}] -> (-2327*M[f[9]])/81648000 - 
   (2*M[f[3], f[3], f[3]])/33075, csv[{2, 0, 4}, {6, 4, 6}] -> 
  (-799*M[f[9]])/107163000 + (2*M[f[3], f[3], f[3]])/99225, 
 csv[{2, 0, 5}, {4, 4, 8}] -> -1/60480*M[f[3], f[7]] + M[f[5], f[5]]/9072 - 
   M[f[7], f[3]]/60480, csv[{2, 0, 6}, {4, 4, 8}] -> 
  (3462083*M[f[11]])/2486570400 + M[f[3], f[5], f[3]]/630 + 
   M[f[5], f[3], f[3]]/630, csv[{2, 1, 0}, {4, 4, 4}] -> 
  -1/3240*M[f[3], f[3]], csv[{2, 1, 0}, {4, 4, 6}] -> M[f[3], f[3]]/340200, 
 csv[{2, 1, 0}, {4, 4, 8}] -> -1/19051200*M[f[3], f[3]], 
 csv[{2, 1, 0}, {4, 6, 4}] -> M[f[3], f[3]]/340200, 
 csv[{2, 1, 0}, {4, 6, 6}] -> -1/47628000*M[f[3], f[3]], 
 csv[{2, 1, 0}, {4, 8, 4}] -> -1/57153600*M[f[3], f[3]], 
 csv[{2, 1, 0}, {6, 4, 4}] -> M[f[3], f[3]]/680400, 
 csv[{2, 1, 0}, {6, 4, 6}] -> -1/71442000*M[f[3], f[3]], 
 csv[{2, 1, 0}, {6, 6, 4}] -> 0, csv[{2, 1, 0}, {8, 4, 4}] -> 
  -1/285768000*M[f[3], f[3]], csv[{2, 1, 1}, {4, 4, 4}] -> 
  (-661*M[f[7]])/388800, csv[{2, 1, 1}, {4, 4, 6}] -> (-7*M[f[7]])/6220800, 
 csv[{2, 1, 1}, {4, 4, 8}] -> M[f[7]]/163296000, 
 csv[{2, 1, 1}, {4, 6, 4}] -> (-7*M[f[7]])/3110400, 
 csv[{2, 1, 1}, {4, 6, 6}] -> M[f[7]]/20736000, 
 csv[{2, 1, 1}, {4, 8, 4}] -> -1/65318400*M[f[7]], 
 csv[{2, 1, 1}, {6, 4, 4}] -> 0, csv[{2, 1, 1}, {6, 4, 6}] -> 
  M[f[7]]/93312000, csv[{2, 1, 1}, {6, 6, 4}] -> -1/37324800*M[f[7]], 
 csv[{2, 1, 1}, {8, 4, 4}] -> -1/217728000*M[f[7]], 
 csv[{2, 1, 2}, {4, 4, 4}] -> (7*M[f[3], f[5]])/900 + (7*M[f[5], f[3]])/900, 
 csv[{2, 1, 2}, {4, 4, 6}] -> (41*M[f[3], f[5]])/3402000 + 
   (41*M[f[5], f[3]])/3402000, csv[{2, 1, 2}, {4, 4, 8}] -> 
  M[f[3], f[5]]/13608000 + M[f[5], f[3]]/13608000, 
 csv[{2, 1, 2}, {4, 6, 4}] -> (43*M[f[3], f[5]])/226800 + 
   (43*M[f[5], f[3]])/226800, csv[{2, 1, 2}, {4, 6, 6}] -> 
  (13*M[f[3], f[5]])/27216000 + (13*M[f[5], f[3]])/27216000, 
 csv[{2, 1, 2}, {4, 8, 4}] -> M[f[3], f[5]]/2721600 + M[f[5], f[3]]/2721600, 
 csv[{2, 1, 2}, {6, 4, 4}] -> (73*M[f[3], f[5]])/1701000 + 
   (73*M[f[5], f[3]])/1701000, csv[{2, 1, 2}, {6, 4, 6}] -> 
  M[f[3], f[5]]/6804000 + M[f[5], f[3]]/6804000, 
 csv[{2, 1, 2}, {6, 6, 4}] -> -1/3888000*M[f[3], f[5]] - 
   M[f[5], f[3]]/3888000, csv[{2, 1, 2}, {8, 4, 4}] -> 
  M[f[3], f[5]]/13608000 + M[f[5], f[3]]/13608000, 
 csv[{2, 1, 3}, {4, 4, 6}] -> (-10651*M[f[9]])/40824000 - 
   M[f[3], f[3], f[3]]/945, csv[{2, 1, 3}, {4, 4, 8}] -> 
  M[f[3], f[3], f[3]]/264600, csv[{2, 1, 3}, {4, 6, 6}] -> 
  (6323*M[f[9]])/1143072000 + M[f[3], f[3], f[3]]/132300, 
 csv[{2, 1, 3}, {6, 4, 6}] -> (-799*M[f[9]])/857304000 + 
   M[f[3], f[3], f[3]]/396900, csv[{2, 1, 4}, {4, 4, 6}] -> 
  (-11*M[f[3], f[7]])/3780 + M[f[5], f[5]]/54 - (11*M[f[7], f[3]])/3780, 
 csv[{2, 1, 4}, {4, 4, 8}] -> M[f[3], f[7]]/90720 - M[f[5], f[5]]/45360 + 
   M[f[7], f[3]]/90720, csv[{2, 1, 4}, {4, 6, 6}] -> 
  M[f[3], f[7]]/10800 - (41*M[f[5], f[5]])/756000 + M[f[7], f[3]]/10800, 
 csv[{2, 1, 4}, {6, 4, 6}] -> M[f[3], f[7]]/32400 + M[f[5], f[5]]/1134000 + 
   M[f[7], f[3]]/32400, csv[{2, 1, 5}, {4, 4, 8}] -> 
  (-130183*M[f[11]])/994628160 - M[f[3], f[5], f[3]]/3780 - 
   M[f[5], f[3], f[3]]/3780, csv[{2, 1, 6}, {4, 4, 8}] -> 
  (-131*M[f[3], f[9]])/70875 + (5*M[f[5], f[7]])/756 + 
   (5*M[f[7], f[5]])/756 - (131*M[f[9], f[3]])/70875, 
 csv[{2, 2, 0}, {4, 4, 4}] -> (-661*M[f[7]])/194400, 
 csv[{2, 2, 0}, {4, 4, 6}] -> (-7*M[f[7]])/1555200, 
 csv[{2, 2, 0}, {4, 4, 8}] -> -1/32659200*M[f[7]], 
 csv[{2, 2, 0}, {4, 6, 4}] -> (7*M[f[7]])/1555200, 
 csv[{2, 2, 0}, {4, 6, 6}] -> -1/7776000*M[f[7]], 
 csv[{2, 2, 0}, {4, 8, 4}] -> M[f[7]]/81648000, 
 csv[{2, 2, 0}, {6, 4, 4}] -> (-7*M[f[7]])/1036800, 
 csv[{2, 2, 0}, {6, 4, 6}] -> M[f[7]]/5832000, 
 csv[{2, 2, 0}, {6, 6, 4}] -> M[f[7]]/46656000, 
 csv[{2, 2, 0}, {8, 4, 4}] -> -1/108864000*M[f[7]], 
 csv[{2, 2, 1}, {4, 4, 4}] -> (187*M[f[3], f[5]])/16200 + 
   (187*M[f[5], f[3]])/16200, csv[{2, 2, 1}, {4, 4, 6}] -> 
  -1/12600*M[f[3], f[5]] - M[f[5], f[3]]/12600, 
 csv[{2, 2, 1}, {4, 4, 8}] -> -1/5443200*M[f[3], f[5]] - 
   M[f[5], f[3]]/5443200, csv[{2, 2, 1}, {4, 6, 4}] -> 
  -1/12600*M[f[3], f[5]] - M[f[5], f[3]]/12600, 
 csv[{2, 2, 1}, {4, 6, 6}] -> (-11*M[f[3], f[5]])/27216000 - 
   (11*M[f[5], f[3]])/27216000, csv[{2, 2, 1}, {4, 8, 4}] -> 
  -1/5443200*M[f[3], f[5]] - M[f[5], f[3]]/5443200, 
 csv[{2, 2, 1}, {6, 4, 4}] -> (229*M[f[3], f[5]])/3402000 + 
   (229*M[f[5], f[3]])/3402000, csv[{2, 2, 1}, {6, 4, 6}] -> 
  -1/13608000*M[f[3], f[5]] - M[f[5], f[3]]/13608000, 
 csv[{2, 2, 1}, {6, 6, 4}] -> -1/13608000*M[f[3], f[5]] - 
   M[f[5], f[3]]/13608000, csv[{2, 2, 1}, {8, 4, 4}] -> 
  M[f[3], f[5]]/9072000 + M[f[5], f[3]]/9072000, 
 csv[{2, 2, 2}, {4, 4, 4}] -> (-8*M[f[3], f[3], f[3]])/27, 
 csv[{2, 2, 2}, {4, 4, 6}] -> (-799*M[f[9]])/3061800 + 
   (2*M[f[3], f[3], f[3]])/2835, csv[{2, 2, 2}, {4, 4, 8}] -> 
  -1/2449440*M[f[9]] - M[f[3], f[3], f[3]]/198450, 
 csv[{2, 2, 2}, {4, 6, 4}] -> (799*M[f[9]])/1530900 + 
   (2*M[f[3], f[3], f[3]])/2835, csv[{2, 2, 2}, {4, 6, 6}] -> 
  (-1753*M[f[9]])/1028764800 - M[f[3], f[3], f[3]]/595350, 
 csv[{2, 2, 2}, {4, 8, 4}] -> M[f[9]]/1224720 + M[f[3], f[3], f[3]]/99225, 
 csv[{2, 2, 2}, {6, 4, 4}] -> (-799*M[f[9]])/3061800 - 
   (4*M[f[3], f[3], f[3]])/2835, csv[{2, 2, 2}, {6, 4, 6}] -> 
  (1753*M[f[9]])/514382400 + M[f[3], f[3], f[3]]/297675, 
 csv[{2, 2, 2}, {6, 6, 4}] -> (-1753*M[f[9]])/1028764800 - 
   M[f[3], f[3], f[3]]/595350, csv[{2, 2, 2}, {8, 4, 4}] -> 
  -1/2449440*M[f[9]] - M[f[3], f[3], f[3]]/198450, 
 csv[{2, 2, 3}, {4, 4, 6}] -> (43*M[f[3], f[7]])/15120 + 
   (43*M[f[7], f[3]])/15120, csv[{2, 2, 3}, {4, 4, 8}] -> 
  (-17*M[f[3], f[7]])/1814400 - (17*M[f[7], f[3]])/1814400, 
 csv[{2, 2, 3}, {4, 6, 6}] -> -1/32400*M[f[3], f[7]] + 
   (13*M[f[5], f[5]])/453600 - M[f[7], f[3]]/32400, 
 csv[{2, 2, 3}, {6, 4, 6}] -> M[f[3], f[7]]/129600 - M[f[5], f[5]]/226800 + 
   M[f[7], f[3]]/129600, csv[{2, 2, 4}, {4, 4, 6}] -> 
  (242407*M[f[11]])/331542720 - (4*M[f[3], f[3], f[5]])/45 - 
   (2*M[f[3], f[5], f[3]])/45 - (2*M[f[5], f[3], f[3]])/45, 
 csv[{2, 2, 4}, {4, 4, 8}] -> (-2129857*M[f[11]])/34811985600 + 
   M[f[3], f[5], f[3]]/9450 + M[f[5], f[3], f[3]]/9450, 
 csv[{2, 2, 4}, {4, 6, 6}] -> (3153623*M[f[11]])/15471993600 + 
   M[f[3], f[3], f[5]]/4725 + M[f[3], f[5], f[3]]/3150 + 
   M[f[5], f[3], f[3]]/3150, csv[{2, 2, 4}, {6, 4, 6}] -> 
  (-1498211*M[f[11]])/9283196160 - M[f[3], f[3], f[5]]/4725 - 
   M[f[3], f[5], f[3]]/3150 - M[f[5], f[3], f[3]]/3150, 
 csv[{2, 2, 5}, {4, 4, 8}] -> (559*M[f[3], f[9]])/425250 + 
   (559*M[f[9], f[3]])/425250, csv[{2, 2, 6}, {4, 4, 8}] -> 
  (3807593802358893569*M[f[13]])/2487212674552106160912 - 
   (4*M[f[3], f[3], f[7]])/63 - (2*M[f[3], f[7], f[3]])/63 - 
   (2*M[f[7], f[3], f[3]])/63, csv[{2, 3, 0}, {4, 6, 4}] -> 
  (11*M[f[3], f[5]])/226800 + (11*M[f[5], f[3]])/226800, 
 csv[{2, 3, 0}, {4, 6, 6}] -> M[f[3], f[5]]/907200 + M[f[5], f[3]]/907200, 
 csv[{2, 3, 0}, {4, 8, 4}] -> M[f[3], f[5]]/4536000 + M[f[5], f[3]]/4536000, 
 csv[{2, 3, 0}, {6, 6, 4}] -> M[f[3], f[5]]/9072000 + M[f[5], f[3]]/9072000, 
 csv[{2, 3, 1}, {4, 6, 4}] -> (-799*M[f[9]])/2041200 + 
   M[f[3], f[3], f[3]]/945, csv[{2, 3, 1}, {4, 6, 6}] -> 
  (-103*M[f[9]])/76204800, csv[{2, 3, 1}, {4, 8, 4}] -> 
  -1/1632960*M[f[9]] - M[f[3], f[3], f[3]]/132300, 
 csv[{2, 3, 1}, {6, 6, 4}] -> (67*M[f[9]])/17146080 + 
   M[f[3], f[3], f[3]]/396900, csv[{2, 3, 2}, {4, 6, 4}] -> 
  M[f[3], f[7]]/1260 + M[f[7], f[3]]/1260, csv[{2, 3, 2}, {4, 6, 6}] -> 
  M[f[3], f[7]]/43200 - (11*M[f[5], f[5]])/453600 + M[f[7], f[3]]/43200, 
 csv[{2, 3, 2}, {4, 8, 4}] -> M[f[3], f[7]]/43200 + M[f[7], f[3]]/43200, 
 csv[{2, 3, 2}, {6, 6, 4}] -> -1/43200*M[f[3], f[7]] - 
   (11*M[f[5], f[5]])/453600 - M[f[7], f[3]]/43200, 
 csv[{2, 3, 3}, {4, 6, 6}] -> (-517*M[f[11]])/7257600, 
 csv[{2, 3, 4}, {4, 6, 6}] -> (-83*M[f[3], f[9]])/81000 + 
   (7*M[f[5], f[7]])/3600 + (7*M[f[7], f[5]])/3600 - 
   (83*M[f[9], f[3]])/81000, csv[{2, 4, 0}, {4, 6, 4}] -> 
  (-113*M[f[9]])/291600 - (4*M[f[3], f[3], f[3]])/945, 
 csv[{2, 4, 0}, {4, 6, 6}] -> (5*M[f[9]])/217728, 
 csv[{2, 4, 0}, {4, 8, 4}] -> M[f[9]]/612360 + M[f[3], f[3], f[3]]/99225, 
 csv[{2, 4, 0}, {6, 6, 4}] -> (661*M[f[9]])/342921600 - 
   M[f[3], f[3], f[3]]/99225, csv[{2, 4, 1}, {4, 6, 4}] -> 
  (43*M[f[3], f[7]])/7560 + (43*M[f[7], f[3]])/7560, 
 csv[{2, 4, 1}, {4, 6, 6}] -> -1/21600*M[f[3], f[7]] + M[f[5], f[5]]/21600 - 
   M[f[7], f[3]]/21600, csv[{2, 4, 1}, {4, 8, 4}] -> 
  (-17*M[f[3], f[7]])/907200 - (17*M[f[7], f[3]])/907200, 
 csv[{2, 4, 1}, {6, 6, 4}] -> M[f[5], f[5]]/453600, 
 csv[{2, 4, 2}, {4, 6, 4}] -> (-242407*M[f[11]])/165771360 - 
   (4*M[f[3], f[5], f[3]])/45 - (4*M[f[5], f[3], f[3]])/45, 
 csv[{2, 4, 2}, {4, 6, 6}] -> (-11*M[f[11]])/259200, 
 csv[{2, 4, 2}, {4, 8, 4}] -> (2129857*M[f[11]])/17405992800 + 
   M[f[3], f[3], f[5]]/4725, csv[{2, 4, 2}, {6, 6, 4}] -> 
  (-11*M[f[11]])/259200, csv[{2, 4, 3}, {4, 6, 6}] -> 
  (779*M[f[3], f[9]])/567000 + (779*M[f[9], f[3]])/567000, 
 csv[{2, 4, 4}, {4, 6, 6}] -> (-33768295383198541*M[f[13]])/
    394795662627318438240 - (2*M[f[3], f[5], f[5]])/75 - 
   (2*M[f[5], f[3], f[5]])/75 - (4*M[f[5], f[5], f[3]])/75, 
 csv[{2, 5, 0}, {4, 8, 4}] -> M[f[3], f[7]]/60480 + M[f[7], f[3]]/60480, 
 csv[{2, 5, 1}, {4, 8, 4}] -> (-2129857*M[f[11]])/13924794240 + 
   M[f[3], f[5], f[3]]/3780 + M[f[5], f[3], f[3]]/3780, 
 csv[{2, 5, 2}, {4, 8, 4}] -> (22*M[f[3], f[9]])/70875 + 
   (22*M[f[9], f[3]])/70875, csv[{2, 6, 0}, {4, 8, 4}] -> 
  (-10313609*M[f[11]])/34811985600 - M[f[3], f[5], f[3]]/630 - 
   M[f[5], f[3], f[3]]/630, csv[{2, 6, 1}, {4, 8, 4}] -> 
  (559*M[f[3], f[9]])/141750 + (559*M[f[9], f[3]])/141750, 
 csv[{2, 6, 2}, {4, 8, 4}] -> (-3807593802358893569*M[f[13]])/
    1243606337276053080456 - (4*M[f[3], f[7], f[3]])/63 - 
   (4*M[f[7], f[3], f[3]])/63, csv[{3, 0, 0}, {6, 4, 4}] -> 
  -1/453600*M[f[3], f[3]], csv[{3, 0, 0}, {6, 4, 6}] -> 
  M[f[3], f[3]]/47628000, csv[{3, 0, 0}, {6, 6, 4}] -> 0, 
 csv[{3, 0, 0}, {8, 4, 4}] -> M[f[3], f[3]]/381024000, 
 csv[{3, 0, 1}, {6, 4, 4}] -> (-7*M[f[7]])/2073600, 
 csv[{3, 0, 1}, {6, 4, 6}] -> M[f[7]]/15552000, 
 csv[{3, 0, 1}, {6, 6, 4}] -> M[f[7]]/15552000, 
 csv[{3, 0, 1}, {8, 4, 4}] -> M[f[7]]/217728000, 
 csv[{3, 0, 2}, {6, 4, 4}] -> (-11*M[f[3], f[5]])/324000 - 
   (11*M[f[5], f[3]])/324000, csv[{3, 0, 2}, {6, 4, 6}] -> 0, 
 csv[{3, 0, 2}, {6, 6, 4}] -> M[f[3], f[5]]/2268000 + M[f[5], f[3]]/2268000, 
 csv[{3, 0, 2}, {8, 4, 4}] -> -1/18144000*M[f[3], f[5]] - 
   M[f[5], f[3]]/18144000, csv[{3, 0, 3}, {6, 4, 6}] -> 
  (799*M[f[9]])/142884000 - M[f[3], f[3], f[3]]/66150, 
 csv[{3, 0, 4}, {6, 4, 6}] -> -1/18000*M[f[5], f[5]], 
 csv[{3, 1, 0}, {6, 4, 4}] -> (7*M[f[7]])/2073600, 
 csv[{3, 1, 0}, {6, 4, 6}] -> -1/10368000*M[f[7]], 
 csv[{3, 1, 0}, {6, 6, 4}] -> M[f[7]]/62208000, 
 csv[{3, 1, 0}, {8, 4, 4}] -> M[f[7]]/108864000, 
 csv[{3, 1, 1}, {6, 4, 4}] -> (-43*M[f[3], f[5]])/907200 - 
   (43*M[f[5], f[3]])/907200, csv[{3, 1, 1}, {6, 4, 6}] -> 
  -1/4536000*M[f[3], f[5]] - M[f[5], f[3]]/4536000, 
 csv[{3, 1, 1}, {6, 6, 4}] -> M[f[3], f[5]]/6048000 + M[f[5], f[3]]/6048000, 
 csv[{3, 1, 1}, {8, 4, 4}] -> -1/12096000*M[f[3], f[5]] - 
   M[f[5], f[3]]/12096000, csv[{3, 1, 2}, {6, 4, 4}] -> 
  (-10651*M[f[9]])/40824000 + (2*M[f[3], f[3], f[3]])/945, 
 csv[{3, 1, 2}, {6, 4, 6}] -> (-799*M[f[9]])/857304000 + 
   M[f[3], f[3], f[3]]/396900, csv[{3, 1, 2}, {6, 6, 4}] -> 
  (6323*M[f[9]])/1143072000 + M[f[3], f[3], f[3]]/132300, 
 csv[{3, 1, 2}, {8, 4, 4}] -> M[f[3], f[3], f[3]]/264600, 
 csv[{3, 1, 3}, {6, 4, 6}] -> -1/43200*M[f[3], f[7]] + M[f[5], f[5]]/75600 - 
   M[f[7], f[3]]/43200, csv[{3, 1, 4}, {6, 4, 6}] -> 
  (-3978623*M[f[11]])/92831961600 + M[f[3], f[3], f[5]]/3150 + 
   M[f[3], f[5], f[3]]/2100 + M[f[5], f[3], f[3]]/2100, 
 csv[{3, 2, 0}, {6, 4, 4}] -> (-3*M[f[3], f[5]])/28000 - 
   (3*M[f[5], f[3]])/28000, csv[{3, 2, 0}, {6, 4, 6}] -> 
  M[f[3], f[5]]/1512000 + M[f[5], f[3]]/1512000, 
 csv[{3, 2, 0}, {6, 6, 4}] -> -1/9072000*M[f[3], f[5]] - 
   M[f[5], f[3]]/9072000, csv[{3, 2, 0}, {8, 4, 4}] -> 
  -1/6048000*M[f[3], f[5]] - M[f[5], f[3]]/6048000, 
 csv[{3, 2, 1}, {6, 4, 4}] -> (2959*M[f[9]])/4536000, 
 csv[{3, 2, 1}, {6, 4, 6}] -> (-2389*M[f[9]])/571536000 - 
   M[f[3], f[3], f[3]]/132300, csv[{3, 2, 1}, {6, 6, 4}] -> 
  (-2551*M[f[9]])/857304000 - M[f[3], f[3], f[3]]/198450, 
 csv[{3, 2, 1}, {8, 4, 4}] -> M[f[9]]/1632960 + M[f[3], f[3], f[3]]/264600, 
 csv[{3, 2, 2}, {6, 4, 4}] -> (-11*M[f[3], f[7]])/3024 - 
   (11*M[f[7], f[3]])/3024, csv[{3, 2, 2}, {6, 4, 6}] -> 
  M[f[3], f[7]]/129600 - M[f[5], f[5]]/226800 + M[f[7], f[3]]/129600, 
 csv[{3, 2, 2}, {6, 6, 4}] -> M[f[3], f[7]]/64800 + 
   (13*M[f[5], f[5]])/453600 + M[f[7], f[3]]/64800, 
 csv[{3, 2, 2}, {8, 4, 4}] -> -1/72576*M[f[3], f[7]] - M[f[7], f[3]]/72576, 
 csv[{3, 2, 3}, {6, 4, 6}] -> (517*M[f[11]])/3628800, 
 csv[{3, 2, 4}, {6, 4, 6}] -> (-11*M[f[3], f[9]])/31500 - 
   (7*M[f[5], f[7]])/3600 - (7*M[f[7], f[5]])/3600 - 
   (11*M[f[9], f[3]])/31500, csv[{3, 3, 0}, {6, 6, 4}] -> 
  (-799*M[f[9]])/285768000 + M[f[3], f[3], f[3]]/132300, 
 csv[{3, 3, 1}, {6, 6, 4}] -> M[f[3], f[7]]/86400 - M[f[5], f[5]]/151200 + 
   M[f[7], f[3]]/86400, csv[{3, 3, 2}, {6, 6, 4}] -> (-517*M[f[11]])/7257600, 
 csv[{3, 4, 0}, {6, 6, 4}] -> -1/21600*M[f[3], f[7]] + M[f[5], f[5]]/50400 - 
   M[f[7], f[3]]/21600, csv[{3, 4, 1}, {6, 6, 4}] -> (187*M[f[11]])/907200, 
 csv[{3, 4, 2}, {6, 6, 4}] -> (-691*M[f[3], f[9]])/567000 - 
   (691*M[f[9], f[3]])/567000, csv[{4, 0, 0}, {6, 4, 4}] -> 
  (7*M[f[7]])/518400, csv[{4, 0, 0}, {6, 4, 6}] -> -1/3888000*M[f[7]], 
 csv[{4, 0, 0}, {6, 6, 4}] -> -1/3888000*M[f[7]], 
 csv[{4, 0, 0}, {8, 4, 4}] -> -1/54432000*M[f[7]], 
 csv[{4, 0, 1}, {6, 4, 4}] -> (11*M[f[3], f[5]])/162000 + 
   (11*M[f[5], f[3]])/162000, csv[{4, 0, 1}, {6, 4, 6}] -> 0, 
 csv[{4, 0, 1}, {6, 6, 4}] -> -1/1134000*M[f[3], f[5]] - 
   M[f[5], f[3]]/1134000, csv[{4, 0, 1}, {8, 4, 4}] -> 
  M[f[3], f[5]]/9072000 + M[f[5], f[3]]/9072000, 
 csv[{4, 0, 2}, {6, 4, 4}] -> (5891*M[f[9]])/2916000 - 
   (8*M[f[3], f[3], f[3]])/945, csv[{4, 0, 2}, {6, 4, 6}] -> 
  (-799*M[f[9]])/107163000 + (2*M[f[3], f[3], f[3]])/99225, 
 csv[{4, 0, 2}, {6, 6, 4}] -> (-2327*M[f[9]])/81648000 - 
   (2*M[f[3], f[3], f[3]])/33075, csv[{4, 0, 2}, {8, 4, 4}] -> 
  M[f[9]]/2449440 - M[f[3], f[3], f[3]]/198450, 
 csv[{4, 0, 3}, {6, 4, 6}] -> M[f[5], f[5]]/18000, 
 csv[{4, 0, 4}, {6, 4, 6}] -> (3978623*M[f[11]])/11603995200 - 
   (2*M[f[3], f[5], f[3]])/1575 - (2*M[f[5], f[3], f[3]])/1575, 
 csv[{4, 1, 0}, {6, 4, 4}] -> (23*M[f[3], f[5]])/189000 + 
   (23*M[f[5], f[3]])/189000, csv[{4, 1, 0}, {6, 4, 6}] -> 
  M[f[3], f[5]]/1134000 + M[f[5], f[3]]/1134000, 
 csv[{4, 1, 0}, {6, 6, 4}] -> M[f[3], f[5]]/4536000 + M[f[5], f[3]]/4536000, 
 csv[{4, 1, 0}, {8, 4, 4}] -> M[f[3], f[5]]/4536000 + M[f[5], f[3]]/4536000, 
 csv[{4, 1, 1}, {6, 4, 4}] -> (-443*M[f[9]])/907200, 
 csv[{4, 1, 1}, {6, 4, 6}] -> (799*M[f[9]])/142884000 - 
   M[f[3], f[3], f[3]]/66150, csv[{4, 1, 1}, {6, 6, 4}] -> 
  (3643*M[f[9]])/1143072000 + M[f[3], f[3], f[3]]/66150, 
 csv[{4, 1, 1}, {8, 4, 4}] -> -1/4898880*M[f[9]] - 
   M[f[3], f[3], f[3]]/198450, csv[{4, 1, 2}, {6, 4, 4}] -> 
  (19*M[f[3], f[7]])/1890 - M[f[5], f[5]]/54 + (19*M[f[7], f[3]])/1890, 
 csv[{4, 1, 2}, {6, 4, 6}] -> M[f[3], f[7]]/32400 - 
   (41*M[f[5], f[5]])/1134000 + M[f[7], f[3]]/32400, 
 csv[{4, 1, 2}, {6, 6, 4}] -> (-23*M[f[5], f[5]])/252000, 
 csv[{4, 1, 2}, {8, 4, 4}] -> M[f[3], f[7]]/50400 - M[f[5], f[5]]/45360 + 
   M[f[7], f[3]]/50400, csv[{4, 1, 3}, {6, 4, 6}] -> 
  (-3978623*M[f[11]])/92831961600 - M[f[3], f[3], f[5]]/3150 - 
   M[f[3], f[5], f[3]]/6300 - M[f[5], f[3], f[3]]/6300, 
 csv[{4, 1, 4}, {6, 4, 6}] -> (11*M[f[3], f[9]])/7875 + 
   (11*M[f[9], f[3]])/7875, csv[{4, 2, 0}, {6, 4, 4}] -> 
  (-529*M[f[9]])/324000, csv[{4, 2, 0}, {6, 4, 6}] -> 
  (113*M[f[9]])/20412000 + (2*M[f[3], f[3], f[3]])/33075, 
 csv[{4, 2, 0}, {6, 6, 4}] -> (9479*M[f[9]])/1714608000 - 
   M[f[3], f[3], f[3]]/99225, csv[{4, 2, 0}, {8, 4, 4}] -> 
  -1/489888*M[f[9]] - M[f[3], f[3], f[3]]/198450, 
 csv[{4, 2, 1}, {6, 4, 4}] -> -1/360*M[f[3], f[7]] + M[f[5], f[5]]/54 - 
   M[f[7], f[3]]/360, csv[{4, 2, 1}, {6, 4, 6}] -> 
  -1/21600*M[f[3], f[7]] + (17*M[f[5], f[5]])/378000 - M[f[7], f[3]]/21600, 
 csv[{4, 2, 1}, {6, 6, 4}] -> -1/32400*M[f[3], f[7]] + 
   (11*M[f[5], f[5]])/324000 - M[f[7], f[3]]/32400, 
 csv[{4, 2, 1}, {8, 4, 4}] -> M[f[3], f[7]]/129600 + M[f[5], f[5]]/45360 + 
   M[f[7], f[3]]/129600, csv[{4, 2, 2}, {6, 4, 4}] -> 
  (242407*M[f[11]])/331542720 - (4*M[f[3], f[3], f[5]])/45 - 
   (2*M[f[3], f[5], f[3]])/45 - (2*M[f[5], f[3], f[3]])/45, 
 csv[{4, 2, 2}, {6, 4, 6}] -> (-1498211*M[f[11]])/9283196160 + 
   M[f[3], f[3], f[5]]/4725 + M[f[3], f[5], f[3]]/9450 + 
   M[f[5], f[3], f[3]]/9450, csv[{4, 2, 2}, {6, 6, 4}] -> 
  (3153623*M[f[11]])/15471993600 - M[f[3], f[3], f[5]]/4725 - 
   M[f[3], f[5], f[3]]/9450 - M[f[5], f[3], f[3]]/9450, 
 csv[{4, 2, 2}, {8, 4, 4}] -> (-2129857*M[f[11]])/34811985600 - 
   M[f[3], f[3], f[5]]/4725 - M[f[3], f[5], f[3]]/9450 - 
   M[f[5], f[3], f[3]]/9450, csv[{4, 2, 3}, {6, 4, 6}] -> 
  (-11*M[f[3], f[9]])/31500 + (7*M[f[5], f[7]])/3600 + 
   (7*M[f[7], f[5]])/3600 - (11*M[f[9], f[3]])/31500, 
 csv[{4, 2, 4}, {6, 4, 6}] -> (33768295383198541*M[f[13]])/
    197397831313659219120 - (4*M[f[3], f[5], f[5]])/75 - 
   (4*M[f[5], f[3], f[5]])/75, csv[{4, 3, 0}, {6, 6, 4}] -> 
  M[f[3], f[7]]/21600 - (19*M[f[5], f[5]])/252000 + M[f[7], f[3]]/21600, 
 csv[{4, 3, 1}, {6, 6, 4}] -> (-15156713*M[f[11]])/92831961600 + 
   M[f[3], f[3], f[5]]/3150 + M[f[3], f[5], f[3]]/6300 + 
   M[f[5], f[3], f[3]]/6300, csv[{4, 3, 2}, {6, 6, 4}] -> 
  (127*M[f[3], f[9]])/81000 - (7*M[f[5], f[7]])/3600 - 
   (7*M[f[7], f[5]])/3600 + (127*M[f[9], f[3]])/81000, 
 csv[{4, 4, 0}, {6, 6, 4}] -> (-3978623*M[f[11]])/23207990400 - 
   (2*M[f[3], f[3], f[5]])/1575 - M[f[3], f[5], f[3]]/1575 - 
   M[f[5], f[3], f[3]]/1575, csv[{4, 4, 1}, {6, 6, 4}] -> 
  (-11*M[f[3], f[9]])/15750 + (7*M[f[5], f[7]])/1800 + 
   (7*M[f[7], f[5]])/1800 - (11*M[f[9], f[3]])/15750, 
 csv[{4, 4, 2}, {6, 6, 4}] -> (-33768295383198541*M[f[13]])/
    394795662627318438240 - (2*M[f[3], f[5], f[5]])/75 - 
   (2*M[f[5], f[3], f[5]])/75 - (4*M[f[5], f[5], f[3]])/75, 
 csv[{5, 0, 0}, {8, 4, 4}] -> -1/1814400*M[f[3], f[5]] - 
   M[f[5], f[3]]/1814400, csv[{5, 0, 1}, {8, 4, 4}] -> 
  -1/979776*M[f[9]] + M[f[3], f[3], f[3]]/79380, 
 csv[{5, 0, 2}, {8, 4, 4}] -> (-11*M[f[3], f[7]])/181440 + 
   M[f[5], f[5]]/9072 - (11*M[f[7], f[3]])/181440, 
 csv[{5, 1, 0}, {8, 4, 4}] -> M[f[9]]/489888 + M[f[3], f[3], f[3]]/79380, 
 csv[{5, 1, 1}, {8, 4, 4}] -> -1/51840*M[f[3], f[7]] - M[f[7], f[3]]/51840, 
 csv[{5, 1, 2}, {8, 4, 4}] -> (-130183*M[f[11]])/994628160 + 
   M[f[3], f[3], f[5]]/1890 + M[f[3], f[5], f[3]]/3780 + 
   M[f[5], f[3], f[3]]/3780, csv[{5, 2, 0}, {8, 4, 4}] -> 
  -1/9072*M[f[5], f[5]], csv[{5, 2, 1}, {8, 4, 4}] -> (103*M[f[11]])/362880, 
 csv[{5, 2, 2}, {8, 4, 4}] -> (-691*M[f[3], f[9]])/425250 - 
   (691*M[f[9], f[3]])/425250, csv[{6, 0, 0}, {8, 4, 4}] -> 
  M[f[9]]/163296 - M[f[3], f[3], f[3]]/13230, csv[{6, 0, 1}, {8, 4, 4}] -> 
  (11*M[f[3], f[7]])/60480 - M[f[5], f[5]]/3024 + (11*M[f[7], f[3]])/60480, 
 csv[{6, 0, 2}, {8, 4, 4}] -> (3462083*M[f[11]])/2486570400 - 
   M[f[3], f[3], f[5]]/315 - M[f[3], f[5], f[3]]/630 - 
   M[f[5], f[3], f[3]]/630, csv[{6, 1, 0}, {8, 4, 4}] -> 
  -1/15120*M[f[3], f[7]] + M[f[5], f[5]]/3024 - M[f[7], f[3]]/15120, 
 csv[{6, 1, 1}, {8, 4, 4}] -> (-59*M[f[11]])/194400, 
 csv[{6, 1, 2}, {8, 4, 4}] -> (494*M[f[3], f[9]])/70875 - 
   (5*M[f[5], f[7]])/756 - (5*M[f[7], f[5]])/756 + (494*M[f[9], f[3]])/70875, 
 csv[{6, 2, 0}, {8, 4, 4}] -> (-2983*M[f[11]])/2721600, 
 csv[{6, 2, 1}, {8, 4, 4}] -> (-11*M[f[3], f[9]])/5250 + 
   (5*M[f[5], f[7]])/756 + (5*M[f[7], f[5]])/756 - (11*M[f[9], f[3]])/5250, 
 csv[{6, 2, 2}, {8, 4, 4}] -> (3807593802358893569*M[f[13]])/
    2487212674552106160912 - (4*M[f[3], f[3], f[7]])/63 - 
   (2*M[f[3], f[7], f[3]])/63 - (2*M[f[7], f[3], f[3]])/63}


==> anc/newFunction2EQV.txt <==
{Fp[{2, 2, 2}, 2] -> -54*betaeqv[{2, 1, 0}, {4, 4, 4}]*d[1], 
 Fm[{2, 2, 2}, 3] -> 54*betaeqv[{1, 2, 0}, {4, 4, 4}]*d[1] - 
   54*betaeqv[{2, 0, 1}, {4, 4, 4}]*d[1] - 
   (63*betaeqv[{2}, {6}]*d[1]*zeta[3])/20, 
 Fp[{2, 2, 3}, 5] -> -180*betaeqv[{1, 2, 1}, {4, 4, 6}]*d[1] + 
   540*betaeqv[{1, 2, 1}, {4, 6, 4}]*d[1] + 180*betaeqv[{1, 3, 0}, {4, 6, 4}]*
    d[1] - 180*betaeqv[{2, 1, 1}, {4, 4, 6}]*d[1] + 
   180*betaeqv[{2, 1, 1}, {4, 6, 4}]*d[1] - 45*betaeqv[{2, 2, 0}, {4, 4, 6}]*
    d[1] + 270*betaeqv[{2, 2, 0}, {4, 6, 4}]*d[1] - 
   180*betaeqv[{3, 0, 1}, {6, 4, 4}]*d[1] - 180*betaeqv[{3, 1, 0}, {6, 4, 4}]*
    d[1] - 45*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[1], 
 Fp[{2, 2, 3}, 3] -> -360*betaeqv[{2, 1, 1}, {4, 4, 6}]*d[1] - 
   180*betaeqv[{2, 2, 0}, {4, 4, 6}]*d[1] - 540*betaeqv[{2, 2, 0}, {4, 6, 4}]*
    d[1] - 360*betaeqv[{3, 1, 0}, {6, 4, 4}]*d[1] - 
   180*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[1] + 270*betaeqv[{1, 2, 1}, {4, 4, 6}]*
    d[2] + 540*betaeqv[{1, 2, 1}, {4, 6, 4}]*d[2] - 
   270*betaeqv[{1, 3, 0}, {4, 6, 4}]*d[2] - 270*betaeqv[{2, 1, 1}, {4, 4, 6}]*
    d[2] - 270*betaeqv[{2, 1, 1}, {4, 6, 4}]*d[2] + 
   270*betaeqv[{2, 2, 0}, {4, 4, 6}]*d[2] + 270*betaeqv[{2, 2, 0}, {4, 6, 4}]*
    d[2] + 270*betaeqv[{3, 0, 1}, {6, 4, 4}]*d[2] - 
   270*betaeqv[{3, 1, 0}, {6, 4, 4}]*d[2] + 270*betaeqv[{4, 0, 0}, {6, 4, 4}]*
    d[2] - 180*betaeqv[{1, 2, 1}, {4, 4, 6}]*d[3] + 
   540*betaeqv[{1, 2, 1}, {4, 6, 4}]*d[3] + 180*betaeqv[{1, 3, 0}, {4, 6, 4}]*
    d[3] + 180*betaeqv[{2, 1, 1}, {4, 4, 6}]*d[3] + 
   180*betaeqv[{2, 1, 1}, {4, 6, 4}]*d[3] - 180*betaeqv[{2, 2, 0}, {4, 4, 6}]*
    d[3] - 1080*betaeqv[{2, 2, 0}, {4, 6, 4}]*d[3] - 
   180*betaeqv[{3, 0, 1}, {6, 4, 4}]*d[3] + 180*betaeqv[{3, 1, 0}, {6, 4, 4}]*
    d[3] - 180*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[3], 
 Fp[{2, 2, 3}, 1] -> -180*betaeqv[{1, 2, 1}, {4, 4, 6}]*d[1] - 
   360*betaeqv[{1, 2, 1}, {4, 6, 4}]*d[1] + 180*betaeqv[{1, 3, 0}, {4, 6, 4}]*
    d[1] - 180*betaeqv[{2, 1, 1}, {4, 4, 6}]*d[1] + 
   180*betaeqv[{2, 1, 1}, {4, 6, 4}]*d[1] + 180*betaeqv[{2, 2, 0}, {4, 4, 6}]*
    d[1] - 180*betaeqv[{2, 2, 0}, {4, 6, 4}]*d[1] - 
   180*betaeqv[{3, 0, 1}, {6, 4, 4}]*d[1] - 180*betaeqv[{3, 1, 0}, {6, 4, 4}]*
    d[1] + 180*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[1], 
 Fm[{2, 2, 3}, 4] -> 90*betaeqv[{1, 2, 1}, {4, 4, 6}]*d[1] + 
   90*betaeqv[{1, 3, 0}, {4, 6, 4}]*d[1] + 90*betaeqv[{2, 1, 1}, {4, 4, 6}]*
    d[1] - 90*betaeqv[{2, 1, 1}, {4, 6, 4}]*d[1] + 
   45*betaeqv[{2, 2, 0}, {4, 4, 6}]*d[1] - 90*betaeqv[{3, 0, 1}, {6, 4, 4}]*
    d[1] - 90*betaeqv[{3, 1, 0}, {6, 4, 4}]*d[1] - 
   45*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[1] - 270*betaeqv[{2, 0, 2}, {4, 4, 6}]*
    d[2] - 360*betaeqv[{2, 1, 1}, {4, 4, 6}]*d[2] - 
   45*betaeqv[{2, 2, 0}, {4, 4, 6}]*d[2] + 270*betaeqv[{2, 2, 0}, {6, 4, 4}]*
    d[2] + 360*betaeqv[{3, 1, 0}, {6, 4, 4}]*d[2] + 
   45*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[2] - (5*betaeqv[{3}, {8}]*d[1]*zeta[3])/
    2 - (35*betaeqv[{3}, {8}]*d[2]*zeta[3])/2, 
 Fm[{2, 2, 3}, 2] -> 90*betaeqv[{1, 2, 1}, {4, 4, 6}]*d[1] + 
   90*betaeqv[{1, 3, 0}, {4, 6, 4}]*d[1] + 90*betaeqv[{2, 1, 1}, {4, 4, 6}]*
    d[1] - 90*betaeqv[{2, 1, 1}, {4, 6, 4}]*d[1] - 
   180*betaeqv[{2, 2, 0}, {4, 4, 6}]*d[1] - 90*betaeqv[{3, 0, 1}, {6, 4, 4}]*
    d[1] - 90*betaeqv[{3, 1, 0}, {6, 4, 4}]*d[1] + 
   180*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[1] - 270*betaeqv[{2, 0, 2}, {4, 4, 6}]*
    d[2] + 540*betaeqv[{2, 1, 1}, {4, 4, 6}]*d[2] - 
   270*betaeqv[{2, 2, 0}, {4, 4, 6}]*d[2] + 270*betaeqv[{2, 2, 0}, {6, 4, 4}]*
    d[2] - 540*betaeqv[{3, 1, 0}, {6, 4, 4}]*d[2] + 
   270*betaeqv[{4, 0, 0}, {6, 4, 4}]*d[2] + 
   (15*betaeqv[{2, 0}, {4, 4}]*d[1]*zeta[3])/7 + 
   (30*betaeqv[{2, 0}, {4, 4}]*d[2]*zeta[3])/7 - 
   (betaeqv[{1}, {4}]*d[1]*zeta[5])/24 - (313*betaeqv[{1}, {4}]*d[2]*zeta[5])/
    840, Fp[{2, 2, 4}, 6] -> -945*betaeqv[{1, 2, 2}, {4, 4, 8}]*d[1] + 
   2520*betaeqv[{1, 3, 1}, {4, 8, 4}]*d[1] + 
   945*betaeqv[{1, 4, 0}, {4, 8, 4}]*d[1] - 945*betaeqv[{2, 1, 2}, {4, 4, 8}]*
    d[1] - 378*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[1] + 
   945*betaeqv[{2, 2, 1}, {4, 8, 4}]*d[1] + 
   1260*betaeqv[{2, 3, 0}, {4, 8, 4}]*d[1] - 
   945*betaeqv[{4, 0, 1}, {8, 4, 4}]*d[1] - 945*betaeqv[{4, 1, 0}, {8, 4, 4}]*
    d[1] - 378*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[1], 
 Fp[{2, 2, 4}, 4] -> -1260*betaeqv[{2, 1, 2}, {4, 4, 8}]*d[1] - 
   1260*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[1] - 
   2520*betaeqv[{2, 3, 0}, {4, 8, 4}]*d[1] - 
   1260*betaeqv[{4, 1, 0}, {8, 4, 4}]*d[1] - 
   1260*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[1] + 
   1260*betaeqv[{1, 2, 2}, {4, 4, 8}]*d[2] + 
   2520*betaeqv[{1, 3, 1}, {4, 8, 4}]*d[2] - 
   1260*betaeqv[{1, 4, 0}, {4, 8, 4}]*d[2] - 
   1260*betaeqv[{2, 1, 2}, {4, 4, 8}]*d[2] + 
   2520*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[2] - 
   1260*betaeqv[{2, 2, 1}, {4, 8, 4}]*d[2] + 
   2520*betaeqv[{2, 3, 0}, {4, 8, 4}]*d[2] + 
   1260*betaeqv[{4, 0, 1}, {8, 4, 4}]*d[2] - 
   1260*betaeqv[{4, 1, 0}, {8, 4, 4}]*d[2] + 
   2520*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[2] - 
   945*betaeqv[{1, 2, 2}, {4, 4, 8}]*d[3] + 
   2520*betaeqv[{1, 3, 1}, {4, 8, 4}]*d[3] + 
   945*betaeqv[{1, 4, 0}, {4, 8, 4}]*d[3] + 945*betaeqv[{2, 1, 2}, {4, 4, 8}]*
    d[3] - 1890*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[3] + 
   945*betaeqv[{2, 2, 1}, {4, 8, 4}]*d[3] - 
   6300*betaeqv[{2, 3, 0}, {4, 8, 4}]*d[3] - 
   945*betaeqv[{4, 0, 1}, {8, 4, 4}]*d[3] + 945*betaeqv[{4, 1, 0}, {8, 4, 4}]*
    d[3] - 1890*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[3] - 
   (21*betaeqv[{1, 2}, {4, 6}]*d[2]*zeta[3])/2 - 7*betaeqv[{2, 1}, {4, 6}]*
    d[2]*zeta[3] + (21*betaeqv[{2, 1}, {6, 4}]*d[2]*zeta[3])/2 + 
   7*betaeqv[{3, 0}, {6, 4}]*d[2]*zeta[3], 
 Fp[{2, 2, 4}, 2] -> -630*betaeqv[{1, 2, 2}, {4, 4, 8}]*d[1] - 
   1260*betaeqv[{1, 3, 1}, {4, 8, 4}]*d[1] + 
   630*betaeqv[{1, 4, 0}, {4, 8, 4}]*d[1] - 630*betaeqv[{2, 1, 2}, {4, 4, 8}]*
    d[1] + 630*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[1] + 
   630*betaeqv[{2, 2, 1}, {4, 8, 4}]*d[1] - 630*betaeqv[{2, 3, 0}, {4, 8, 4}]*
    d[1] - 630*betaeqv[{4, 0, 1}, {8, 4, 4}]*d[1] - 
   630*betaeqv[{4, 1, 0}, {8, 4, 4}]*d[1] + 630*betaeqv[{5, 0, 0}, {8, 4, 4}]*
    d[1] + (21*betaeqv[{1, 2}, {4, 6}]*d[1]*zeta[3])/4 - 
   (21*betaeqv[{2, 1}, {4, 6}]*d[1]*zeta[3])/4 - 
   (21*betaeqv[{2, 1}, {6, 4}]*d[1]*zeta[3])/4 + 
   (21*betaeqv[{3, 0}, {6, 4}]*d[1]*zeta[3])/4 + 
   (17*betaeqv[{1}, {4}]*d[1]*zeta[3]^2)/840, 
 Fm[{2, 2, 4}, 5] -> 315*betaeqv[{1, 2, 2}, {4, 4, 8}]*d[1] + 
   315*betaeqv[{1, 4, 0}, {4, 8, 4}]*d[1] + 315*betaeqv[{2, 1, 2}, {4, 4, 8}]*
    d[1] + 252*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[1] - 
   315*betaeqv[{2, 2, 1}, {4, 8, 4}]*d[1] - 315*betaeqv[{4, 0, 1}, {8, 4, 4}]*
    d[1] - 315*betaeqv[{4, 1, 0}, {8, 4, 4}]*d[1] - 
   252*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[1] - 
   1260*betaeqv[{2, 0, 3}, {4, 4, 8}]*d[2] - 
   1890*betaeqv[{2, 1, 2}, {4, 4, 8}]*d[2] - 
   378*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[2] + 
   1260*betaeqv[{3, 2, 0}, {8, 4, 4}]*d[2] + 
   1890*betaeqv[{4, 1, 0}, {8, 4, 4}]*d[2] + 
   378*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[2] - 
   (154*betaeqv[{4}, {10}]*d[1]*zeta[3])/25 - 
   (2079*betaeqv[{4}, {10}]*d[2]*zeta[3])/25, 
 Fm[{2, 2, 4}, 3] -> 315*betaeqv[{1, 2, 2}, {4, 4, 8}]*d[1] + 
   315*betaeqv[{1, 4, 0}, {4, 8, 4}]*d[1] + 315*betaeqv[{2, 1, 2}, {4, 4, 8}]*
    d[1] - 630*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[1] - 
   315*betaeqv[{2, 2, 1}, {4, 8, 4}]*d[1] - 315*betaeqv[{4, 0, 1}, {8, 4, 4}]*
    d[1] - 315*betaeqv[{4, 1, 0}, {8, 4, 4}]*d[1] + 
   630*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[1] - 
   1260*betaeqv[{2, 0, 3}, {4, 4, 8}]*d[2] + 
   2520*betaeqv[{2, 1, 2}, {4, 4, 8}]*d[2] - 
   1260*betaeqv[{2, 2, 1}, {4, 4, 8}]*d[2] + 
   1260*betaeqv[{3, 2, 0}, {8, 4, 4}]*d[2] - 
   2520*betaeqv[{4, 1, 0}, {8, 4, 4}]*d[2] + 
   1260*betaeqv[{5, 0, 0}, {8, 4, 4}]*d[2] + 
   (7*betaeqv[{2, 1}, {4, 6}]*d[1]*zeta[3])/2 + 
   (7*betaeqv[{3, 0}, {6, 4}]*d[1]*zeta[3])/2 + 
   (21*betaeqv[{2, 1}, {4, 6}]*d[2]*zeta[3])/2 + 
   (21*betaeqv[{3, 0}, {6, 4}]*d[2]*zeta[3])/2 - 
   (35*betaeqv[{2}, {6}]*d[2]*zeta[5])/24, 
 Fp[{2, 3, 3}, 6] -> 900*betaeqv[{2, 1, 2}, {4, 6, 6}]*d[1] - 
   2700*betaeqv[{2, 1, 2}, {6, 4, 6}]*d[1] + 
   900*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[1] - 900*betaeqv[{2, 2, 1}, {6, 4, 6}]*
    d[1] + 900*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[1] - 
   900*betaeqv[{3, 0, 2}, {6, 4, 6}]*d[1] - 
   2400*betaeqv[{3, 1, 1}, {6, 4, 6}]*d[1] - 
   300*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[1] + 900*betaeqv[{3, 2, 0}, {6, 6, 4}]*
    d[1] - 300*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[1] - 
   150*betaeqv[{4, 1, 0}, {6, 4, 6}]*d[1], 
 Fp[{2, 3, 3}, 4] -> -1800*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[1] - 
   900*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[1] - 
   1200*betaeqv[{3, 1, 1}, {6, 4, 6}]*d[1] - 
   600*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[1] - 
   1800*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[1] - 
   600*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[1] - 300*betaeqv[{4, 1, 0}, {6, 4, 6}]*
    d[1] - 900*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[1] - 
   1350*betaeqv[{2, 1, 2}, {4, 6, 6}]*d[2] - 
   2700*betaeqv[{2, 1, 2}, {6, 4, 6}]*d[2] + 
   1350*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[2] + 
   1350*betaeqv[{2, 2, 1}, {6, 4, 6}]*d[2] + 
   1350*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[2] - 
   1350*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[2] + 
   1350*betaeqv[{3, 0, 2}, {6, 4, 6}]*d[2] - 
   1200*betaeqv[{3, 1, 1}, {6, 4, 6}]*d[2] + 
   1200*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[2] + 
   1350*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[2] + 
   1200*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[2] + 
   150*betaeqv[{4, 1, 0}, {6, 4, 6}]*d[2] + 
   1350*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[2] + 
   900*betaeqv[{2, 1, 2}, {4, 6, 6}]*d[3] - 
   2700*betaeqv[{2, 1, 2}, {6, 4, 6}]*d[3] - 
   900*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[3] - 900*betaeqv[{2, 2, 1}, {6, 4, 6}]*
    d[3] - 900*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[3] + 
   900*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[3] - 900*betaeqv[{3, 0, 2}, {6, 4, 6}]*
    d[3] + 1800*betaeqv[{3, 1, 1}, {6, 4, 6}]*d[3] + 
   450*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[3] - 900*betaeqv[{3, 2, 0}, {6, 6, 4}]*
    d[3] + 450*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[3] + 
   900*betaeqv[{4, 1, 0}, {6, 4, 6}]*d[3] - 900*betaeqv[{4, 1, 0}, {6, 6, 4}]*
    d[3] + (75*betaeqv[{1, 2}, {4, 6}]*d[2]*zeta[3])/7 + 
   (50*betaeqv[{2, 1}, {4, 6}]*d[2]*zeta[3])/7 - 
   (75*betaeqv[{2, 1}, {6, 4}]*d[2]*zeta[3])/7 - 
   (50*betaeqv[{3, 0}, {6, 4}]*d[2]*zeta[3])/7, 
 Fp[{2, 3, 3}, 2] -> 1800*betaeqv[{2, 1, 2}, {4, 6, 6}]*d[1] - 
   5400*betaeqv[{2, 1, 2}, {6, 4, 6}]*d[1] - 
   6600*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[1] - 
   1800*betaeqv[{2, 2, 1}, {6, 4, 6}]*d[1] + 
   2800*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[1] + 
   1800*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[1] - 
   1800*betaeqv[{3, 0, 2}, {6, 4, 6}]*d[1] + 
   6400*betaeqv[{3, 1, 1}, {6, 4, 6}]*d[1] + 
   800*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[1] - 
   6600*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[1] + 
   800*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[1] - 
   1000*betaeqv[{4, 1, 0}, {6, 4, 6}]*d[1] + 
   2800*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[1] - 
   2250*betaeqv[{2, 1, 2}, {4, 6, 6}]*d[2] + 
   6000*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[2] + 
   2250*betaeqv[{2, 2, 1}, {6, 4, 6}]*d[2] - 
   2750*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[2] - 
   2250*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[2] + 
   2250*betaeqv[{3, 0, 2}, {6, 4, 6}]*d[2] - 
   500*betaeqv[{3, 1, 1}, {6, 4, 6}]*d[2] - 
   1750*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[2] + 
   6000*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[2] - 
   1750*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[2] + 
   500*betaeqv[{4, 1, 0}, {6, 4, 6}]*d[2] - 
   2750*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[2] - 
   900*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[3] + 300*betaeqv[{2, 3, 0}, {4, 6, 6}]*
    d[3] - 600*betaeqv[{3, 1, 1}, {6, 4, 6}]*d[3] - 
   300*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[3] - 900*betaeqv[{3, 2, 0}, {6, 6, 4}]*
    d[3] - 300*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[3] + 
   600*betaeqv[{4, 1, 0}, {6, 4, 6}]*d[3] + 300*betaeqv[{4, 1, 0}, {6, 6, 4}]*
    d[3] + (75*betaeqv[{1, 2}, {4, 6}]*d[2]*zeta[3])/7 - 
   (75*betaeqv[{2, 1}, {4, 6}]*d[2]*zeta[3])/7 - 
   (75*betaeqv[{2, 1}, {6, 4}]*d[2]*zeta[3])/7 + 
   (75*betaeqv[{3, 0}, {6, 4}]*d[2]*zeta[3])/7, 
 Fm[{2, 3, 3}, 5] -> 600*betaeqv[{1, 3, 1}, {4, 6, 6}]*d[1] + 
   75*betaeqv[{1, 4, 0}, {4, 6, 6}]*d[1] + 450*betaeqv[{2, 2, 1}, {4, 6, 6}]*
    d[1] + 225*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[1] - 
   600*betaeqv[{3, 1, 1}, {6, 6, 4}]*d[1] + 75*betaeqv[{3, 2, 0}, {6, 4, 6}]*
    d[1] - 450*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[1] - 
   75*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[1] - 75*betaeqv[{4, 0, 1}, {6, 6, 4}]*
    d[1] - 225*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[1] - 
   450*betaeqv[{2, 1, 2}, {4, 6, 6}]*d[2] - 450*betaeqv[{2, 2, 1}, {4, 6, 6}]*
    d[2] + 450*betaeqv[{2, 2, 1}, {6, 4, 6}]*d[2] + 
   450*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[2] - 450*betaeqv[{3, 0, 2}, {6, 4, 6}]*
    d[2] + 150*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[2] + 
   450*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[2] - 150*betaeqv[{4, 0, 1}, {6, 4, 6}]*
    d[2] + (11*betaeqv[{4}, {10}]*d[1]*zeta[3])/6 - 
   (33*betaeqv[{4}, {10}]*d[2]*zeta[3])/2, 
 Fm[{2, 3, 3}, 3] -> -1500*betaeqv[{1, 3, 1}, {4, 6, 6}]*d[1] + 
   750*betaeqv[{1, 4, 0}, {4, 6, 6}]*d[1] - 
   2250*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[1] + 
   750*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[1] + 
   1500*betaeqv[{3, 1, 1}, {6, 6, 4}]*d[1] - 
   750*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[1] + 
   2250*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[1] + 
   750*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[1] - 750*betaeqv[{4, 0, 1}, {6, 6, 4}]*
    d[1] - 750*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[1] + 
   2000*betaeqv[{1, 3, 1}, {4, 6, 6}]*d[2] - 
   625*betaeqv[{1, 4, 0}, {4, 6, 6}]*d[2] + 
   1500*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[2] - 
   1000*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[2] - 
   2000*betaeqv[{3, 1, 1}, {6, 6, 4}]*d[2] + 
   250*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[2] - 
   1500*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[2] - 
   250*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[2] + 625*betaeqv[{4, 0, 1}, {6, 6, 4}]*
    d[2] + 1000*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[2] + 
   2100*betaeqv[{1, 3, 1}, {4, 6, 6}]*d[3] - 
   1050*betaeqv[{1, 4, 0}, {4, 6, 6}]*d[3] - 
   450*betaeqv[{2, 1, 2}, {4, 6, 6}]*d[3] + 
   2700*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[3] + 
   450*betaeqv[{2, 2, 1}, {6, 4, 6}]*d[3] - 
   1050*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[3] + 
   450*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[3] - 450*betaeqv[{3, 0, 2}, {6, 4, 6}]*
    d[3] - 2100*betaeqv[{3, 1, 1}, {6, 6, 4}]*d[3] + 
   150*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[3] - 
   2700*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[3] - 
   150*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[3] + 
   1050*betaeqv[{4, 0, 1}, {6, 6, 4}]*d[3] + 
   1050*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[3] + 
   (25*betaeqv[{2, 1}, {4, 6}]*d[1]*zeta[3])/7 + 
   (25*betaeqv[{3, 0}, {6, 4}]*d[1]*zeta[3])/7 + 
   (25*betaeqv[{2}, {6}]*d[1]*zeta[5])/48 - 
   (175*betaeqv[{2}, {6}]*d[2]*zeta[5])/288 - 
   (15*betaeqv[{2}, {6}]*d[3]*zeta[5])/16, 
 Fm[{2, 3, 3}, 1] -> -1200*betaeqv[{1, 3, 1}, {4, 6, 6}]*d[1] + 
   600*betaeqv[{1, 4, 0}, {4, 6, 6}]*d[1] - 900*betaeqv[{2, 1, 2}, {4, 6, 6}]*
    d[1] + 2700*betaeqv[{2, 2, 1}, {4, 6, 6}]*d[1] + 
   900*betaeqv[{2, 2, 1}, {6, 4, 6}]*d[1] - 
   1200*betaeqv[{2, 3, 0}, {4, 6, 6}]*d[1] + 
   900*betaeqv[{2, 3, 0}, {6, 6, 4}]*d[1] - 900*betaeqv[{3, 0, 2}, {6, 4, 6}]*
    d[1] + 1200*betaeqv[{3, 1, 1}, {6, 6, 4}]*d[1] - 
   600*betaeqv[{3, 2, 0}, {6, 4, 6}]*d[1] - 
   2700*betaeqv[{3, 2, 0}, {6, 6, 4}]*d[1] + 
   600*betaeqv[{4, 0, 1}, {6, 4, 6}]*d[1] - 600*betaeqv[{4, 0, 1}, {6, 6, 4}]*
    d[1] + 1200*betaeqv[{4, 1, 0}, {6, 6, 4}]*d[1], 
 Fp[{2, 2, 5}, 7] -> -4536*betaeqv[{1, 2, 3}, {4, 4, 10}]*d[1] + 
   11340*betaeqv[{1, 4, 1}, {4, 10, 4}]*d[1] + 
   4536*betaeqv[{1, 5, 0}, {4, 10, 4}]*d[1] - 
   4536*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[1] - 
   2268*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[1] + 
   4536*betaeqv[{2, 3, 1}, {4, 10, 4}]*d[1] + 
   5670*betaeqv[{2, 4, 0}, {4, 10, 4}]*d[1] - 
   4536*betaeqv[{5, 0, 1}, {10, 4, 4}]*d[1] - 
   4536*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[1] - 
   2268*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[1], 
 Fp[{2, 2, 5}, 5] -> -4536*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[1] - 
   6804*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[1] - 
   11340*betaeqv[{2, 4, 0}, {4, 10, 4}]*d[1] - 
   4536*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[1] - 
   6804*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[1] + 
   5670*betaeqv[{1, 2, 3}, {4, 4, 10}]*d[2] + 
   11340*betaeqv[{1, 4, 1}, {4, 10, 4}]*d[2] - 
   5670*betaeqv[{1, 5, 0}, {4, 10, 4}]*d[2] - 
   5670*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[2] + 
   17010*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[2] - 
   5670*betaeqv[{2, 3, 1}, {4, 10, 4}]*d[2] + 
   17010*betaeqv[{2, 4, 0}, {4, 10, 4}]*d[2] + 
   5670*betaeqv[{5, 0, 1}, {10, 4, 4}]*d[2] - 
   5670*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[2] + 
   17010*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[2] - 
   4536*betaeqv[{1, 2, 3}, {4, 4, 10}]*d[3] + 
   11340*betaeqv[{1, 4, 1}, {4, 10, 4}]*d[3] + 
   4536*betaeqv[{1, 5, 0}, {4, 10, 4}]*d[3] + 
   4536*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[3] - 
   13608*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[3] + 
   4536*betaeqv[{2, 3, 1}, {4, 10, 4}]*d[3] - 
   34020*betaeqv[{2, 4, 0}, {4, 10, 4}]*d[3] - 
   4536*betaeqv[{5, 0, 1}, {10, 4, 4}]*d[3] + 
   4536*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[3] - 
   13608*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[3] - 
   (525*betaeqv[{1, 3}, {4, 8}]*d[2]*zeta[3])/11 - 
   (1575*betaeqv[{2, 2}, {4, 8}]*d[2]*zeta[3])/44 + 
   (525*betaeqv[{3, 1}, {8, 4}]*d[2]*zeta[3])/11 + 
   (1575*betaeqv[{4, 0}, {8, 4}]*d[2]*zeta[3])/44, 
 Fp[{2, 2, 5}, 3] -> 5670*betaeqv[{1, 2, 3}, {4, 4, 10}]*d[1] + 
   11340*betaeqv[{1, 4, 1}, {4, 10, 4}]*d[1] - 
   5670*betaeqv[{1, 5, 0}, {4, 10, 4}]*d[1] + 
   5670*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[1] - 
   5670*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[1] - 
   5670*betaeqv[{2, 3, 1}, {4, 10, 4}]*d[1] + 
   5670*betaeqv[{2, 4, 0}, {4, 10, 4}]*d[1] + 
   5670*betaeqv[{5, 0, 1}, {10, 4, 4}]*d[1] + 
   5670*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[1] - 
   5670*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[1] - 
   (525*betaeqv[{1, 3}, {4, 8}]*d[1]*zeta[3])/11 + 
   (525*betaeqv[{2, 2}, {4, 8}]*d[1]*zeta[3])/11 + 
   (525*betaeqv[{3, 1}, {8, 4}]*d[1]*zeta[3])/11 - 
   (525*betaeqv[{4, 0}, {8, 4}]*d[1]*zeta[3])/11 - 
   (5*betaeqv[{2}, {6}]*d[1]*zeta[3]^2)/24, 
 Fm[{2, 2, 5}, 6] -> 1134*betaeqv[{2, 0, 4}, {4, 4, 10}]*d[1] + 
   (9072*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[1])/5 + 
   (2268*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[1])/5 - 
   1134*betaeqv[{4, 2, 0}, {10, 4, 4}]*d[1] - 
   (9072*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[1])/5 - 
   (2268*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[1])/5 + 
   1134*betaeqv[{1, 2, 3}, {4, 4, 10}]*d[2] + 
   1134*betaeqv[{1, 5, 0}, {4, 10, 4}]*d[2] - 
   1134*betaeqv[{2, 0, 4}, {4, 4, 10}]*d[2] - 
   (3402*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[2])/5 + 
   (3402*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[2])/5 - 
   1134*betaeqv[{2, 3, 1}, {4, 10, 4}]*d[2] + 
   1134*betaeqv[{4, 2, 0}, {10, 4, 4}]*d[2] - 
   1134*betaeqv[{5, 0, 1}, {10, 4, 4}]*d[2] + 
   (3402*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[2])/5 - 
   (3402*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[2])/5 + 
   (105105*betaeqv[{5}, {12}]*d[1]*zeta[3])/1382 - 
   (257985*betaeqv[{5}, {12}]*d[2]*zeta[3])/2764, 
 Fm[{2, 2, 5}, 4] -> 1134*betaeqv[{1, 2, 3}, {4, 4, 10}]*d[1] + 
   1134*betaeqv[{1, 5, 0}, {4, 10, 4}]*d[1] + 
   1134*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[1] - 
   2268*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[1] - 
   1134*betaeqv[{2, 3, 1}, {4, 10, 4}]*d[1] - 
   1134*betaeqv[{5, 0, 1}, {10, 4, 4}]*d[1] - 
   1134*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[1] + 
   2268*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[1] - 
   5670*betaeqv[{2, 0, 4}, {4, 4, 10}]*d[2] + 
   11340*betaeqv[{2, 1, 3}, {4, 4, 10}]*d[2] - 
   5670*betaeqv[{2, 2, 2}, {4, 4, 10}]*d[2] + 
   5670*betaeqv[{4, 2, 0}, {10, 4, 4}]*d[2] - 
   11340*betaeqv[{5, 1, 0}, {10, 4, 4}]*d[2] + 
   5670*betaeqv[{6, 0, 0}, {10, 4, 4}]*d[2] + 
   (525*betaeqv[{2, 2}, {4, 8}]*d[1]*zeta[3])/44 + 
   (525*betaeqv[{4, 0}, {8, 4}]*d[1]*zeta[3])/44 + 
   (525*betaeqv[{2, 2}, {4, 8}]*d[2]*zeta[3])/11 + 
   (525*betaeqv[{4, 0}, {8, 4}]*d[2]*zeta[3])/11 - 
   (875*betaeqv[{3}, {8}]*d[2]*zeta[5])/132, 
 Fp[{2, 3, 4}, 7] -> 6300*betaeqv[{1, 2, 3}, {4, 6, 8}]*d[1] + 
   6300*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[1] + 
   4200*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[1] - 
   6300*betaeqv[{2, 1, 3}, {6, 4, 8}]*d[1] + 
   4725*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[1] + 
   4725*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[1] - 
   4725*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[1] + 
   4200*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[1] + 
   6300*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[1] + 
   4725*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[1] - 
   4200*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[1] - 
   12600*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[1] - 
   6300*betaeqv[{3, 1, 2}, {8, 4, 6}]*d[1] - 
   2520*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[1] - 
   4200*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[1] + 
   6300*betaeqv[{3, 2, 1}, {8, 6, 4}]*d[1] + 
   4200*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[1] + 
   4200*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[1] - 
   1575*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[1] - 
   4725*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[1] - 
   1260*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[1] - 
   12600*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[1] - 
   105*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[1] - 
   1575*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[1] + 
   4725*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[1] - 
   2520*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[1] - 
   1260*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[1] - 
   105*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[1] - 
   6300*betaeqv[{1, 2, 3}, {4, 6, 8}]*d[2] - 
   6300*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[2] + 
   6300*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[2] - 
   630*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[2] + 
   6300*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[2] + 
   630*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[2] - 
   4200*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[2] + 
   6300*betaeqv[{2, 1, 3}, {6, 4, 8}]*d[2] - 
   9450*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[2] - 
   2520*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[2] + 
   4200*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[2] + 
   6300*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[2] - 
   105*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[2] + 
   1575*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[2] + 
   4200*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[2] + 
   6300*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[2] + 
   6300*betaeqv[{3, 1, 2}, {8, 4, 6}]*d[2] + 
   6300*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[2] + 
   4200*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[2] - 
   6300*betaeqv[{3, 2, 1}, {8, 6, 4}]*d[2] + 
   4200*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[2] - 
   4200*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[2] + 
   1575*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[2] + 
   630*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[2] + 630*betaeqv[{4, 1, 1}, {6, 8, 4}]*
    d[2] + 6300*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[2] - 
   6300*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[2] + 
   1575*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[2] + 
   1575*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[2] - 
   9450*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[2] - 
   630*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[2] + 630*betaeqv[{5, 1, 0}, {8, 4, 6}]*
    d[2] - 2520*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[2] - 
   105*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[2], 
 Fp[{2, 3, 4}, 5] -> -3150*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[1] - 
   2940*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[1] - 
   4200*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[1] - 
   210*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[1] - 
   2100*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[1] - 
   2100*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[1] - 
   2100*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[1] - 
   4200*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[1] - 
   1050*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[1] - 
   840*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[1] - 
   2100*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[1] - 
   210*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[1] - 
   2100*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[1] - 
   1050*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[1] - 
   3150*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[1] - 
   2100*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[1] - 
   840*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[1] - 
   2940*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[1] - 
   210*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[1] - 210*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[1] + 3150*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[2] + 
   12600*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[2] + 
   3150*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[2] - 
   3150*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[2] - 
   3150*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[2] - 
   4725*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[2] + 
   4725*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[2] - 
   4725*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[2] + 
   2520*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[2] + 
   12600*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[2] + 
   630*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[2] - 
   6300*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[2] + 
   4725*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[2] + 
   3150*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[2] + 
   2520*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[2] - 
   3150*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[2] - 
   4725*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[2] + 
   3150*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[2] - 
   3150*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[2] + 
   3150*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[2] + 
   3150*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[2] + 
   630*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[2] - 
   6300*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[2] - 
   4725*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[2] + 
   2520*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[2] + 
   3150*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[2] + 
   3150*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[2] + 
   2520*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[2] + 
   630*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[2] + 630*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[2] - 6300*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[3] + 
   12600*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[3] - 
   630*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[3] + 
   6300*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[3] + 
   630*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[3] + 
   9450*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[3] + 
   4725*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[3] - 
   4725*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[3] - 
   3150*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[3] - 
   18900*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[3] + 
   12600*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[3] - 
   315*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[3] - 
   6300*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[3] + 
   4725*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[3] + 
   3150*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[3] - 
   6930*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[3] + 
   6300*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[3] - 
   18900*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[3] + 
   4725*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[3] - 
   4725*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[3] + 
   3150*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[3] + 
   630*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[3] + 
   3150*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[3] - 
   6300*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[3] - 
   315*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[3] - 
   6300*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[3] + 
   4725*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[3] + 
   9450*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[3] - 
   6930*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[3] - 
   630*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[3] + 
   3150*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[3] - 
   3150*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[3] - 
   315*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[3] - 315*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[3] + 6300*betaeqv[{1, 2, 3}, {4, 6, 8}]*d[4] + 
   6300*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[4] - 
   6300*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[4] - 
   6300*betaeqv[{2, 1, 3}, {6, 4, 8}]*d[4] + 
   4725*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[4] + 
   4725*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[4] - 
   4725*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[4] - 
   6300*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[4] + 
   6300*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[4] + 
   4725*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[4] + 
   6300*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[4] - 
   6300*betaeqv[{3, 1, 2}, {8, 4, 6}]*d[4] - 
   3780*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[4] + 
   6300*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[4] + 
   6300*betaeqv[{3, 2, 1}, {8, 6, 4}]*d[4] - 
   6300*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[4] - 
   6300*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[4] + 
   9450*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[4] - 
   4725*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[4] + 
   3780*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[4] + 
   9450*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[4] + 
   4725*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[4] - 
   3780*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[4] + 
   3780*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[4] + 
   6300*betaeqv[{1, 2, 3}, {4, 6, 8}]*d[5] + 
   6300*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[5] + 
   4200*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[5] - 
   6300*betaeqv[{2, 1, 3}, {6, 4, 8}]*d[5] - 
   3150*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[5] + 
   4725*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[5] - 
   4725*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[5] - 
   7350*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[5] - 
   6300*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[5] + 
   6300*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[5] - 
   525*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[5] - 
   5250*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[5] + 
   4725*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[5] - 
   4200*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[5] + 
   5250*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[5] - 
   6300*betaeqv[{3, 1, 2}, {8, 4, 6}]*d[5] + 
   1470*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[5] - 
   4200*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[5] + 
   6300*betaeqv[{3, 2, 1}, {8, 6, 4}]*d[5] - 
   6300*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[5] + 
   4200*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[5] + 
   1575*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[5] - 
   4725*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[5] + 
   5880*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[5] + 
   5250*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[5] + 
   525*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[5] - 
   5250*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[5] + 
   1575*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[5] - 
   3150*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[5] + 
   1470*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[5] + 
   5880*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[5] - 
   7350*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[5] + 
   525*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[5] - 525*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[5] - 11025*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[6] + 
   11025*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[6] + 
   10290*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[6] + 
   14700*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[6] + 
   735*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[6] + 
   7350*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[6] - 
   11025*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[6] - 
   7350*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[6] + 
   13230*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[6] + 
   14700*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[6] - 
   3675*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[6] + 
   11025*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[6] - 
   2940*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[6] - 
   7350*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[6] + 
   735*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[6] + 
   7350*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[6] - 
   3675*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[6] + 
   13230*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[6] - 
   2940*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[6] + 
   10290*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[6] + 
   735*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[6] + 735*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[6] + 50*betaeqv[{1, 3}, {4, 8}]*d[4]*zeta[3] + 
   (75*betaeqv[{2, 2}, {4, 8}]*d[4]*zeta[3])/2 - 50*betaeqv[{3, 1}, {8, 4}]*
    d[4]*zeta[3] - (75*betaeqv[{4, 0}, {8, 4}]*d[4]*zeta[3])/2, 
 Fp[{2, 3, 4}, 3] -> -3150*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[1] - 
   4200*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[1] + 
   525*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[1] + 
   1575*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[1] - 
   2100*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[1] - 
   2100*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[1] - 
   4200*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[1] - 
   1050*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[1] + 
   2100*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[1] - 
   2100*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[1] + 
   525*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[1] + 
   1575*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[1] - 
   1050*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[1] - 
   3150*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[1] - 
   2100*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[1] + 
   2100*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[1] + 
   525*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[1] + 525*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[1] + 12600*betaeqv[{1, 2, 3}, {4, 6, 8}]*d[2] - 
   6300*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[2] - 
   12600*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[2] - 
   6300*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[2] + 
   6300*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[2] + 
   6300*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[2] + 
   8400*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[2] - 
   12600*betaeqv[{2, 1, 3}, {6, 4, 8}]*d[2] - 
   18900*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[2] + 
   12600*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[2] + 
   16800*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[2] - 
   12600*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[2] + 
   2100*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[2] - 
   12600*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[2] - 
   8400*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[2] + 
   18900*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[2] - 
   12600*betaeqv[{3, 1, 2}, {8, 4, 6}]*d[2] + 
   12600*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[2] + 
   6300*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[2] - 
   8400*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[2] + 
   12600*betaeqv[{3, 2, 1}, {8, 6, 4}]*d[2] + 
   16800*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[2] + 
   8400*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[2] + 
   3150*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[2] - 
   6300*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[2] + 
   6300*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[2] + 
   18900*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[2] - 
   6300*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[2] - 
   3150*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[2] - 
   12600*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[2] + 
   3150*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[2] - 
   18900*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[2] + 
   12600*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[2] - 
   6300*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[2] - 
   6300*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[2] + 
   12600*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[2] - 
   3150*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[2] + 
   2100*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[2] - 
   12600*betaeqv[{1, 2, 3}, {4, 6, 8}]*d[3] - 
   12600*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[3] - 
   8400*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[3] + 
   12600*betaeqv[{2, 1, 3}, {6, 4, 8}]*d[3] + 
   28350*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[3] - 
   9450*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[3] + 
   9450*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[3] + 
   42000*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[3] - 
   12600*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[3] - 
   6300*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[3] - 
   18900*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[3] - 
   9450*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[3] + 
   8400*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[3] - 
   25200*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[3] + 
   12600*betaeqv[{3, 1, 2}, {8, 4, 6}]*d[3] + 
   8400*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[3] - 
   12600*betaeqv[{3, 2, 1}, {8, 6, 4}]*d[3] + 
   42000*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[3] - 
   8400*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[3] - 
   3150*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[3] + 
   9450*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[3] - 
   25200*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[3] - 
   1050*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[3] - 
   18900*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[3] - 
   3150*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[3] + 
   28350*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[3] - 
   1050*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[3] - 
   6300*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[3] - 
   10500*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[4] + 
   7875*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[4] - 
   (2625*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[4])/2 - 
   (7875*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[4])/2 + 
   10500*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[4] - 
   5250*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[4] - 
   5250*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[4] + 
   10500*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[4] - 
   10500*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[4] - 
   10500*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[4] + 
   5250*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[4] - 
   5250*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[4] + 
   (2625*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[4])/2 - 
   (7875*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[4])/2 - 
   10500*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[4] + 
   7875*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[4] - 
   5250*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[4] + 
   5250*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[4] + 
   (2625*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[4])/2 - 
   (2625*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[4])/2 - 
   11025*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[5] + 
   11025*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[5] + 
   14700*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[5] - 
   (3675*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[5])/2 - 
   (11025*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[5])/2 - 
   11025*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[5] - 
   7350*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[5] - 
   7350*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[5] + 
   14700*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[5] - 
   3675*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[5] + 
   11025*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[5] + 
   7350*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[5] - 
   7350*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[5] - 
   (3675*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[5])/2 - 
   (11025*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[5])/2 - 
   3675*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[5] - 
   7350*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[5] + 
   7350*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[5] - 
   (3675*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[5])/2 - 
   (3675*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[5])/2 + 
   5250*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[6] - 
   5250*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[6] - 
   5250*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[6] + 
   5250*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[6] - 
   7875*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[6] + 
   10500*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[6] + 
   10500*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[6] - 
   (2625*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[6])/2 - 
   (18375*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[6])/2 + 
   5250*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[6] - 
   5250*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[6] + 
   10500*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[6] - 
   2625*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[6] + 
   5250*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[6] + 
   5250*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[6] - 
   (2625*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[6])/2 - 
   (18375*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[6])/2 - 
   2625*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[6] - 
   7875*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[6] + 
   5250*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[6] - 
   5250*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[6] + 
   10500*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[6] - 
   (2625*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[6])/2 - 
   (2625*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[6])/2 + 50*betaeqv[{1, 3}, {4, 8}]*
    d[4]*zeta[3] - 50*betaeqv[{2, 2}, {4, 8}]*d[4]*zeta[3] - 
   50*betaeqv[{3, 1}, {8, 4}]*d[4]*zeta[3] + 50*betaeqv[{4, 0}, {8, 4}]*d[4]*
    zeta[3], Fp[{2, 3, 4}, 1] -> -16800*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[1] - 
   25200*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[1] + 
   4200*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[1] + 
   16800*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[1] - 
   4200*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[1] - 
   12600*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[1] + 
   12600*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[1] - 
   12600*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[1] + 
   16800*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[1] - 
   16800*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[1] - 
   25200*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[1] - 
   4200*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[1] + 
   4200*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[1] + 
   12600*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[1] - 
   16800*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[1] + 
   16800*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[1] + 
   16800*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[1] - 
   16800*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[1] - 
   12600*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[1] + 
   4200*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[1] - 
   4200*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[1] - 
   16800*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[1] - 
   16800*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[1] - 
   4200*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[1] + 
   4200*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[1] - 
   12600*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[1] + 
   16800*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[1] + 
   4200*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[1] + 
   4200*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[1] + 
   16800*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[1] - 
   4200*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[1] - 
   4200*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[1] - 
   12600*betaeqv[{1, 2, 3}, {4, 6, 8}]*d[2] + 
   16800*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[2] + 
   12600*betaeqv[{1, 3, 2}, {4, 8, 6}]*d[2] - 
   4200*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[2] - 
   16800*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[2] + 
   4200*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[2] - 
   8400*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[2] + 
   12600*betaeqv[{2, 1, 3}, {6, 4, 8}]*d[2] + 
   25200*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[2] - 
   16800*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[2] + 
   8400*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[2] + 
   12600*betaeqv[{2, 3, 1}, {6, 8, 4}]*d[2] + 
   4200*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[2] - 
   4200*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[2] + 
   8400*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[2] - 
   16800*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[2] + 
   12600*betaeqv[{3, 1, 2}, {8, 4, 6}]*d[2] - 
   16800*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[2] + 
   8400*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[2] - 
   12600*betaeqv[{3, 2, 1}, {8, 6, 4}]*d[2] + 
   8400*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[2] - 
   8400*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[2] - 
   4200*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[2] + 
   4200*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[2] + 
   4200*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[2] - 
   16800*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[2] + 
   16800*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[2] - 
   4200*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[2] - 
   4200*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[2] + 
   25200*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[2] - 
   4200*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[2] + 
   4200*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[2] - 
   16800*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[2] + 
   4200*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[2], 
 Fm[{2, 3, 4}, 6] -> 1890*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[1] + 
   504*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[1] - 
   1680*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[1] + 21*betaeqv[{2, 4, 0}, {4, 6, 8}]*
    d[1] - 315*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[1] - 
   2520*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[1] - 
   504*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[1] + 
   1680*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[1] - 
   315*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[1] - 504*betaeqv[{4, 1, 1}, {6, 4, 8}]*
    d[1] + 2520*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[1] - 
   42*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[1] + 315*betaeqv[{4, 2, 0}, {6, 8, 4}]*
    d[1] + 315*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[1] - 
   1890*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[1] + 
   504*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[1] + 504*betaeqv[{5, 1, 0}, {8, 4, 6}]*
    d[1] - 504*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[1] + 
   42*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[1] - 21*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[1] + 1050*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[2] + 
   210*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[2] + 
   1050*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[2] + 
   210*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[2] + 630*betaeqv[{2, 2, 2}, {4, 6, 8}]*
    d[2] + 588*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[2] + 
   840*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[2] + 42*betaeqv[{2, 4, 0}, {4, 6, 8}]*
    d[2] + 420*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[2] + 
   210*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[2] + 252*betaeqv[{3, 2, 1}, {6, 4, 8}]*
    d[2] - 1050*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[2] - 
   840*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[2] - 105*betaeqv[{4, 0, 2}, {6, 4, 8}]*
    d[2] + 42*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[2] - 
   210*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[2] - 210*betaeqv[{4, 1, 1}, {8, 4, 6}]*
    d[2] - 1050*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[2] + 
   21*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[2] - 420*betaeqv[{4, 2, 0}, {6, 8, 4}]*
    d[2] + 105*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[2] - 
   630*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[2] - 252*betaeqv[{5, 0, 1}, {8, 4, 6}]*
    d[2] - 210*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[2] - 
   42*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[2] - 588*betaeqv[{5, 1, 0}, {8, 6, 4}]*
    d[2] - 21*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[2] - 
   42*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[2] - 1575*betaeqv[{2, 2, 2}, {4, 6, 8}]*
    d[3] - 1575*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[3] + 
   1575*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[3] + 
   1575*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[3] + 
   4200*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[3] + 
   1680*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[3] + 
   525*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[3] - 
   1575*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[3] + 
   840*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[3] - 
   4200*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[3] + 
   105*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[3] - 525*betaeqv[{4, 2, 0}, {8, 4, 6}]*
    d[3] + 1575*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[3] - 
   1680*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[3] - 
   840*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[3] - 105*betaeqv[{6, 0, 0}, {8, 4, 6}]*
    d[3] - 2100*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[4] - 
   2100*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[4] - 
   2100*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[4] - 
   6300*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[4] - 
   1260*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[4] + 
   2100*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[4] + 
   2100*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[4] + 
   2100*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[4] - 
   1575*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[4] - 
   1260*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[4] + 
   6300*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[4] - 
   105*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[4] + 
   1575*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[4] + 
   1260*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[4] + 
   1260*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[4] + 
   105*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[4] + 
   (33033*betaeqv[{5}, {12}]*d[1]*zeta[3])/6910 + 
   (18018*betaeqv[{5}, {12}]*d[2]*zeta[3])/3455 - 
   (33033*betaeqv[{5}, {12}]*d[3]*zeta[3])/691 - 
   (99099*betaeqv[{5}, {12}]*d[4]*zeta[3])/1382, 
 Fm[{2, 3, 4}, 4] -> -7875*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[1] + 
   5250*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[1] + 
   3500*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[1] + 
   875*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[1] - 
   5250*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[1] + 
   5250*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[1] + 
   1050*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[1] - 
   3500*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[1] + 
   2625*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[1] - 
   2100*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[1] - 
   5250*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[1] - 
   175*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[1] + 
   5250*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[1] - 
   2625*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[1] + 
   7875*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[1] - 
   1050*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[1] + 
   2100*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[1] - 
   5250*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[1] + 
   175*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[1] - 875*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[1] - 7350*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[2] + 
   4900*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[2] + 
   (9800*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[2])/3 + 
   (2450*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[2])/3 - 
   4900*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[2] + 
   9800*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[2] - 
   (9800*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[2])/3 + 
   1225*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[2] - 
   2450*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[2] - 
   9800*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[2] - 
   (1225*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[2])/3 + 
   4900*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[2] - 
   1225*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[2] + 
   7350*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[2] + 
   2450*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[2] - 
   4900*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[2] + 
   (1225*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[2])/3 - 
   (2450*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[2])/3 + 
   1050*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[3] - 
   525*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[3] + 
   1050*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[3] - 
   525*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[3] - 
   1050*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[3] + 
   1400*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[3] + 
   (7000*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[3])/3 + 
   (175*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[3])/3 - 
   1925*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[3] + 
   2450*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[3] + 
   700*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[3] - 
   1050*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[3] - 
   (7000*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[3])/3 + 
   175*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[3] - 875*betaeqv[{4, 1, 1}, {6, 4, 8}]*
    d[3] + 525*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[3] - 
   2450*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[3] - 
   1050*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[3] - 
   (350*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[3])/3 + 
   1925*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[3] - 
   175*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[3] + 
   1050*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[3] - 
   700*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[3] + 525*betaeqv[{5, 0, 1}, {8, 6, 4}]*
    d[3] + 875*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[3] - 
   1400*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[3] + 
   (350*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[3])/3 - 
   (175*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[3])/3 + 
   1050*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[4] + 
   210*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[4] + 
   1050*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[4] + 
   210*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[4] + 
   6300*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[4] - 
   5460*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[4] - 
   4200*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[4] - 
   840*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[4] + 
   4200*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[4] - 
   7350*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[4] - 
   1260*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[4] - 
   1050*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[4] + 
   4200*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[4] - 
   1050*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[4] + 
   2310*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[4] - 
   210*betaeqv[{4, 1, 1}, {6, 8, 4}]*d[4] + 
   7350*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[4] - 
   1050*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[4] + 
   210*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[4] - 
   4200*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[4] + 
   1050*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[4] - 
   6300*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[4] + 
   1260*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[4] - 
   210*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[4] - 
   2310*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[4] + 
   5460*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[4] - 
   210*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[4] + 840*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[4] + 7875*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[5] - 
   1575*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[5] + 
   1575*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[5] - 
   6300*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[5] - 
   4200*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[5] - 
   1050*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[5] + 
   6300*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[5] + 
   1575*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[5] - 
   8400*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[5] - 
   2100*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[5] + 
   4200*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[5] - 
   1050*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[5] - 
   1575*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[5] + 
   2100*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[5] + 
   8400*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[5] - 
   6300*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[5] + 
   1050*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[5] - 
   7875*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[5] + 
   2100*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[5] - 
   2100*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[5] + 
   6300*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[5] + 
   1050*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[5] - 
   2100*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[6] + 
   14175*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[6] - 
   9450*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[6] - 
   8400*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[6] - 
   1575*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[6] + 
   9450*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[6] - 
   2100*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[6] - 
   15750*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[6] - 
   3150*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[6] + 
   2100*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[6] + 
   8400*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[6] + 
   2100*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[6] - 
   1575*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[6] + 
   6300*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[6] + 
   15750*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[6] + 
   525*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[6] - 
   9450*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[6] + 
   1575*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[6] - 
   14175*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[6] + 
   3150*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[6] - 
   6300*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[6] + 
   9450*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[6] - 
   525*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[6] + 
   1575*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[6] + 
   (25*betaeqv[{2, 2}, {4, 8}]*d[1]*zeta[3])/2 + 
   (25*betaeqv[{4, 0}, {8, 4}]*d[1]*zeta[3])/2 + 
   (70*betaeqv[{3, 1}, {6, 6}]*d[2]*zeta[3])/3 + 
   (35*betaeqv[{4, 0}, {6, 6}]*d[2]*zeta[3])/12 - 
   (7*betaeqv[{3}, {8}]*d[1]*zeta[5])/12 - 
   (49*betaeqv[{3}, {8}]*d[2]*zeta[5])/432 - 
   (7*betaeqv[{3}, {8}]*d[3]*zeta[5])/24 + (7*betaeqv[{3}, {8}]*d[4]*zeta[5])/
    60 + (7*betaeqv[{3}, {8}]*d[5]*zeta[5])/36, 
 Fm[{2, 3, 4}, 2] -> 1050*betaeqv[{1, 3, 2}, {4, 6, 8}]*d[1] - 
   525*betaeqv[{1, 4, 1}, {4, 6, 8}]*d[1] + 
   1050*betaeqv[{1, 4, 1}, {4, 8, 6}]*d[1] - 
   525*betaeqv[{1, 5, 0}, {4, 8, 6}]*d[1] + 
   1575*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[1] - 
   2100*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[1] + 
   (1575*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[1])/2 + 
   (525*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[1])/2 - 
   1050*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[1] - 
   1050*betaeqv[{3, 2, 1}, {6, 8, 4}]*d[1] - 
   (525*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[1])/2 + 
   525*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[1] + 525*betaeqv[{4, 1, 1}, {6, 8, 4}]*
    d[1] + 1050*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[1] - 
   1050*betaeqv[{4, 1, 1}, {8, 6, 4}]*d[1] - 
   (525*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[1])/2 + 
   (525*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[1])/2 - 
   1575*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[1] + 
   525*betaeqv[{5, 0, 1}, {8, 6, 4}]*d[1] - 525*betaeqv[{5, 1, 0}, {8, 4, 6}]*
    d[1] + 2100*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[1] - 
   (1575*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[1])/2 + 
   2625*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[2] - 
   1575*betaeqv[{2, 2, 2}, {4, 8, 6}]*d[2] + 
   1575*betaeqv[{2, 2, 2}, {6, 4, 8}]*d[2] - 
   2800*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[2] + 
   2800*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[2] + 
   700*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[2] - 700*betaeqv[{2, 4, 0}, {4, 8, 6}]*
    d[2] + 1575*betaeqv[{2, 4, 0}, {6, 8, 4}]*d[2] - 
   1400*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[2] - 
   1400*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[2] - 
   2800*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[2] - 
   175*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[2] - 
   1575*betaeqv[{4, 0, 2}, {8, 4, 6}]*d[2] + 
   700*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[2] + 
   1400*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[2] + 
   175*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[2] + 700*betaeqv[{4, 2, 0}, {6, 8, 4}]*
    d[2] + 175*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[2] - 
   2625*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[2] + 
   1400*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[2] - 
   700*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[2] + 
   2800*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[2] - 
   175*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[2] - 700*betaeqv[{6, 0, 0}, {8, 6, 4}]*
    d[2] - 2100*betaeqv[{2, 1, 3}, {4, 6, 8}]*d[3] + 
   6300*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[3] - 
   4200*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[3] + 
   2100*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[3] + 
   1050*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[3] - 
   1050*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[3] - 
   2100*betaeqv[{3, 0, 3}, {6, 4, 8}]*d[3] + 
   2100*betaeqv[{3, 2, 1}, {8, 4, 6}]*d[3] - 
   2100*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[3] + 
   2100*betaeqv[{3, 3, 0}, {8, 6, 4}]*d[3] + 
   1050*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[3] + 
   1050*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[3] - 
   1050*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[3] - 
   6300*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[3] + 
   4200*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[3] - 
   1050*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[3] - 
   12600*betaeqv[{2, 2, 2}, {4, 6, 8}]*d[4] + 
   8400*betaeqv[{2, 3, 1}, {4, 6, 8}]*d[4] - 
   8400*betaeqv[{2, 3, 1}, {4, 8, 6}]*d[4] - 
   2100*betaeqv[{2, 4, 0}, {4, 6, 8}]*d[4] + 
   2100*betaeqv[{2, 4, 0}, {4, 8, 6}]*d[4] + 
   16800*betaeqv[{3, 1, 2}, {6, 4, 8}]*d[4] - 
   8400*betaeqv[{3, 2, 1}, {6, 4, 8}]*d[4] + 
   8400*betaeqv[{3, 3, 0}, {6, 8, 4}]*d[4] + 
   2100*betaeqv[{4, 0, 2}, {6, 4, 8}]*d[4] - 
   8400*betaeqv[{4, 1, 1}, {6, 4, 8}]*d[4] - 
   16800*betaeqv[{4, 1, 1}, {8, 4, 6}]*d[4] + 
   4200*betaeqv[{4, 2, 0}, {6, 4, 8}]*d[4] - 
   2100*betaeqv[{4, 2, 0}, {6, 8, 4}]*d[4] - 
   2100*betaeqv[{4, 2, 0}, {8, 4, 6}]*d[4] + 
   12600*betaeqv[{4, 2, 0}, {8, 6, 4}]*d[4] + 
   8400*betaeqv[{5, 0, 1}, {8, 4, 6}]*d[4] + 
   8400*betaeqv[{5, 1, 0}, {8, 4, 6}]*d[4] - 
   8400*betaeqv[{5, 1, 0}, {8, 6, 4}]*d[4] - 
   4200*betaeqv[{6, 0, 0}, {8, 4, 6}]*d[4] + 
   2100*betaeqv[{6, 0, 0}, {8, 6, 4}]*d[4] + 140*betaeqv[{3, 1}, {6, 6}]*d[4]*
    zeta[3] - 70*betaeqv[{4, 0}, {6, 6}]*d[4]*zeta[3] + 
   (betaeqv[{2, 0}, {4, 4}]*d[1]*zeta[5])/8 + 
   (betaeqv[{2, 0}, {4, 4}]*d[2]*zeta[5])/6 + 
   (betaeqv[{2, 0}, {4, 4}]*d[3]*zeta[5])/4 - 
   (betaeqv[{2, 0}, {4, 4}]*d[4]*zeta[5])/2 - 
   (5*betaeqv[{1}, {4}]*d[1]*zeta[7])/1728 - (betaeqv[{1}, {4}]*d[2]*zeta[7])/
    288 - (23*betaeqv[{1}, {4}]*d[3]*zeta[7])/1344, 
 Fp[{3, 3, 3}, 5] -> -500*betaeqv[{3, 2, 1}, {6, 6, 6}]*d[1] - 
   250*betaeqv[{3, 3, 0}, {6, 6, 6}]*d[1] - 250*betaeqv[{4, 1, 1}, {6, 6, 6}]*
    d[1] - 125*betaeqv[{4, 2, 0}, {6, 6, 6}]*d[1], 
 Fp[{3, 3, 3}, 3] -> -18000*betaeqv[{3, 2, 1}, {6, 6, 6}]*d[1] - 
   9000*betaeqv[{3, 3, 0}, {6, 6, 6}]*d[1] - 
   9000*betaeqv[{4, 1, 1}, {6, 6, 6}]*d[1] + 
   11250*betaeqv[{4, 2, 0}, {6, 6, 6}]*d[1] + 
   2500*betaeqv[{3, 3, 0}, {6, 6, 6}]*d[2] + 
   2500*betaeqv[{4, 1, 1}, {6, 6, 6}]*d[2] - 
   1875*betaeqv[{4, 2, 0}, {6, 6, 6}]*d[2], 
 Fm[{3, 3, 3}, 6] -> 3000*betaeqv[{2, 3, 1}, {6, 6, 6}]*d[1] + 
   375*betaeqv[{2, 4, 0}, {6, 6, 6}]*d[1] - 
   3000*betaeqv[{3, 1, 2}, {6, 6, 6}]*d[1] + 
   1500*betaeqv[{3, 3, 0}, {6, 6, 6}]*d[1] - 
   375*betaeqv[{4, 0, 2}, {6, 6, 6}]*d[1] - 
   1500*betaeqv[{4, 1, 1}, {6, 6, 6}]*d[1], 
 Fm[{3, 3, 3}, 4] -> 7500*betaeqv[{2, 3, 1}, {6, 6, 6}]*d[1] - 
   1875*betaeqv[{2, 4, 0}, {6, 6, 6}]*d[1] - 
   7500*betaeqv[{3, 1, 2}, {6, 6, 6}]*d[1] - 
   3750*betaeqv[{3, 3, 0}, {6, 6, 6}]*d[1] + 
   1875*betaeqv[{4, 0, 2}, {6, 6, 6}]*d[1] + 
   3750*betaeqv[{4, 1, 1}, {6, 6, 6}]*d[1] - 
   (3125*betaeqv[{3}, {8}]*d[1]*zeta[5])/1512, 
 Fm[{3, 3, 3}, 2] -> 1250*betaeqv[{2, 3, 1}, {6, 6, 6}]*d[1] + 
   1250*betaeqv[{2, 4, 0}, {6, 6, 6}]*d[1] - 
   1250*betaeqv[{3, 1, 2}, {6, 6, 6}]*d[1] - 
   3750*betaeqv[{3, 3, 0}, {6, 6, 6}]*d[1] - 
   1250*betaeqv[{4, 0, 2}, {6, 6, 6}]*d[1] + 
   3750*betaeqv[{4, 1, 1}, {6, 6, 6}]*d[1] + 
   (25*betaeqv[{1}, {4}]*d[1]*zeta[7])/3456, 
 Fp[{2, 2, 6}, 8] -> -20790*betaeqv[{1, 2, 4}, {4, 4, 12}]*d[1] + 
   49896*betaeqv[{1, 5, 1}, {4, 12, 4}]*d[1] + 
   20790*betaeqv[{1, 6, 0}, {4, 12, 4}]*d[1] - 
   20790*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[1] - 
   11880*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[1] + 
   20790*betaeqv[{2, 4, 1}, {4, 12, 4}]*d[1] + 
   24948*betaeqv[{2, 5, 0}, {4, 12, 4}]*d[1] - 
   20790*betaeqv[{6, 0, 1}, {12, 4, 4}]*d[1] - 
   20790*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[1] - 
   11880*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[1], 
 Fp[{2, 2, 6}, 6] -> (-1386*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[1])/5 - 
   (2772*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[1])/5 - 
   (4158*betaeqv[{2, 5, 0}, {4, 12, 4}]*d[1])/5 - 
   (1386*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[1])/5 - 
   (2772*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[1])/5 + 
   24948*betaeqv[{1, 2, 4}, {4, 4, 12}]*d[2] + 
   49896*betaeqv[{1, 5, 1}, {4, 12, 4}]*d[2] - 
   24948*betaeqv[{1, 6, 0}, {4, 12, 4}]*d[2] - 
   (324324*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[2])/5 + 
   (99792*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[2])/5 - 
   24948*betaeqv[{2, 4, 1}, {4, 12, 4}]*d[2] - 
   (99792*betaeqv[{2, 5, 0}, {4, 12, 4}]*d[2])/5 + 
   24948*betaeqv[{6, 0, 1}, {12, 4, 4}]*d[2] - 
   (324324*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[2])/5 + 
   (99792*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[2])/5 - 
   20790*betaeqv[{1, 2, 4}, {4, 4, 12}]*d[3] + 
   49896*betaeqv[{1, 5, 1}, {4, 12, 4}]*d[3] + 
   20790*betaeqv[{1, 6, 0}, {4, 12, 4}]*d[3] + 
   69300*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[3] + 
   13860*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[3] + 
   20790*betaeqv[{2, 4, 1}, {4, 12, 4}]*d[3] - 
   29106*betaeqv[{2, 5, 0}, {4, 12, 4}]*d[3] - 
   20790*betaeqv[{6, 0, 1}, {12, 4, 4}]*d[3] + 
   69300*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[3] + 
   13860*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[3] - 
   (68409*betaeqv[{1, 4}, {4, 10}]*d[2]*zeta[3])/325 - 
   (273636*betaeqv[{2, 3}, {4, 10}]*d[2]*zeta[3])/1625 + 
   (68409*betaeqv[{4, 1}, {10, 4}]*d[2]*zeta[3])/325 + 
   (273636*betaeqv[{5, 0}, {10, 4}]*d[2]*zeta[3])/1625, 
 Fp[{2, 2, 6}, 4] -> 24948*betaeqv[{1, 2, 4}, {4, 4, 12}]*d[1] + 
   49896*betaeqv[{1, 5, 1}, {4, 12, 4}]*d[1] - 
   24948*betaeqv[{1, 6, 0}, {4, 12, 4}]*d[1] + 
   24948*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[1] - 
   24948*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[1] - 
   24948*betaeqv[{2, 4, 1}, {4, 12, 4}]*d[1] + 
   24948*betaeqv[{2, 5, 0}, {4, 12, 4}]*d[1] + 
   24948*betaeqv[{6, 0, 1}, {12, 4, 4}]*d[1] + 
   24948*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[1] - 
   24948*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[1] - 
   (68409*betaeqv[{1, 4}, {4, 10}]*d[1]*zeta[3])/325 + 
   (68409*betaeqv[{2, 3}, {4, 10}]*d[1]*zeta[3])/325 + 
   (68409*betaeqv[{4, 1}, {10, 4}]*d[1]*zeta[3])/325 - 
   (68409*betaeqv[{5, 0}, {10, 4}]*d[1]*zeta[3])/325 - 
   (691*betaeqv[{3}, {8}]*d[1]*zeta[3]^2)/715, 
 Fm[{2, 2, 6}, 7] -> 4158*betaeqv[{1, 2, 4}, {4, 4, 12}]*d[1] + 
   4158*betaeqv[{1, 6, 0}, {4, 12, 4}]*d[1] + 
   4158*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[1] + 
   4752*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[1] - 
   4158*betaeqv[{2, 4, 1}, {4, 12, 4}]*d[1] - 
   4158*betaeqv[{6, 0, 1}, {12, 4, 4}]*d[1] - 
   4158*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[1] - 
   4752*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[1] - 
   24948*betaeqv[{2, 0, 5}, {4, 4, 12}]*d[2] - 
   41580*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[2] - 
   11880*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[2] + 
   24948*betaeqv[{5, 2, 0}, {12, 4, 4}]*d[2] + 
   41580*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[2] + 
   11880*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[2] - 
   (45606*betaeqv[{6}, {14}]*d[1]*zeta[3])/875 - 
   (296439*betaeqv[{6}, {14}]*d[2]*zeta[3])/175, 
 Fm[{2, 2, 6}, 5] -> 4158*betaeqv[{1, 2, 4}, {4, 4, 12}]*d[1] + 
   4158*betaeqv[{1, 6, 0}, {4, 12, 4}]*d[1] + 
   4158*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[1] - 
   8316*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[1] - 
   4158*betaeqv[{2, 4, 1}, {4, 12, 4}]*d[1] - 
   4158*betaeqv[{6, 0, 1}, {12, 4, 4}]*d[1] - 
   4158*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[1] + 
   8316*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[1] - 
   24948*betaeqv[{2, 0, 5}, {4, 4, 12}]*d[2] + 
   49896*betaeqv[{2, 1, 4}, {4, 4, 12}]*d[2] - 
   24948*betaeqv[{2, 2, 3}, {4, 4, 12}]*d[2] + 
   24948*betaeqv[{5, 2, 0}, {12, 4, 4}]*d[2] - 
   49896*betaeqv[{6, 1, 0}, {12, 4, 4}]*d[2] + 
   24948*betaeqv[{7, 0, 0}, {12, 4, 4}]*d[2] + 
   (68409*betaeqv[{2, 3}, {4, 10}]*d[1]*zeta[3])/1625 + 
   (68409*betaeqv[{5, 0}, {10, 4}]*d[1]*zeta[3])/1625 + 
   (68409*betaeqv[{2, 3}, {4, 10}]*d[2]*zeta[3])/325 + 
   (68409*betaeqv[{5, 0}, {10, 4}]*d[2]*zeta[3])/325 - 
   (7601*betaeqv[{4}, {10}]*d[2]*zeta[5])/260, 
 Fp[{2, 3, 5}, 8] -> 28350*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[1] + 
   28350*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[1] + 
   18900*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[1] - 
   28350*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[1] + 
   22680*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[1] - 
   22680*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[1] + 
   22680*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[1] + 
   18900*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[1] + 
   28350*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[1] + 
   22680*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[1] - 
   18900*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[1] - 
   60480*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[1] - 
   15120*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[1] + 
   18900*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[1] - 
   7560*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[1] - 
   7560*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[1] - 
   28350*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[1] - 
   1080*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[1] - 
   18900*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[1] + 
   28350*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[1] + 
   18900*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[1] - 
   22680*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[1] - 
   60480*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[1] - 
   7560*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[1] + 
   22680*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[1] - 
   15120*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[1] - 
   7560*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[1] - 
   1080*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[1] - 
   28350*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[2] - 
   30240*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[2] - 
   3780*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[2] + 
   28350*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[2] + 
   30240*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[2] + 
   3780*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[2] - 
   18900*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[2] + 
   28350*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[2] - 
   45360*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[2] - 
   15120*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[2] - 
   1080*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[2] + 
   18900*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[2] + 
   28350*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[2] + 
   7560*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[2] + 
   18900*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[2] + 
   30240*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[2] + 
   30240*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[2] + 
   18900*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[2] + 
   7560*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[2] + 
   3780*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[2] + 
   28350*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[2] + 
   3780*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[2] + 
   18900*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[2] - 
   28350*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[2] + 
   7560*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[2] - 
   18900*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[2] + 
   30240*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[2] - 
   30240*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[2] + 
   7560*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[2] - 
   45360*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[2] - 
   3780*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[2] + 
   3780*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[2] - 
   15120*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[2] - 
   1080*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[2], 
 Fp[{2, 3, 5}, 6] -> -378*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[1] - 
   504*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[1] - 
   63*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[1] - 
   630*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[1] - 
   315*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[1] - 
   252*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[1] - 
   378*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[1] - 
   630*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[1] - 
   126*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[1] - 
   126*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[1] - 
   63*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[1] - 
   315*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[1] - 
   252*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[1] - 
   126*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[1] - 
   378*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[1] - 
   378*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[1] - 
   126*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[1] - 
   504*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[1] - 
   63*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[1] - 63*betaeqv[{7, 0, 0}, {10, 6, 4}]*
    d[1] + 28350*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[2] + 
   30240*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[2] + 
   3780*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[2] - 
   28350*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[2] - 
   30240*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[2] - 
   3780*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[2] - 
   28350*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[2] - 
   28350*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[2] - 
   52920*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[2] - 
   17640*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[2] - 
   1260*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[2] + 
   15750*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[2] - 
   28350*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[2] + 
   8820*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[2] + 
   28350*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[2] - 
   35280*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[2] - 
   7560*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[2] - 
   30240*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[2] + 
   15750*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[2] + 
   12600*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[2] - 
   6300*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[2] - 
   28350*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[2] - 
   1260*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[2] - 
   3780*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[2] + 
   28350*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[2] + 
   28350*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[2] + 
   8820*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[2] - 
   28350*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[2] - 
   35280*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[2] + 
   30240*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[2] + 
   12600*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[2] - 
   52920*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[2] - 
   7560*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[2] + 
   3780*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[2] - 
   6300*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[2] - 
   17640*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[2] - 
   1260*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[2] - 
   1260*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[2] + 
   28350*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[3] + 
   30240*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[3] + 
   3780*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[3] - 
   28350*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[3] - 
   30240*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[3] - 
   3780*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[3] + 
   18900*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[3] - 
   28350*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[3] - 
   52920*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[3] - 
   17640*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[3] - 
   1260*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[3] + 
   63000*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[3] - 
   28350*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[3] + 
   8820*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[3] - 
   18900*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[3] + 
   2520*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[3] + 
   49140*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[3] - 
   30240*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[3] + 
   63000*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[3] - 
   15750*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[3] + 
   12600*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[3] - 
   28350*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[3] + 
   8190*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[3] - 
   3780*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[3] - 
   18900*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[3] + 
   28350*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[3] + 
   8820*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[3] + 
   18900*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[3] + 
   2520*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[3] + 
   30240*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[3] - 
   15750*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[3] - 
   52920*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[3] + 
   49140*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[3] + 
   3780*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[3] + 
   12600*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[3] - 
   17640*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[3] + 
   8190*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[3] - 
   1260*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[3] - 
   30240*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[4] - 
   3780*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[4] + 
   56700*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[4] + 
   30240*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[4] + 
   3780*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[4] + 
   24570*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[4] + 
   28350*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[4] + 
   17640*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[4] - 
   28350*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[4] + 
   1260*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[4] - 
   44100*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[4] + 
   56700*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[4] - 
   8820*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[4] - 
   28350*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[4] - 
   32760*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[4] + 
   18900*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[4] + 
   30240*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[4] - 
   44100*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[4] - 
   1260*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[4] - 
   5040*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[4] + 
   1260*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[4] + 
   3780*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[4] - 
   8820*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[4] + 
   28350*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[4] - 
   32760*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[4] - 
   30240*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[4] - 
   1260*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[4] + 
   24570*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[4] + 
   18900*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[4] - 
   3780*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[4] - 
   5040*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[4] + 
   17640*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[4] + 
   1260*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[4] + 
   1260*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[4] - 
   30240*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[5] - 
   3780*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[5] + 
   56700*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[5] + 
   30240*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[5] + 
   3780*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[5] + 
   75600*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[5] - 
   22680*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[5] + 
   17640*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[5] + 
   22680*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[5] + 
   1260*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[5] - 
   44100*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[5] + 
   56700*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[5] - 
   8820*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[5] + 
   22680*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[5] + 
   35280*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[5] - 
   15120*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[5] + 
   30240*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[5] - 
   44100*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[5] + 
   32760*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[5] + 
   28980*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[5] + 
   1260*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[5] + 
   3780*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[5] - 
   8820*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[5] - 
   22680*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[5] + 
   35280*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[5] - 
   30240*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[5] + 
   32760*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[5] + 
   75600*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[5] - 
   15120*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[5] - 
   3780*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[5] + 
   28980*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[5] + 
   17640*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[5] + 
   1260*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[5] + 
   1260*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[5] + 
   41580*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[6] + 
   20790*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[6] - 
   41580*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[6] - 
   20790*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[6] - 
   91476*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[6] + 
   2772*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[6] + 
   5544*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[6] + 
   55440*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[6] - 
   13860*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[6] - 
   19404*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[6] + 
   33264*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[6] - 
   41580*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[6] + 
   55440*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[6] - 
   30492*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[6] - 
   9702*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[6] + 
   5544*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[6] - 
   20790*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[6] - 
   13860*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[6] - 
   19404*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[6] + 
   41580*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[6] - 
   30492*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[6] - 
   91476*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[6] + 
   33264*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[6] + 
   20790*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[6] - 
   9702*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[6] + 
   2772*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[6] + 
   5544*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[6] + 
   5544*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[6] + 225*betaeqv[{1, 4}, {4, 10}]*
    d[2]*zeta[3] + 180*betaeqv[{2, 3}, {4, 10}]*d[2]*zeta[3] - 
   225*betaeqv[{4, 1}, {10, 4}]*d[2]*zeta[3] - 180*betaeqv[{5, 0}, {10, 4}]*
    d[2]*zeta[3] - (2625*betaeqv[{2, 3}, {6, 8}]*d[4]*zeta[3])/11 - 
   (2625*betaeqv[{3, 2}, {6, 8}]*d[4]*zeta[3])/11 + 
   (2625*betaeqv[{3, 2}, {8, 6}]*d[4]*zeta[3])/11 - 
   (525*betaeqv[{4, 1}, {6, 8}]*d[4]*zeta[3])/22 + 
   (2625*betaeqv[{4, 1}, {8, 6}]*d[4]*zeta[3])/11 + 
   (525*betaeqv[{5, 0}, {8, 6}]*d[4]*zeta[3])/22, 
 Fp[{2, 3, 5}, 4] -> -11340*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[1] - 
   3780*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[1] + 
   3780*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[1] - 
   18900*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[1] + 
   7560*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[1] - 
   7560*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[1] - 
   11340*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[1] - 
   18900*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[1] - 
   3780*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[1] + 
   7560*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[1] + 
   3780*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[1] + 
   7560*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[1] - 
   7560*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[1] - 
   3780*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[1] - 
   11340*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[1] - 
   11340*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[1] + 
   7560*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[1] - 
   3780*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[1] + 
   3780*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[1] + 
   3780*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[1] + 
   28350*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[2] - 
   11340*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[2] - 
   17010*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[2] - 
   28350*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[2] + 
   11340*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[2] + 
   17010*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[2] - 
   28350*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[2] - 
   28350*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[2] - 
   11340*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[2] + 
   37800*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[2] - 
   3780*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[2] + 
   47250*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[2] - 
   28350*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[2] - 
   52920*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[2] + 
   28350*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[2] + 
   18900*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[2] + 
   11340*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[2] + 
   11340*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[2] + 
   47250*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[2] - 
   41580*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[2] + 
   9450*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[2] - 
   28350*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[2] - 
   3780*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[2] + 
   17010*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[2] + 
   28350*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[2] + 
   28350*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[2] - 
   52920*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[2] - 
   28350*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[2] + 
   18900*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[2] - 
   11340*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[2] - 
   41580*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[2] - 
   11340*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[2] + 
   11340*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[2] - 
   17010*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[2] + 
   9450*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[2] + 
   37800*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[2] - 
   3780*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[2] - 
   3780*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[2] + 
   28350*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[3] - 
   11340*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[3] - 
   17010*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[3] - 
   28350*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[3] + 
   11340*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[3] + 
   17010*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[3] + 
   18900*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[3] - 
   28350*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[3] - 
   39690*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[3] + 
   28350*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[3] + 
   5670*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[3] + 
   47250*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[3] - 
   28350*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[3] - 
   34020*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[3] - 
   18900*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[3] + 
   37800*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[3] + 
   39690*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[3] + 
   11340*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[3] + 
   47250*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[3] + 
   5670*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[3] - 
   9450*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[3] - 
   28350*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[3] - 
   13230*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[3] + 
   17010*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[3] - 
   18900*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[3] + 
   28350*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[3] - 
   34020*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[3] + 
   18900*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[3] + 
   37800*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[3] - 
   11340*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[3] + 
   5670*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[3] - 
   39690*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[3] + 
   39690*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[3] - 
   17010*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[3] - 
   9450*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[3] + 
   28350*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[3] - 
   13230*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[3] + 
   5670*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[3] + 
   11340*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[4] + 
   17010*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[4] + 
   56700*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[4] - 
   11340*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[4] - 
   17010*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[4] - 
   17010*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[4] + 
   28350*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[4] - 
   37800*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[4] - 
   28350*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[4] + 
   3780*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[4] - 
   75600*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[4] + 
   56700*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[4] + 
   52920*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[4] - 
   28350*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[4] - 
   18900*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[4] - 
   68040*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[4] - 
   11340*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[4] - 
   75600*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[4] - 
   15120*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[4] + 
   47250*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[4] + 
   3780*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[4] - 
   17010*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[4] + 
   52920*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[4] + 
   28350*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[4] - 
   18900*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[4] + 
   11340*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[4] - 
   15120*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[4] - 
   17010*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[4] - 
   68040*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[4] + 
   17010*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[4] + 
   47250*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[4] - 
   37800*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[4] + 
   3780*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[4] + 
   3780*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[4] + 
   11340*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[5] + 
   17010*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[5] + 
   56700*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[5] - 
   11340*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[5] - 
   17010*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[5] - 
   17010*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[5] - 
   22680*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[5] - 
   54810*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[5] + 
   22680*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[5] + 
   20790*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[5] - 
   160650*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[5] + 
   56700*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[5] + 
   86940*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[5] + 
   22680*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[5] + 
   15120*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[5] - 
   51030*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[5] - 
   11340*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[5] - 
   160650*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[5] + 
   1890*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[5] + 
   13230*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[5] + 
   20790*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[5] - 
   17010*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[5] + 
   86940*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[5] - 
   22680*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[5] + 
   15120*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[5] + 
   11340*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[5] + 
   1890*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[5] - 
   17010*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[5] - 
   51030*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[5] + 
   17010*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[5] + 
   13230*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[5] - 
   54810*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[5] + 
   20790*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[5] + 
   20790*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[5] + 
   26460*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[6] - 
   26460*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[6] - 
   26460*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[6] + 
   26460*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[6] - 
   39690*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[6] + 
   66150*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[6] - 
   13230*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[6] + 
   66150*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[6] - 
   52920*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[6] + 
   39690*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[6] - 
   26460*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[6] + 
   66150*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[6] - 
   13230*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[6] - 
   13230*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[6] + 
   26460*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[6] - 
   52920*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[6] + 
   26460*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[6] - 
   13230*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[6] - 
   39690*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[6] + 
   39690*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[6] - 
   26460*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[6] + 
   66150*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[6] - 
   13230*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[6] - 
   13230*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[6] + 225*betaeqv[{1, 4}, {4, 10}]*
    d[2]*zeta[3] - 225*betaeqv[{2, 3}, {4, 10}]*d[2]*zeta[3] - 
   225*betaeqv[{4, 1}, {10, 4}]*d[2]*zeta[3] + 225*betaeqv[{5, 0}, {10, 4}]*
    d[2]*zeta[3] - (2625*betaeqv[{2, 3}, {6, 8}]*d[4]*zeta[3])/11 + 
   (2625*betaeqv[{3, 2}, {6, 8}]*d[4]*zeta[3])/22 + 
   (2625*betaeqv[{3, 2}, {8, 6}]*d[4]*zeta[3])/11 + 
   (2625*betaeqv[{4, 1}, {6, 8}]*d[4]*zeta[3])/22 - 
   (2625*betaeqv[{4, 1}, {8, 6}]*d[4]*zeta[3])/22 - 
   (2625*betaeqv[{5, 0}, {8, 6}]*d[4]*zeta[3])/22 - 
   (105*betaeqv[{1, 2}, {4, 6}]*d[6]*zeta[5])/88 - 
   (35*betaeqv[{2, 1}, {4, 6}]*d[6]*zeta[5])/44 + 
   (105*betaeqv[{2, 1}, {6, 4}]*d[6]*zeta[5])/88 + 
   (35*betaeqv[{3, 0}, {6, 4}]*d[6]*zeta[5])/44, 
 Fp[{2, 3, 5}, 2] -> 56700*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[1] - 
   75600*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[1] + 
   18900*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[1] - 
   56700*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[1] + 
   75600*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[1] - 
   18900*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[1] + 
   37800*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[1] - 
   56700*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[1] - 
   113400*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[1] + 
   75600*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[1] - 
   18900*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[1] - 
   37800*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[1] - 
   56700*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[1] + 
   18900*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[1] - 
   37800*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[1] + 
   75600*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[1] + 
   75600*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[1] - 
   37800*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[1] + 
   18900*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[1] - 
   18900*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[1] - 
   56700*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[1] - 
   18900*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[1] - 
   37800*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[1] + 
   56700*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[1] + 
   18900*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[1] + 
   37800*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[1] + 
   75600*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[1] - 
   75600*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[1] + 
   18900*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[1] - 
   113400*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[1] + 
   18900*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[1] - 
   18900*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[1] + 
   75600*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[1] - 
   18900*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[1] - 
   56700*betaeqv[{1, 2, 4}, {4, 6, 10}]*d[2] - 
   56700*betaeqv[{1, 4, 2}, {4, 10, 6}]*d[2] - 
   37800*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[2] + 
   56700*betaeqv[{2, 1, 4}, {6, 4, 10}]*d[2] + 
   56700*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[2] - 
   56700*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[2] + 
   56700*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[2] - 
   37800*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[2] - 
   56700*betaeqv[{2, 4, 1}, {6, 10, 4}]*d[2] + 
   56700*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[2] + 
   37800*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[2] - 
   151200*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[2] + 
   75600*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[2] - 
   37800*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[2] - 
   18900*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[2] + 
   37800*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[2] + 
   56700*betaeqv[{4, 1, 2}, {10, 4, 6}]*d[2] - 
   18900*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[2] + 
   37800*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[2] - 
   56700*betaeqv[{4, 2, 1}, {10, 6, 4}]*d[2] - 
   37800*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[2] - 
   56700*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[2] - 
   151200*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[2] - 
   18900*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[2] + 
   56700*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[2] + 
   75600*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[2] + 
   37800*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[2] - 
   18900*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[2] + 
   (5250*betaeqv[{2, 3}, {6, 8}]*d[2]*zeta[3])/11 - 
   (7000*betaeqv[{3, 2}, {6, 8}]*d[2]*zeta[3])/11 - 
   (5250*betaeqv[{3, 2}, {8, 6}]*d[2]*zeta[3])/11 + 
   (1750*betaeqv[{4, 1}, {6, 8}]*d[2]*zeta[3])/11 + 
   (7000*betaeqv[{4, 1}, {8, 6}]*d[2]*zeta[3])/11 - 
   (1750*betaeqv[{5, 0}, {8, 6}]*d[2]*zeta[3])/11 + 
   (105*betaeqv[{1, 2}, {4, 6}]*d[1]*zeta[5])/44 - 
   (105*betaeqv[{2, 1}, {4, 6}]*d[1]*zeta[5])/44 - 
   (105*betaeqv[{2, 1}, {6, 4}]*d[1]*zeta[5])/44 + 
   (105*betaeqv[{3, 0}, {6, 4}]*d[1]*zeta[5])/44 + 
   (5*betaeqv[{1}, {4}]*d[1]*zeta[3]*zeta[5])/504 + 
   (5*betaeqv[{1}, {4}]*d[2]*zeta[3]*zeta[5])/792, 
 Fm[{2, 3, 5}, 7] -> -4536*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[1] - 
   1512*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[1] - 
   108*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[1] + 
   3780*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[1] + 
   756*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[1] + 
   6048*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[1] + 
   1512*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[1] - 
   3780*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[1] + 
   756*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[1] + 
   1512*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[1] + 
   216*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[1] - 
   756*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[1] - 
   6048*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[1] - 
   756*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[1] + 
   4536*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[1] - 
   1512*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[1] - 
   1512*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[1] + 
   1512*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[1] - 
   216*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[1] + 
   108*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[1] + 
   3780*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[2] + 
   945*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[2] + 
   3780*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[2] + 
   945*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[2] + 
   5670*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[2] + 
   3780*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[2] + 
   405*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[2] + 
   945*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[2] - 
   3780*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[2] - 
   3780*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[2] - 
   945*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[2] - 
   945*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[2] - 
   945*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[2] - 
   945*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[2] + 
   3780*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[2] - 
   3780*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[2] + 
   945*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[2] - 
   5670*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[2] - 
   945*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[2] + 
   945*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[2] - 
   3780*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[2] - 
   405*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[2] + 
   3402*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[3] + 
   5670*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[3] + 
   3024*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[3] - 
   5670*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[3] + 
   216*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[3] - 
   7560*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[3] - 
   1512*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[3] + 
   5670*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[3] + 
   3024*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[3] + 
   4536*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[3] + 
   7560*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[3] + 
   378*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[3] + 
   756*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[3] + 
   378*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[3] + 
   1512*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[3] - 
   5670*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[3] - 
   3024*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[3] - 
   378*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[3] - 
   3402*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[3] - 
   4536*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[3] - 
   756*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[3] - 
   3024*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[3] - 
   378*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[3] - 
   216*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[3] - 
   9450*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[4] - 
   22680*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[4] - 
   7560*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[4] - 
   540*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[4] + 
   9450*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[4] + 
   3780*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[4] - 
   9450*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[4] - 
   9450*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[4] - 
   3780*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[4] + 
   9450*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[4] - 
   3780*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[4] + 
   9450*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[4] + 
   3780*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[4] + 
   22680*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[4] + 
   7560*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[4] + 
   540*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[4] - 
   (1859*betaeqv[{6}, {14}]*d[1]*zeta[3])/105 + 
   (429*betaeqv[{6}, {14}]*d[2]*zeta[3])/14 - 
   (16731*betaeqv[{6}, {14}]*d[3]*zeta[3])/140 - 
   (5577*betaeqv[{6}, {14}]*d[4]*zeta[3])/14, 
 Fm[{2, 3, 5}, 5] -> (-68850*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[1])/7 + 
   (36450*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[1])/7 + 
   (12150*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[1])/7 + 
   (20250*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[1])/7 - 
   (40500*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[1])/7 - 
   (40500*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[1])/7 + 
   (20250*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[1])/7 - 
   (20250*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[1])/7 + 
   (44550*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[1])/7 - 
   (8100*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[1])/7 + 
   (4050*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[1])/7 + 
   (40500*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[1])/7 + 
   (40500*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[1])/7 - 
   (44550*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[1])/7 + 
   (68850*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[1])/7 - 
   (20250*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[1])/7 + 
   (8100*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[1])/7 - 
   (36450*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[1])/7 - 
   (4050*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[1])/7 - 
   (12150*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[1])/7 - 
   (49572*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[2])/7 + 
   (26244*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[2])/7 + 
   (8748*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[2])/7 + 
   (14580*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[2])/7 - 
   (29160*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[2])/7 + 
   (66096*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[2])/7 - 
   (1296*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[2])/7 - 
   (14580*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[2])/7 + 
   (8262*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[2])/7 - 
   (13770*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[2])/7 - 
   (5022*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[2])/7 + 
   (29160*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[2])/7 - 
   (66096*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[2])/7 - 
   (8262*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[2])/7 + 
   (49572*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[2])/7 + 
   (1296*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[2])/7 + 
   (13770*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[2])/7 - 
   (26244*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[2])/7 + 
   (5022*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[2])/7 - 
   (8748*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[2])/7 + 
   3780*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[3] - 
   1890*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[3] + 
   3780*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[3] - 
   1890*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[3] + 
   9720*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[3] - 
   2700*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[3] - 
   2160*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[3] + 
   2700*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[3] + 
   2160*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[3] - 
   9180*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[3] + 
   2700*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[3] - 
   3780*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[3] - 
   2700*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[3] - 
   1620*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[3] + 
   810*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[3] + 
   540*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[3] + 
   1890*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[3] - 
   2160*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[3] + 
   9180*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[3] - 
   3780*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[3] + 
   1620*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[3] - 
   9720*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[3] - 
   2700*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[3] + 
   1890*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[3] - 
   810*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[3] + 
   2700*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[3] - 
   540*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[3] + 
   2160*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[3] + 
   3780*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[4] + 
   945*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[4] + 
   3780*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[4] + 
   945*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[4] - 
   (4860*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[4])/7 - 
   (27000*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[4])/7 - 
   (4590*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[4])/7 - 
   (29700*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[4])/7 - 
   (6750*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[4])/7 + 
   (32940*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[4])/7 - 
   (29700*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[4])/7 - 
   3780*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[4] + 
   (29700*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[4])/7 + 
   (810*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[4])/7 + 
   (5265*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[4])/7 - 
   (5940*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[4])/7 - 
   945*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[4] + 
   (6750*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[4])/7 - 
   (32940*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[4])/7 - 
   3780*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[4] - 
   (810*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[4])/7 + 
   (4860*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[4])/7 + 
   (29700*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[4])/7 - 
   945*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[4] - 
   (5265*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[4])/7 + 
   (27000*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[4])/7 + 
   (5940*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[4])/7 + 
   (4590*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[4])/7 - 
   162*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[5] + 
   5670*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[5] - 
   2916*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[5] - 
   5670*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[5] - 
   972*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[5] - 
   1620*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[5] + 
   3240*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[5] + 
   5670*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[5] + 
   7776*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[5] - 
   6156*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[5] + 
   1620*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[5] + 
   972*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[5] - 
   1620*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[5] - 
   2592*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[5] - 
   3240*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[5] - 
   5670*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[5] - 
   7776*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[5] - 
   972*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[5] + 
   162*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[5] + 
   6156*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[5] + 
   1620*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[5] + 
   2916*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[5] + 
   2592*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[5] + 
   972*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[5] - 
   9450*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[6] - 
   13770*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[6] + 
   7290*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[6] + 
   2430*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[6] - 
   5400*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[6] - 
   8100*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[6] - 
   9450*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[6] + 
   29700*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[6] - 
   14850*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[6] + 
   5400*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[6] + 
   5130*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[6] + 
   5940*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[6] - 
   2970*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[6] + 
   9450*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[6] + 
   8100*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[6] + 
   9450*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[6] - 
   29700*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[6] - 
   5130*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[6] + 
   13770*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[6] + 
   14850*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[6] - 
   5940*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[6] - 
   7290*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[6] + 
   2970*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[6] - 
   2430*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[6] + 45*betaeqv[{2, 3}, {4, 10}]*
    d[1]*zeta[3] - (1875*betaeqv[{3, 2}, {6, 8}]*d[1]*zeta[3])/77 - 
   (375*betaeqv[{4, 1}, {6, 8}]*d[1]*zeta[3])/77 - 
   (1875*betaeqv[{4, 1}, {8, 6}]*d[1]*zeta[3])/77 - 
   (375*betaeqv[{5, 0}, {8, 6}]*d[1]*zeta[3])/77 + 
   45*betaeqv[{5, 0}, {10, 4}]*d[1]*zeta[3] + 
   (100*betaeqv[{3, 2}, {6, 8}]*d[2]*zeta[3])/7 + 
   (20*betaeqv[{4, 1}, {6, 8}]*d[2]*zeta[3])/7 + 
   (100*betaeqv[{4, 1}, {8, 6}]*d[2]*zeta[3])/7 + 
   (20*betaeqv[{5, 0}, {8, 6}]*d[2]*zeta[3])/7 - 
   (250*betaeqv[{3, 2}, {6, 8}]*d[3]*zeta[3])/11 - 
   (50*betaeqv[{4, 1}, {6, 8}]*d[3]*zeta[3])/11 - 
   (250*betaeqv[{4, 1}, {8, 6}]*d[3]*zeta[3])/11 - 
   (50*betaeqv[{5, 0}, {8, 6}]*d[3]*zeta[3])/11 + 
   (250*betaeqv[{3, 2}, {6, 8}]*d[4]*zeta[3])/7 + 
   (50*betaeqv[{4, 1}, {6, 8}]*d[4]*zeta[3])/7 + 
   (250*betaeqv[{4, 1}, {8, 6}]*d[4]*zeta[3])/7 + 
   (50*betaeqv[{5, 0}, {8, 6}]*d[4]*zeta[3])/7 + 
   (75*betaeqv[{3, 2}, {6, 8}]*d[5]*zeta[3])/2 + 
   (15*betaeqv[{4, 1}, {6, 8}]*d[5]*zeta[3])/2 + 
   (75*betaeqv[{4, 1}, {8, 6}]*d[5]*zeta[3])/2 + 
   (15*betaeqv[{5, 0}, {8, 6}]*d[5]*zeta[3])/2 + 125*betaeqv[{3, 2}, {6, 8}]*
    d[6]*zeta[3] + 25*betaeqv[{4, 1}, {6, 8}]*d[6]*zeta[3] + 
   125*betaeqv[{4, 1}, {8, 6}]*d[6]*zeta[3] + 25*betaeqv[{5, 0}, {8, 6}]*d[6]*
    zeta[3] - (93*betaeqv[{4}, {10}]*d[1]*zeta[5])/56 + 
   (33*betaeqv[{4}, {10}]*d[2]*zeta[5])/2800 - 
   (27*betaeqv[{4}, {10}]*d[3]*zeta[5])/40 + 
   (33*betaeqv[{4}, {10}]*d[4]*zeta[5])/1120 + 
   (39*betaeqv[{4}, {10}]*d[5]*zeta[5])/200 - 
   (11*betaeqv[{4}, {10}]*d[6]*zeta[5])/10, 
 Fm[{2, 3, 5}, 3] -> 3780*betaeqv[{1, 3, 3}, {4, 6, 10}]*d[1] - 
   1890*betaeqv[{1, 4, 2}, {4, 6, 10}]*d[1] + 
   3780*betaeqv[{1, 5, 1}, {4, 10, 6}]*d[1] - 
   1890*betaeqv[{1, 6, 0}, {4, 10, 6}]*d[1] - 
   3780*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[1] - 
   1260*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[1] + 
   1260*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[1] - 
   6300*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[1] + 
   2520*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[1] + 
   8820*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[1] - 
   6300*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[1] - 
   3780*betaeqv[{3, 3, 1}, {6, 10, 4}]*d[1] + 
   6300*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[1] + 
   630*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[1] - 
   4410*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[1] + 
   3150*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[1] + 
   1890*betaeqv[{4, 2, 1}, {6, 10, 4}]*d[1] - 
   2520*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[1] - 
   8820*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[1] - 
   3780*betaeqv[{5, 1, 1}, {10, 6, 4}]*d[1] - 
   630*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[1] + 
   3780*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[1] + 
   6300*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[1] + 
   1890*betaeqv[{6, 0, 1}, {10, 6, 4}]*d[1] + 
   4410*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[1] + 
   1260*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[1] - 
   3150*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[1] - 
   1260*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[1] - 
   5670*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[2] + 
   5670*betaeqv[{2, 2, 3}, {6, 4, 10}]*d[2] - 
   5670*betaeqv[{2, 3, 2}, {4, 10, 6}]*d[2] + 
   5670*betaeqv[{2, 5, 0}, {6, 10, 4}]*d[2] + 
   15120*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[2] - 
   15120*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[2] + 
   1890*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[2] - 
   7560*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[2] + 
   5670*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[2] - 
   5670*betaeqv[{5, 0, 2}, {10, 4, 6}]*d[2] - 
   15120*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[2] - 
   1890*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[2] + 
   5670*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[2] + 
   15120*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[2] + 
   7560*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[2] - 
   5670*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[2] - 
   9450*betaeqv[{2, 1, 4}, {4, 6, 10}]*d[3] - 
   9450*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[3] - 
   9450*betaeqv[{3, 0, 4}, {6, 4, 10}]*d[3] + 
   37800*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[3] - 
   18900*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[3] + 
   9450*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[3] + 
   9450*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[3] - 
   18900*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[3] + 
   9450*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[3] + 
   9450*betaeqv[{4, 2, 1}, {10, 4, 6}]*d[3] + 
   9450*betaeqv[{4, 3, 0}, {10, 6, 4}]*d[3] - 
   37800*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[3] - 
   9450*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[3] + 
   18900*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[3] + 
   18900*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[3] - 
   9450*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[3] + 
   37800*betaeqv[{2, 2, 3}, {4, 6, 10}]*d[4] - 
   25200*betaeqv[{2, 3, 2}, {4, 6, 10}]*d[4] + 
   6300*betaeqv[{2, 4, 1}, {4, 6, 10}]*d[4] + 
   25200*betaeqv[{2, 4, 1}, {4, 10, 6}]*d[4] - 
   6300*betaeqv[{2, 5, 0}, {4, 10, 6}]*d[4] - 
   50400*betaeqv[{3, 1, 3}, {6, 4, 10}]*d[4] + 
   25200*betaeqv[{3, 2, 2}, {6, 4, 10}]*d[4] - 
   25200*betaeqv[{3, 4, 0}, {6, 10, 4}]*d[4] - 
   6300*betaeqv[{4, 0, 3}, {6, 4, 10}]*d[4] + 
   25200*betaeqv[{4, 1, 2}, {6, 4, 10}]*d[4] - 
   12600*betaeqv[{4, 2, 1}, {6, 4, 10}]*d[4] + 
   6300*betaeqv[{4, 3, 0}, {6, 10, 4}]*d[4] + 
   50400*betaeqv[{5, 1, 1}, {10, 4, 6}]*d[4] + 
   6300*betaeqv[{5, 2, 0}, {10, 4, 6}]*d[4] - 
   37800*betaeqv[{5, 2, 0}, {10, 6, 4}]*d[4] - 
   25200*betaeqv[{6, 0, 1}, {10, 4, 6}]*d[4] - 
   25200*betaeqv[{6, 1, 0}, {10, 4, 6}]*d[4] + 
   25200*betaeqv[{6, 1, 0}, {10, 6, 4}]*d[4] + 
   12600*betaeqv[{7, 0, 0}, {10, 4, 6}]*d[4] - 
   6300*betaeqv[{7, 0, 0}, {10, 6, 4}]*d[4] + 
   (1750*betaeqv[{3, 2}, {6, 8}]*d[1]*zeta[3])/33 - 
   (875*betaeqv[{4, 1}, {6, 8}]*d[1]*zeta[3])/33 + 
   (1750*betaeqv[{4, 1}, {8, 6}]*d[1]*zeta[3])/33 - 
   (875*betaeqv[{5, 0}, {8, 6}]*d[1]*zeta[3])/33 + 
   (875*betaeqv[{3, 2}, {6, 8}]*d[2]*zeta[3])/11 - 
   (875*betaeqv[{4, 1}, {6, 8}]*d[2]*zeta[3])/22 + 
   (875*betaeqv[{4, 1}, {8, 6}]*d[2]*zeta[3])/11 - 
   (875*betaeqv[{5, 0}, {8, 6}]*d[2]*zeta[3])/22 + 
   (1750*betaeqv[{3, 2}, {6, 8}]*d[3]*zeta[3])/11 - 
   (875*betaeqv[{4, 1}, {6, 8}]*d[3]*zeta[3])/11 + 
   (1750*betaeqv[{4, 1}, {8, 6}]*d[3]*zeta[3])/11 - 
   (875*betaeqv[{5, 0}, {8, 6}]*d[3]*zeta[3])/11 - 
   (7000*betaeqv[{3, 2}, {6, 8}]*d[4]*zeta[3])/33 + 
   (3500*betaeqv[{4, 1}, {6, 8}]*d[4]*zeta[3])/33 - 
   (7000*betaeqv[{4, 1}, {8, 6}]*d[4]*zeta[3])/33 + 
   (3500*betaeqv[{5, 0}, {8, 6}]*d[4]*zeta[3])/33 + 
   (35*betaeqv[{2, 1}, {4, 6}]*d[4]*zeta[5])/44 + 
   (35*betaeqv[{3, 0}, {6, 4}]*d[4]*zeta[5])/44 - 
   (245*betaeqv[{2}, {6}]*d[3]*zeta[7])/4224, 
 Fp[{2, 4, 4}, 8] -> 22050*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[1] + 
   22050*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] - 
   58800*betaeqv[{3, 1, 3}, {8, 4, 8}]*d[1] - 
   22050*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[1] + 
   22050*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[1] - 
   22050*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[1] - 
   66150*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[1] - 
   13230*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] + 
   22050*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[1] - 
   13230*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] - 
   10584*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[1] - 
   882*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[1] - 882*betaeqv[{6, 0, 1}, {8, 4, 8}]*
    d[1] - 294*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[1], 
 Fp[{2, 4, 4}, 6] -> -980*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] - 
   882*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[1] - 98*betaeqv[{2, 5, 0}, {4, 8, 8}]*
    d[1] - 490*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[1] - 
   490*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] - 980*betaeqv[{4, 3, 0}, {8, 8, 4}]*
    d[1] - 490*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] - 
   (1568*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[1])/5 - 
   (392*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[1])/5 - 
   882*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[1] - 
   (392*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[1])/5 - 
   (98*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[1])/5 - 
   98*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[1] - 
   29400*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[2] - 
   29400*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[2] - 
   58800*betaeqv[{3, 1, 3}, {8, 4, 8}]*d[2] + 
   29400*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[2] - 
   29400*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[2] + 
   29400*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[2] - 
   73500*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[2] + 
   14700*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[2] - 
   29400*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[2] + 
   14700*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[2] - 
   15288*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[2] + 
   588*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[2] + 588*betaeqv[{6, 0, 1}, {8, 4, 8}]*
    d[2] - 588*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[2] + 
   22050*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[3] + 
   22050*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[3] - 
   58800*betaeqv[{3, 1, 3}, {8, 4, 8}]*d[3] - 
   22050*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[3] + 
   22050*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[3] - 
   22050*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[3] + 
   29400*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[3] + 
   24990*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[3] + 
   22050*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[3] + 
   24990*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[3] + 
   50568*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[3] + 
   6762*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[3] + 
   6762*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[3] + 
   3528*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[3] + 245*betaeqv[{2, 3}, {6, 8}]*d[2]*
    zeta[3] + 245*betaeqv[{3, 2}, {6, 8}]*d[2]*zeta[3] - 
   245*betaeqv[{3, 2}, {8, 6}]*d[2]*zeta[3] + 
   (49*betaeqv[{4, 1}, {6, 8}]*d[2]*zeta[3])/2 - 245*betaeqv[{4, 1}, {8, 6}]*
    d[2]*zeta[3] - (49*betaeqv[{5, 0}, {8, 6}]*d[2]*zeta[3])/2, 
 Fp[{2, 4, 4}, 4] -> -29400*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] + 
   5880*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[1] - 
   14700*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[1] - 
   14700*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] - 
   29400*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[1] - 
   14700*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] + 
   11760*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[1] + 
   2940*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[1] + 
   2940*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[1] + 
   2940*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[1] + 
   5880*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[1] - 
   29400*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[2] + 
   29400*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[2] - 
   11760*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[2] - 
   58800*betaeqv[{3, 1, 3}, {8, 4, 8}]*d[2] + 
   29400*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[2] - 
   29400*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[2] + 
   29400*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[2] + 
   22050*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[2] - 
   22050*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[2] + 
   29400*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[2] - 
   22050*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[2] + 
   35280*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[2] - 
   13230*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[2] - 
   13230*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[2] + 
   1470*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[2] - 
   11760*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[2] + 
   22050*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[3] - 
   22050*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[3] + 
   8820*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[3] - 
   58800*betaeqv[{3, 1, 3}, {8, 4, 8}]*d[3] - 
   22050*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[3] + 
   22050*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[3] - 
   22050*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[3] + 
   73500*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[3] + 
   29400*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[3] - 
   22050*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[3] + 
   29400*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[3] - 
   5880*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[3] - 
   2940*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[3] - 
   2940*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[3] - 
   8820*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[3] + 
   8820*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[3] + 245*betaeqv[{2, 3}, {6, 8}]*d[2]*
    zeta[3] - (245*betaeqv[{3, 2}, {6, 8}]*d[2]*zeta[3])/2 - 
   245*betaeqv[{3, 2}, {8, 6}]*d[2]*zeta[3] - 
   (245*betaeqv[{4, 1}, {6, 8}]*d[2]*zeta[3])/2 + 
   (245*betaeqv[{4, 1}, {8, 6}]*d[2]*zeta[3])/2 + 
   (245*betaeqv[{5, 0}, {8, 6}]*d[2]*zeta[3])/2, 
 Fp[{2, 4, 4}, 2] -> 44100*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[1] - 
   154350*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] + 
   99225*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[1] - 
   19845*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[1] - 
   117600*betaeqv[{3, 1, 3}, {8, 4, 8}]*d[1] - 
   44100*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[1] + 
   44100*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[1] - 
   44100*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[1] + 
   165375*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[1] + 
   33075*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] - 
   154350*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[1] + 
   33075*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] - 
   52920*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[1] - 
   4410*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[1] + 
   99225*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[1] - 
   4410*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[1] + 
   5145*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[1] - 
   19845*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[1] - 
   51450*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[2] + 
   145775*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[2] - 
   (197225*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[2])/2 + 
   (39445*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[2])/2 + 
   51450*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[2] - 
   51450*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[2] + 
   51450*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[2] - 
   (8575*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[2])/2 - 
   (111475*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[2])/2 + 
   145775*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[2] - 
   (111475*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[2])/2 + 
   6860*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[2] + 
   12005*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[2] - 
   (197225*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[2])/2 + 
   12005*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[2] - 
   (5145*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[2])/2 + 
   (39445*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[2])/2 - 
   14700*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[3] + 
   7350*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[3] - 
   1470*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[3] - 
   7350*betaeqv[{4, 1, 2}, {8, 4, 8}]*d[3] - 
   7350*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[3] - 
   14700*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[3] - 
   7350*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[3] + 
   11760*betaeqv[{5, 1, 1}, {8, 4, 8}]*d[3] + 
   2940*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[3] + 
   7350*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[3] + 
   2940*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[3] - 
   4410*betaeqv[{6, 1, 0}, {8, 4, 8}]*d[3] - 
   1470*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[3] + 245*betaeqv[{2, 3}, {6, 8}]*d[2]*
    zeta[3] - (980*betaeqv[{3, 2}, {6, 8}]*d[2]*zeta[3])/3 - 
   245*betaeqv[{3, 2}, {8, 6}]*d[2]*zeta[3] + 
   (245*betaeqv[{4, 1}, {6, 8}]*d[2]*zeta[3])/3 + 
   (980*betaeqv[{4, 1}, {8, 6}]*d[2]*zeta[3])/3 - 
   (245*betaeqv[{5, 0}, {8, 6}]*d[2]*zeta[3])/3, 
 Fm[{2, 4, 4}, 7] -> 7350*betaeqv[{1, 4, 2}, {4, 8, 8}]*d[1] + 
   2352*betaeqv[{1, 5, 1}, {4, 8, 8}]*d[1] + 98*betaeqv[{1, 6, 0}, {4, 8, 8}]*
    d[1] + 4900*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] + 
   4410*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[1] + 
   490*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[1] + 
   1470*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] - 
   7350*betaeqv[{4, 2, 1}, {8, 8, 4}]*d[1] - 
   4900*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[1] - 
   1470*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] - 
   2352*betaeqv[{5, 1, 1}, {8, 8, 4}]*d[1] + 
   196*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[1] - 
   4410*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[1] - 
   196*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[1] - 98*betaeqv[{6, 0, 1}, {8, 8, 4}]*
    d[1] - 490*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[1] - 
   7350*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[2] - 
   7350*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[2] + 
   7350*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[2] + 
   7350*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[2] - 
   7350*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[2] + 
   4410*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[2] + 
   7350*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[2] - 
   4410*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[2] + 
   294*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[2] - 294*betaeqv[{6, 0, 1}, {8, 4, 8}]*
    d[2] + (1573*betaeqv[{6}, {14}]*d[1]*zeta[3])/100 - 
   (20449*betaeqv[{6}, {14}]*d[2]*zeta[3])/100, 
 Fm[{2, 4, 4}, 5] -> -34300*betaeqv[{1, 4, 2}, {4, 8, 8}]*d[1] + 
   13720*betaeqv[{1, 5, 1}, {4, 8, 8}]*d[1] + 
   (6860*betaeqv[{1, 6, 0}, {4, 8, 8}]*d[1])/3 - 
   34300*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] + 
   6860*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[1] - 
   13720*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] + 
   34300*betaeqv[{4, 2, 1}, {8, 8, 4}]*d[1] + 
   34300*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[1] + 
   13720*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] - 
   13720*betaeqv[{5, 1, 1}, {8, 8, 4}]*d[1] - 
   (6860*betaeqv[{6, 0, 1}, {8, 8, 4}]*d[1])/3 - 
   6860*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[1] + 
   39690*betaeqv[{1, 4, 2}, {4, 8, 8}]*d[2] - 
   10584*betaeqv[{1, 5, 1}, {4, 8, 8}]*d[2] - 
   2058*betaeqv[{1, 6, 0}, {4, 8, 8}]*d[2] + 
   26460*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[2] - 
   5292*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[2] - 
   7056*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[2] + 
   7938*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[2] - 
   39690*betaeqv[{4, 2, 1}, {8, 8, 4}]*d[2] - 
   26460*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[2] - 
   7938*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[2] + 
   10584*betaeqv[{5, 1, 1}, {8, 8, 4}]*d[2] - 
   882*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[2] + 
   5292*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[2] + 
   882*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[2] + 
   2058*betaeqv[{6, 0, 1}, {8, 8, 4}]*d[2] + 
   7056*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[2] + 
   53900*betaeqv[{1, 4, 2}, {4, 8, 8}]*d[3] - 
   21560*betaeqv[{1, 5, 1}, {4, 8, 8}]*d[3] - 
   (10780*betaeqv[{1, 6, 0}, {4, 8, 8}]*d[3])/3 - 
   7350*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[3] + 
   46550*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[3] - 
   10780*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[3] + 
   7350*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[3] + 
   7350*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[3] - 
   7350*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[3] + 
   9800*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[3] - 
   53900*betaeqv[{4, 2, 1}, {8, 8, 4}]*d[3] - 
   46550*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[3] - 
   9800*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[3] + 
   21560*betaeqv[{5, 1, 1}, {8, 8, 4}]*d[3] - 
   2940*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[3] + 
   2940*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[3] + 
   (10780*betaeqv[{6, 0, 1}, {8, 8, 4}]*d[3])/3 + 
   10780*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[3] + 
   (245*betaeqv[{3, 2}, {6, 8}]*d[1]*zeta[3])/6 + 
   (49*betaeqv[{4, 1}, {6, 8}]*d[1]*zeta[3])/6 + 
   (245*betaeqv[{4, 1}, {8, 6}]*d[1]*zeta[3])/6 + 
   (49*betaeqv[{5, 0}, {8, 6}]*d[1]*zeta[3])/6, 
 Fm[{2, 4, 4}, 3] -> 7350*betaeqv[{1, 4, 2}, {4, 8, 8}]*d[1] - 
   5880*betaeqv[{1, 5, 1}, {4, 8, 8}]*d[1] + 
   1470*betaeqv[{1, 6, 0}, {4, 8, 8}]*d[1] + 
   14700*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] - 
   7350*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[1] + 
   1470*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[1] + 
   7350*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] - 
   7350*betaeqv[{4, 2, 1}, {8, 8, 4}]*d[1] - 
   14700*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[1] - 
   7350*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] + 
   5880*betaeqv[{5, 1, 1}, {8, 8, 4}]*d[1] - 
   2940*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[1] + 
   7350*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[1] + 
   2940*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[1] - 
   1470*betaeqv[{6, 0, 1}, {8, 8, 4}]*d[1] - 
   1470*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[1] + 
   7350*betaeqv[{1, 4, 2}, {4, 8, 8}]*d[2] - 
   2940*betaeqv[{1, 5, 1}, {4, 8, 8}]*d[2] - 
   490*betaeqv[{1, 6, 0}, {4, 8, 8}]*d[2] - 
   9800*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[2] + 
   1960*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[2] - 
   7350*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[2] - 
   7350*betaeqv[{4, 2, 1}, {8, 8, 4}]*d[2] + 
   9800*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[2] + 
   7350*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[2] + 
   2940*betaeqv[{5, 1, 1}, {8, 8, 4}]*d[2] + 
   3430*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[2] - 
   3430*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[2] + 
   490*betaeqv[{6, 0, 1}, {8, 8, 4}]*d[2] - 
   1960*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[2] - 
   7350*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[3] - 
   7350*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[3] + 
   7350*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[3] + 
   7350*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[3] - 
   7350*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[3] - 
   22050*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[3] + 
   7350*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[3] + 
   22050*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[3] + 
   7350*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[3] - 
   7350*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[3] - 35*betaeqv[{3, 2}, {6, 8}]*d[1]*
    zeta[3] + (35*betaeqv[{4, 1}, {6, 8}]*d[1]*zeta[3])/2 - 
   35*betaeqv[{4, 1}, {8, 6}]*d[1]*zeta[3] + 
   (35*betaeqv[{5, 0}, {8, 6}]*d[1]*zeta[3])/2 + 
   (105*betaeqv[{3, 2}, {6, 8}]*d[2]*zeta[3])/2 - 
   (105*betaeqv[{4, 1}, {6, 8}]*d[2]*zeta[3])/4 + 
   (105*betaeqv[{4, 1}, {8, 6}]*d[2]*zeta[3])/2 - 
   (105*betaeqv[{5, 0}, {8, 6}]*d[2]*zeta[3])/4 + 
   105*betaeqv[{3, 2}, {6, 8}]*d[3]*zeta[3] - 
   (105*betaeqv[{4, 1}, {6, 8}]*d[3]*zeta[3])/2 + 
   105*betaeqv[{4, 1}, {8, 6}]*d[3]*zeta[3] - 
   (105*betaeqv[{5, 0}, {8, 6}]*d[3]*zeta[3])/2 - 
   (49*betaeqv[{2}, {6}]*d[1]*zeta[7])/2880 - 
   (49*betaeqv[{2}, {6}]*d[2]*zeta[7])/5760 - 
   (49*betaeqv[{2}, {6}]*d[3]*zeta[7])/2880, 
 Fm[{2, 4, 4}, 1] -> -14700*betaeqv[{1, 4, 2}, {4, 8, 8}]*d[1] + 
   11760*betaeqv[{1, 5, 1}, {4, 8, 8}]*d[1] - 
   2940*betaeqv[{1, 6, 0}, {4, 8, 8}]*d[1] - 
   14700*betaeqv[{2, 2, 3}, {4, 8, 8}]*d[1] + 
   44100*betaeqv[{2, 3, 2}, {4, 8, 8}]*d[1] - 
   29400*betaeqv[{2, 4, 1}, {4, 8, 8}]*d[1] + 
   5880*betaeqv[{2, 5, 0}, {4, 8, 8}]*d[1] + 
   14700*betaeqv[{3, 2, 2}, {8, 4, 8}]*d[1] + 
   14700*betaeqv[{3, 4, 0}, {8, 8, 4}]*d[1] - 
   14700*betaeqv[{4, 0, 3}, {8, 4, 8}]*d[1] - 
   14700*betaeqv[{4, 2, 1}, {8, 4, 8}]*d[1] + 
   14700*betaeqv[{4, 2, 1}, {8, 8, 4}]*d[1] - 
   44100*betaeqv[{4, 3, 0}, {8, 8, 4}]*d[1] + 
   14700*betaeqv[{5, 0, 2}, {8, 4, 8}]*d[1] - 
   11760*betaeqv[{5, 1, 1}, {8, 8, 4}]*d[1] + 
   2940*betaeqv[{5, 2, 0}, {8, 4, 8}]*d[1] + 
   29400*betaeqv[{5, 2, 0}, {8, 8, 4}]*d[1] - 
   2940*betaeqv[{6, 0, 1}, {8, 4, 8}]*d[1] + 
   2940*betaeqv[{6, 0, 1}, {8, 8, 4}]*d[1] - 
   5880*betaeqv[{6, 1, 0}, {8, 8, 4}]*d[1], 
 Fp[{3, 3, 4}, 8] -> -31500*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[1] + 
   63000*betaeqv[{2, 3, 2}, {6, 8, 6}]*d[1] - 
   3150*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[1] + 
   31500*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[1] + 
   3150*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] + 
   31500*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[1] - 
   16800*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[1] + 
   56000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[1] - 
   700*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[1] + 
   10500*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1] + 
   3150*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[1] - 
   3150*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[1] + 
   10500*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] - 
   700*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[1] + 
   3500*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[1] - 
   3150*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[1] - 
   16800*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[1] - 
   3150*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[1] - 
   700*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[1] - 700*betaeqv[{6, 1, 0}, {8, 6, 6}]*
    d[1], Fp[{3, 3, 4}, 6] -> -21000*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] - 
   19600*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[1] - 
   28000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[1] - 
   1400*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[1] - 
   14000*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1] - 
   10500*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[1] - 
   8400*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[1] - 
   14000*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1] - 
   21000*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] - 
   2100*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[1] - 
   7000*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[1] - 
   10500*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[1] - 
   19600*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[1] - 
   8400*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[1] - 
   1400*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[1] - 
   2100*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[1] + 
   15750*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[2] + 
   63000*betaeqv[{2, 3, 2}, {6, 8, 6}]*d[2] + 
   15750*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[2] - 
   15750*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[2] - 
   15750*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[2] - 
   15750*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[2] - 
   15750*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[2] + 
   75600*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[2] + 
   84000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[2] + 
   8400*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[2] - 
   15750*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[2] - 
   15750*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[2] + 
   15750*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[2] + 
   3150*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[2] - 
   15750*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[2] + 
   7350*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[2] + 
   10500*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[2] - 
   15750*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[2] + 
   15750*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[2] + 
   75600*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[2] + 
   3150*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[2] + 
   8400*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[2] + 
   7350*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[2] - 
   31500*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[3] + 
   63000*betaeqv[{2, 3, 2}, {6, 8, 6}]*d[3] - 
   3150*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[3] + 
   31500*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[3] + 
   3150*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[3] + 
   31500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[3] + 
   31500*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[3] - 
   12600*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[3] - 
   42000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[3] - 
   1050*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[3] - 
   15750*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[3] + 
   31500*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[3] + 
   3150*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[3] - 
   31500*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[3] + 
   22050*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[3] - 
   15750*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[3] + 
   31500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[3] + 
   1050*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[3] - 
   21000*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[3] + 
   31500*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[3] - 
   3150*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[3] - 
   12600*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[3] + 
   22050*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[3] - 
   1050*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[3] + 
   1050*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[3], 
 Fp[{3, 3, 4}, 4] -> -21000*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] - 
   28000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[1] + 
   3500*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[1] + 
   10500*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1] + 
   15750*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[1] - 
   5250*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[1] + 
   10500*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1] - 
   21000*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] + 
   1750*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[1] + 
   1750*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[1] + 
   15750*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[1] - 
   5250*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[1] + 
   3500*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[1] + 
   1750*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[1] + 
   42000*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[2] + 
   63000*betaeqv[{2, 3, 2}, {6, 8, 6}]*d[2] - 
   10500*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[2] - 
   42000*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[2] + 
   10500*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[2] - 
   42000*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[2] - 
   42000*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[2] + 
   28000*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[2] + 
   28000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[2] - 
   14000*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[2] - 
   14000*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[2] - 
   24500*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[2] + 
   10500*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[2] + 
   42000*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[2] + 
   21000*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[2] - 
   14000*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[2] - 
   42000*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[2] - 
   3500*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[2] - 
   3500*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[2] - 
   24500*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[2] - 
   10500*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[2] + 
   28000*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[2] + 
   21000*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[2] - 
   14000*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[2] - 
   3500*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[2] + 
   15750*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[3] + 
   63000*betaeqv[{2, 3, 2}, {6, 8, 6}]*d[3] + 
   15750*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[3] - 
   15750*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[3] - 
   15750*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[3] - 
   15750*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[3] - 
   15750*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[3] - 
   15750*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[3] - 
   42000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[3] + 
   (2625*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[3])/2 + 
   (55125*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[3])/2 + 
   (291375*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[3])/4 - 
   15750*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[3] + 
   15750*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[3] - 
   (86625*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[3])/4 + 
   (55125*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[3])/2 - 
   15750*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[3] - 
   (44625*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[3])/4 + 
   (112875*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[3])/4 + 
   (291375*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[3])/4 + 
   15750*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[3] - 
   15750*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[3] - 
   (86625*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[3])/4 + 
   (2625*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[3])/2 - 
   (44625*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[3])/4 - 
   31500*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[4] + 
   63000*betaeqv[{2, 3, 2}, {6, 8, 6}]*d[4] - 
   3150*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[4] + 
   31500*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[4] + 
   3150*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[4] + 
   31500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[4] + 
   31500*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[4] + 
   20160*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[4] - 
   168000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[4] + 
   13440*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[4] + 
   25200*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[4] + 
   22050*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[4] + 
   3150*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[4] - 
   31500*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[4] - 
   28980*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[4] + 
   25200*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[4] + 
   31500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[4] + 
   4830*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[4] + 
   13650*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[4] + 
   22050*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[4] - 
   3150*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[4] + 
   20160*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[4] - 
   28980*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[4] + 
   13440*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[4] + 
   4830*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[4] - 
   2940*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[5] - 
   735*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[5] - 
   3675*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[5] - 
   (11025*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[5])/2 + 
   (6615*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[5])/2 - 
   3675*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[5] + 
   (735*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[5])/2 + 
   (3675*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[5])/2 - 
   (11025*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[5])/2 - 
   2940*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[5] + 
   (6615*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[5])/2 - 
   735*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[5] + 
   (735*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[5])/2 + 
   (5*betaeqv[{1, 2}, {4, 6}]*d[2]*zeta[5])/4 + 
   (5*betaeqv[{2, 1}, {4, 6}]*d[2]*zeta[5])/6 - 
   (5*betaeqv[{2, 1}, {6, 4}]*d[2]*zeta[5])/4 - 
   (5*betaeqv[{3, 0}, {6, 4}]*d[2]*zeta[5])/6, 
 Fp[{3, 3, 4}, 2] -> -31500*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[1] - 
   126000*betaeqv[{2, 3, 2}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[1] + 
   31500*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[1] + 
   31500*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[1] - 
   94500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] + 
   31500*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[1] + 
   84000*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[1] + 
   56000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[1] + 
   14000*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[1] - 
   84000*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[1] + 
   31500*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[1] + 
   31500*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[1] - 
   84000*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1] - 
   94500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] - 
   17500*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[1] + 
   35000*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[1] - 
   31500*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[1] + 
   84000*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[1] + 
   31500*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[1] + 
   14000*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[1] - 
   17500*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[1] + 
   26250*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[2] - 
   26250*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[2] - 
   26250*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[2] + 
   26250*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[2] - 
   26250*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[2] - 
   26250*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[2] + 
   70000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[2] + 
   17500*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[2] - 
   52500*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[2] - 
   26250*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[2] + 
   26250*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[2] + 
   26250*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[2] + 
   26250*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[2] - 
   52500*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[2] - 
   26250*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[2] - 
   8750*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[2] + 
   17500*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[2] - 
   26250*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[2] - 
   26250*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[2] + 
   26250*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[2] + 
   17500*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[2] - 
   8750*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[2] - 
   10500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[3] - 
   14000*betaeqv[{3, 3, 1}, {6, 8, 6}]*d[3] + 
   1750*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[3] + 
   5250*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[3] - 
   5250*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[3] + 
   10500*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[3] + 
   5250*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[3] - 
   10500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[3] - 
   3500*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[3] - 
   3500*betaeqv[{4, 3, 0}, {6, 8, 6}]*d[3] - 
   5250*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[3] + 
   10500*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[3] + 
   1750*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[3] - 
   3500*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[3] + 
   (5*betaeqv[{1, 2}, {4, 6}]*d[2]*zeta[5])/4 - 
   (5*betaeqv[{2, 1}, {4, 6}]*d[2]*zeta[5])/4 - 
   (5*betaeqv[{2, 1}, {6, 4}]*d[2]*zeta[5])/4 + 
   (5*betaeqv[{3, 0}, {6, 4}]*d[2]*zeta[5])/4, 
 Fm[{3, 3, 4}, 7] -> 5600*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[1] + 
   6300*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] + 
   1680*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[1] - 
   5600*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[1] + 70*betaeqv[{3, 4, 0}, {6, 6, 8}]*
    d[1] - 1050*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1] - 
   700*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[1] + 700*betaeqv[{4, 0, 3}, {6, 6, 8}]*
    d[1] + 3150*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[1] + 
   1260*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[1] + 
   1050*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1] - 
   6300*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] + 
   140*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[1] - 
   3150*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[1] - 
   1680*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[1] - 
   1260*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[1] - 70*betaeqv[{6, 0, 1}, {8, 6, 6}]*
    d[1] - 140*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[1] + 
   5250*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[2] + 
   1050*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[2] + 
   5250*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[2] + 
   1050*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[2] - 
   5600*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[2] - 
   1050*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[2] - 
   5250*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[2] + 
   3920*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[2] + 
   5600*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[2] + 
   280*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[2] + 
   2800*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[2] + 
   700*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[2] - 700*betaeqv[{4, 0, 3}, {6, 6, 8}]*
    d[2] - 3150*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[2] - 
   1050*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[2] - 
   5250*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[2] - 
   210*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[2] - 
   2800*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[2] + 
   1050*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[2] + 
   210*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[2] + 
   3150*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[2] - 
   1050*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[2] - 
   3920*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[2] + 
   210*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[2] - 280*betaeqv[{6, 0, 1}, {8, 6, 6}]*
    d[2] - 210*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[2], 
 Fm[{3, 3, 4}, 5] -> 2520*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[1] - 
   630*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] + 
   6300*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[1] - 
   2520*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[1] + 
   840*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[1] - 
   5670*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1] - 
   315*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[1] + 315*betaeqv[{4, 0, 3}, {6, 6, 8}]*
    d[1] - 315*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[1] - 
   2205*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[1] + 
   5670*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1] + 
   630*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] + 525*betaeqv[{4, 3, 0}, {6, 6, 8}]*
    d[1] + 315*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[1] - 
   6300*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[1] + 
   2205*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[1] - 
   840*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[1] - 525*betaeqv[{6, 1, 0}, {8, 6, 6}]*
    d[1] + 5250*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[2] - 
   2625*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[2] + 
   5250*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[2] - 
   2625*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[2] - 
   7000*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[2] + 
   7000*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[2] - 
   5250*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[2] - 
   3500*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[2] + 
   7000*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[2] - 
   1750*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[2] + 
   875*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[2] - 875*betaeqv[{4, 0, 3}, {6, 6, 8}]*
    d[2] + 875*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[2] + 
   2625*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[2] - 
   5250*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[2] + 
   3500*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[2] - 
   7000*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[2] - 
   875*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[2] - 875*betaeqv[{4, 3, 0}, {8, 6, 6}]*
    d[2] + 2625*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[2] + 
   3500*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[2] - 
   3500*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[2] + 
   1750*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[2] + 
   875*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[2] + 
   5250*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[3] + 
   1050*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[3] + 
   5250*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[3] + 
   1050*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[3] + 
   6720*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[3] + 
   3570*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[3] - 
   5250*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[3] - 
   8400*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[3] - 
   6720*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[3] - 
   1260*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[3] + 
   5880*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[3] - 
   840*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[3] + 840*betaeqv[{4, 0, 3}, {6, 6, 8}]*
    d[3] - 840*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[3] - 
   1050*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[3] - 
   5250*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[3] - 
   4830*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[3] - 
   5880*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[3] - 
   3570*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[3] - 
   2100*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[3] + 
   840*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[3] - 
   1050*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[3] + 
   8400*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[3] + 
   4830*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[3] + 
   1260*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[3] + 
   2100*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[3] - 
   14000*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[4] - 
   31500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[4] + 
   21000*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[4] + 
   14000*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[4] + 
   3500*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[4] - 
   21000*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[4] - 
   7000*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[4] + 
   7000*betaeqv[{4, 0, 3}, {6, 6, 8}]*d[4] + 
   10500*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[4] + 
   21000*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[4] + 
   31500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[4] + 
   3500*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[4] - 
   10500*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[4] - 
   21000*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[4] - 
   3500*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[4] - 
   3500*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[4] - 
   (363*betaeqv[{4}, {10}]*d[1]*zeta[5])/2000 - 
   (1001*betaeqv[{4}, {10}]*d[2]*zeta[5])/720 + 
   (77*betaeqv[{4}, {10}]*d[3]*zeta[5])/125 - 
   (77*betaeqv[{4}, {10}]*d[4]*zeta[5])/10, 
 Fm[{3, 3, 4}, 3] -> (-140000*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[1])/9 + 
   17500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] - 
   (35000*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[1])/3 + 
   (140000*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[1])/9 + 
   (35000*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[1])/9 - 
   (17500*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1])/3 + 
   (17500*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[1])/9 - 
   (17500*betaeqv[{4, 0, 3}, {6, 6, 8}]*d[1])/9 + 
   8750*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[1] + 
   (17500*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1])/3 - 
   17500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] - 
   (8750*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[1])/9 - 
   8750*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[1] + 
   (35000*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[1])/3 - 
   (35000*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[1])/9 + 
   (8750*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[1])/9 + 
   5250*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[2] - 
   2625*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[2] + 
   5250*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[2] - 
   2625*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[2] + 
   (28000*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[2])/3 - 
   5250*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[2] - 
   5250*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[2] - 
   3500*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[2] - 
   (28000*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[2])/3 + 
   (875*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[2])/3 + 
   6125*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[2] - 
   (3500*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[2])/3 + 
   (3500*betaeqv[{4, 0, 3}, {6, 6, 8}]*d[2])/3 - 
   5250*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[2] + 
   2625*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[2] - 
   5250*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[2] - 
   2625*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[2] - 
   6125*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[2] + 
   5250*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[2] + 
   (9625*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[2])/3 + 
   5250*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[2] + 
   2625*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[2] + 
   3500*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[2] + 
   2625*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[2] - 
   (875*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[2])/3 - 
   (9625*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[2])/3 + 
   5250*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[3] + 
   1050*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[3] + 
   5250*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[3] + 
   1050*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[3] + 
   (28000*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[3])/3 - 
   5250*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[3] - 
   5250*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[3] - 
   8400*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[3] - 
   (28000*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[3])/3 - 
   (2800*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[3])/3 - 
   (3500*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[3])/3 + 
   (3500*betaeqv[{4, 0, 3}, {6, 6, 8}]*d[3])/3 - 
   5250*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[3] - 
   1050*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[3] - 
   5250*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[3] + 
   1050*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[3] + 
   5250*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[3] + 
   (5950*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[3])/3 + 
   5250*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[3] - 
   1050*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[3] + 
   8400*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[3] - 
   1050*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[3] + 
   (2800*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[3])/3 - 
   (5950*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[3])/3 + 
   (70000*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[4])/9 + 
   17500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[4] - 
   (35000*betaeqv[{3, 3, 1}, {6, 6, 8}]*d[4])/3 - 
   (70000*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[4])/9 - 
   (17500*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[4])/9 + 
   (35000*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[4])/3 - 
   (87500*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[4])/9 + 
   (87500*betaeqv[{4, 0, 3}, {6, 6, 8}]*d[4])/9 - 
   26250*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[4] - 
   (35000*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[4])/3 - 
   17500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[4] + 
   (43750*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[4])/9 + 
   26250*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[4] + 
   (35000*betaeqv[{5, 1, 1}, {8, 6, 6}]*d[4])/3 + 
   (17500*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[4])/9 - 
   (43750*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[4])/9 + 
   (5*betaeqv[{2, 1}, {4, 6}]*d[1]*zeta[5])/12 + 
   (5*betaeqv[{3, 0}, {6, 4}]*d[1]*zeta[5])/12 - 
   (125*betaeqv[{2}, {6}]*d[1]*zeta[7])/7776 - 
   (25*betaeqv[{2}, {6}]*d[2]*zeta[7])/5184 - 
   (betaeqv[{2}, {6}]*d[3]*zeta[7])/1296 - 
   (6865*betaeqv[{2}, {6}]*d[4]*zeta[7])/108864, 
 Fm[{3, 3, 4}, 1] -> -10500*betaeqv[{2, 3, 2}, {6, 6, 8}]*d[1] + 
   5250*betaeqv[{2, 4, 1}, {6, 6, 8}]*d[1] - 
   10500*betaeqv[{2, 4, 1}, {6, 8, 6}]*d[1] + 
   5250*betaeqv[{2, 5, 0}, {6, 8, 6}]*d[1] - 
   28000*betaeqv[{3, 1, 3}, {6, 6, 8}]*d[1] + 
   31500*betaeqv[{3, 2, 2}, {6, 6, 8}]*d[1] + 
   10500*betaeqv[{3, 2, 2}, {6, 8, 6}]*d[1] + 
   28000*betaeqv[{3, 3, 1}, {8, 6, 6}]*d[1] - 
   3500*betaeqv[{3, 4, 0}, {6, 6, 8}]*d[1] - 
   10500*betaeqv[{3, 4, 0}, {6, 8, 6}]*d[1] + 
   3500*betaeqv[{3, 4, 0}, {8, 6, 6}]*d[1] - 
   3500*betaeqv[{4, 0, 3}, {6, 6, 8}]*d[1] + 
   21000*betaeqv[{4, 1, 2}, {6, 6, 8}]*d[1] - 
   5250*betaeqv[{4, 1, 2}, {6, 8, 6}]*d[1] + 
   10500*betaeqv[{4, 1, 2}, {8, 6, 6}]*d[1] - 
   15750*betaeqv[{4, 2, 1}, {6, 6, 8}]*d[1] + 
   10500*betaeqv[{4, 2, 1}, {6, 8, 6}]*d[1] - 
   31500*betaeqv[{4, 2, 1}, {8, 6, 6}]*d[1] + 
   3500*betaeqv[{4, 3, 0}, {6, 6, 8}]*d[1] - 
   21000*betaeqv[{4, 3, 0}, {8, 6, 6}]*d[1] - 
   5250*betaeqv[{5, 0, 2}, {8, 6, 6}]*d[1] + 
   15750*betaeqv[{5, 2, 0}, {8, 6, 6}]*d[1] + 
   3500*betaeqv[{6, 0, 1}, {8, 6, 6}]*d[1] - 
   3500*betaeqv[{6, 1, 0}, {8, 6, 6}]*d[1]}

